A dispersive study of final-state interactions in $K\to\pi\pi\pi$ amplitudes

A system of dispersive representations of the Omn\`es-Khuri-Treiman-Sawyer-Wali type for the final-state interactions in the amplitudes of the $K\to\pi\pi\pi$ weak transitions is constructed, under the assumptions that CP and isospin symmetries are conserved. Both the $\Delta I = 1/2$ and $\Delta I = 3/2$ transition channels are considered. The set of single-variable functions involved in these representations is identified, and the polynomial ambiguities in their definitions are discussed. Numerical solutions for the system of coupled integral relations satisfied by these functions are provided, and the determination of the subtraction constants in terms of the experimental information on the amplitudes in the decay region is addressed.

==> anc/S_0.dat <==
  -1.9932624487587929         0.38810310961698757          6.8239452450381570E-003    -8.0752073560939417E-003    -2.1617771465646586E-003    -1.0905086783294087         -4.3901288463700283E-002
  -1.9646737262712932         0.38917687294068204          6.7908121734177977E-003    -8.1672269465182488E-003    -2.1854020929441952E-003    -1.0713663921769032         -4.3177410249480602E-002
  -1.9139440337132032         0.39115507642916714          6.7305452439183431E-003    -8.3350964926099790E-003    -2.2285627864257647E-003    -1.0374934724656264         -4.1895500538610991E-002
  -1.8422508487880491         0.39412083474756487          6.6419839216978211E-003    -8.5828156395596072E-003    -2.2924104990887308E-003   -0.98983736305129588         -4.0089711549081281E-002
  -1.7512731647414914         0.39820086750706624          6.5234257427236406E-003    -8.9160542829830186E-003    -2.3786243969361959E-003   -0.92974582008209050         -3.7808607866134214E-002
  -1.6431430735586139         0.40357437383996014          6.3725698519151936E-003    -9.3420193582999054E-003    -2.4894361083680240E-003   -0.85892743736431132         -3.5113697813843360E-002
  -1.5203949344691035         0.41048526923180001          6.1864596670218527E-003    -9.8690605146386171E-003    -2.6276242960939899E-003   -0.77940790520004632         -3.2077816580543997E-002
  -1.3859058097465633         0.41925889053540388          5.9614238896076449E-003    -1.0505813276389223E-002    -2.7964460915509454E-003   -0.69347730756012549         -2.8783190968256114E-002
  -1.2428279855495163         0.43032410784165798          5.6930325947980595E-003    -1.1259491051188652E-002    -2.9994310383618912E-003   -0.60362836078211679         -2.5319195274834814E-002
  -1.0945150703095916         0.44424156236410028          5.3761054081163566E-003    -1.2132668820746886E-002    -3.2398976721416382E-003   -0.51248570541562355         -2.1779825952343099E-002
 -0.94444338293840846         0.46173774834959830          5.0048471247923654E-003    -1.3117499097469365E-002    -3.5199367979968756E-003   -0.42272618137563156         -1.8260933511656089E-002
 -0.79613046769848383         0.48374175231615230          4.5732587690782926E-003    -1.4185780554008440E-002    -3.8384085906197352E-003   -0.33698963159696366         -1.4857266139159164E-002
 -0.65305264350143677         0.51141413722219742          4.0761037037089533E-003    -1.5272885068857862E-002    -4.1871979938427860E-003   -0.25777907880492434         -1.1659405172444194E-002
 -0.51856351877889650         0.54614026365472623          3.5109282055155416E-003    -1.6254097530180717E-002    -4.5446159189140283E-003   -0.18734784115928058         -8.7507081630206745E-003
 -0.39581537968938618         0.58942205947922877          2.8819409871978985E-003    -1.6915914875627085E-002    -4.8648114772916300E-003   -0.12756866147317575         -6.2043956626525766E-003
 -0.28768528850650854         0.64252263346222227          2.2067522782820183E-003    -1.6938072266089024E-002    -5.0639128043926049E-003    -7.9775280989623290E-002    -4.0808091390400559E-003
 -0.19670760445995084         0.70557449539509298          1.5261414073195240E-003    -1.5933911118557218E-002    -5.0120205228663291E-003    -4.4559772270917751E-002    -2.4242161475303016E-003
 -0.12501441953479675         0.77570180257021537          9.1226734024603363E-004    -1.3646619935754828E-002    -4.5647939215615174E-003    -2.1507530673389008E-002    -1.2562951039536022E-003
  -7.4284726976706739E-002    0.84398424964160890          4.5761751061658391E-004    -1.0390319525608979E-002    -3.7063001784259494E-003    -8.9077717401328995E-003    -5.5930099800825372E-004
  -4.5696004489207298E-002    0.89339851979594109          2.2025823938544656E-004    -7.4902873743056897E-003    -2.8060623044728053E-003    -3.7599934383175534E-003    -2.4926937013490465E-004
  -3.8751991658699844E-002    0.90704121108229974          1.6901149024835829E-004    -6.6187297987294769E-003    -2.5142267037955740E-003    -2.7848702227945949E-003    -1.8747598728395551E-004
  -3.7878817561813521E-002    0.90880967957453496          1.6283615981933249E-004    -6.5036582234133181E-003    -2.4749934459933221E-003    -2.6709036613214959E-003    -1.8016345467960178E-004
  -3.6341052988118183E-002    0.91195420937266558          1.5212361077054839E-004    -6.2978866880899955E-003    -2.4044318458545859E-003    -2.4750654630662544E-003    -1.6754861049523637E-004
  -3.4193920287115744E-002    0.91641034170787172          1.3753322308706403E-004    -6.0037676400904096E-003    -2.3026777879276593E-003    -2.2122067455086413E-003    -1.5051369841686505E-004
  -3.1514978014305112E-002    0.92208059603524328          1.1997633602180792E-004    -5.6253096338994566E-003    -2.1702012278493037E-003    -1.9019872214830797E-003    -1.3024538786814727E-004
  -2.8401039233579353E-002    0.92883174493306020          1.0056106966293643E-004    -5.1686954173464162E-003    -2.0080673111980622E-003    -1.5669775523204064E-003    -1.0813620607232313E-004
  -2.4964646007752278E-002    0.93649135686124174          8.0516921164335240E-005    -4.6429216818825022E-003    -1.8182808171920760E-003    -1.2304709969716502E-003    -8.5665097347071594E-005
  -2.1329996835242369E-002    0.94484481471259918          6.1096334673571068E-005    -4.0604456440928600E-003    -1.6041793007993378E-003    -9.1417250859744865E-004    -6.4262096153470334E-005
  -1.7628456412757631E-002    0.95363386391363536          4.3456014928501339E-005    -3.4377154290530171E-003    -1.3708277256288216E-003    -6.3600328050895125E-004    -4.5167477620379332E-005
  -1.3993807240247723E-002    0.96255797221257733          2.8527647396629889E-005    -2.7954290986671238E-003    -1.1253398551221764E-003    -4.0829123195951342E-004    -2.9300359813841896E-005
  -1.0557414014420648E-002    0.97127992957168408          1.6896660316791370E-005    -2.1583480777503821E-003    -8.7702343360905675E-004    -2.3662558034651503E-004    -1.7156401923185004E-005
  -7.4434752336948896E-003    0.97943701533546790          8.7165008584193404E-006    -1.5545039008746950E-003    -6.3722990780107629E-004    -1.1962091927527505E-004    -8.7572867112983688E-006
  -4.7645329608842577E-003    0.98665854047715285          3.6900980617425795E-006    -1.0137007410688629E-003    -4.1880260864389577E-004    -4.9744296909730319E-005    -3.6731842214859874E-006
  -2.6174002598818163E-003    0.99258951653175798          1.1438546600606520E-006    -5.6533865419135991E-004    -2.3507663822690687E-004    -1.5195737954930300E-005    -1.1300688169641860E-006
  -1.0796356861864746E-003    0.99691868652939941          1.9845298519930268E-007    -2.3574921654507877E-004    -9.8492432000302099E-005    -2.6084373812063892E-006    -1.9499464887107550E-007
  -2.0646158930015882E-004    0.99940803771346964          7.3391642558556230E-009    -4.5364624133282472E-005    -1.9004326054231960E-005    -9.5876430005431509E-008    -7.1887999499385767E-009
   2.0738219220638541E-008     1.0000000595251215          7.4245004284644782E-017     4.5634254961758274E-009     1.9129677529658536E-009    -9.6850275592785579E-016    -7.2670049468153943E-017
   1.0618886748770468E-007     1.0000003047951243          1.9466271292147678E-015     2.3366773998528612E-008     9.7952507813609638E-009    -2.5393124045901786E-014    -1.9053328606226590E-015
   2.4778588109692281E-007     1.0000007112231890          1.0599336994337166E-014     5.4525137033588589E-008     2.2856712222886475E-008    -1.3826479985051965E-013    -1.0374485442975602E-014
   4.2644296641369816E-007     1.0000012240262111          3.1394133451759833E-014     9.3838643302574568E-008     3.9336793754506741E-008    -4.0952543663293424E-013    -3.0728126850294479E-014
   6.1803672524754472E-007     1.0000017739627043          6.5941106125867147E-014     1.3599897735922415E-007     5.7010275905452820E-008    -8.6017739083645166E-013    -6.4542163068298394E-014
   7.9669381056432006E-007     1.0000022867677356          1.0957501791085455E-013     1.7531269198119510E-007     7.3490483140322003E-008    -1.4293638645454911E-012    -1.0725031100994297E-013
   9.3829082417353814E-007     1.0000026931987700          1.5198628375630782E-013     2.0647136298335015E-007     8.6552130384185638E-008    -1.9826004975486449E-012    -1.4876171805009541E-013
   1.0237414724406042E-006     1.0000029384711540          1.8092997824839555E-013     2.2527495844750613E-007     9.4434562409237203E-008    -2.3601580347886255E-012    -1.7709128411307732E-013
   1.0637392347176587E-006     1.0000030532783932          1.9534419804414483E-013     2.3407655833987369E-007     9.8124178065724499E-008    -2.5481849553822354E-012    -1.9119965771033137E-013
   1.1446272701630435E-006     1.0000032854548313          2.2618239126879753E-013     2.5187617260585274E-007     1.0558574882958456E-007    -2.9504548570175666E-012    -2.2138350496869561E-013
   1.2848116755708522E-006     1.0000036878326839          2.8497735352909247E-013     2.8272415001839634E-007     1.1851718222508814E-007    -3.7174069171010482E-012    -2.7893088083065220E-013
   1.4755177075220877E-006     1.0000042352260814          3.7585585540719828E-013     3.2468965453199015E-007     1.3610908731975734E-007    -4.9028712660146056E-012    -3.6788092728408743E-013
   1.7047668526655737E-006     1.0000048932532339          5.0172268606218505E-013     3.7513685251895774E-007     1.5725653928407583E-007    -6.5447371104234453E-012    -4.9107670532816686E-013
   1.9581556314147402E-006     1.0000056205716383          6.6195670581751192E-013     4.3089626674138404E-007     1.8063090634380104E-007    -8.6348993151679134E-012    -6.4791015359904760E-013
   2.2197631352302313E-006     1.0000063714828333          8.5064804782161865E-013     4.8846446296074469E-007     2.0476355455435600E-007    -1.1096264503313805E-011    -8.3259673192379640E-013
   2.4731519139793978E-006     1.0000070988052012          1.0559409891738175E-012     5.4422428822637858E-007     2.2813816960719428E-007    -1.3774180300560643E-011    -1.0335322811202642E-012
   2.7024010591228836E-006     1.0000077568393009          1.2607789543842630E-012     5.9467220661557174E-007     2.4928605620928386E-007    -1.6446154420920230E-011    -1.2340222513705112E-012
   2.8931070910741195E-006     1.0000083042409094          1.4450052811578901E-012     6.3663856268071823E-007     2.6687847506739486E-007    -1.8849258195922326E-011    -1.4143378931107184E-012
   3.0332914964819278E-006     1.0000087066262069          1.5884351753769485E-012     6.6748731216262958E-007     2.7981037427275075E-007    -2.0720197736127554E-011    -1.5547229885364676E-012
   3.1141795319273128E-006     1.0000089388074840          1.6742833018536062E-012     6.8528742824853456E-007     2.8727224779774326E-007    -2.1840023334627922E-011    -1.6387486398595808E-012
   1.5654307953090127E-004     1.0004496996805956          4.2390646012538096E-009     3.4485782332076772E-005     1.4463408849513010E-005    -5.5236231765710925E-008    -4.1468106990683902E-009
   8.0748961498394722E-004     1.0023277008157205          1.1374739164732280E-007     1.7871932996630955E-004     7.5109726044760814E-005    -1.4753436425904294E-006    -1.1101153097178126E-007
   1.9625715753522656E-003     1.0056924548052677          6.8214789195620372E-007     4.3800230139250768E-004     1.8475905294996898E-004    -8.7749897415908146E-006    -6.6296283092201389E-007
   3.5949785625140548E-003     1.0105197850412713          2.3389251917829157E-006     8.1188704196773925E-004     3.4429714010502944E-004    -2.9733851628727247E-005    -2.2596296700696441E-006
   5.6664809970682177E-003     1.0167713591290877          5.9757606831852768E-006     1.2993046450746483E-003     5.5481636436158623E-004    -7.4815936238899702E-005    -5.7291133460646776E-006
   8.1285325373038116E-003     1.0243926234152518          1.2722015861904791E-005     1.8982313500588617E-003     8.1745109604049941E-004    -1.5634702830299421E-004    -1.2084676680463067E-005
   1.0923427479131411E-002     1.0333093750543647          2.3904243905811198E-005     2.6051996609825663E-003     1.1331186421217291E-003    -2.8747280572216557E-004    -2.2465267933329019E-005
   1.3985656994022450E-002     1.0434234908004709          4.0982742806720628E-005     3.4147016008172523E-003     1.5021680957355481E-003    -4.8092721144431640E-004    -3.8057619706120870E-005
   1.7243445585378766E-002     1.0546079399440904          6.5456665300295844E-005     4.3185090774850105E-003     1.9239270208458532E-003    -7.4765174504688649E-004    -5.9997401878179506E-005
   2.0620433779957387E-002     1.0667012815253456          9.8728556182779446E-005     5.3049523185477549E-003     2.3961424591780081E-003    -1.0953214261830990E-003    -8.9247245179889406E-005
   2.4037468067046600E-002     1.0795020074894381          1.4192049330770650E-004     6.3582219120264421E-003     2.9143284703479246E-003    -1.5268543507521914E-003    -1.2645099931448100E-004
   2.7414456261625222E-002     1.0927633395486909          1.9563898557915102E-004     7.4577899810254721E-003     3.4710595052279180E-003    -2.0390112547523033E-003    -1.7176724711928616E-004
   3.0672244852981537E-002     1.1061894247442565          2.5969670515208832E-004     8.5780770237426866E-003     4.0552890513896522E-003    -2.6212308051585388E-003    -2.2469196652607050E-004
   3.3734474367872580E-002     1.1194342911345965          3.3281820554779121E-004     9.6885148344765023E-003     4.6518242309010393E-003    -3.2548939938767799E-003    -2.8389121652531789E-004
   3.6529369309700174E-002     1.1321053513449204          4.1238443284744264E-004     1.0754160316531701E-002     5.2411400302742528E-003    -3.9132586958391998E-003    -3.4707956046878307E-004
   3.8991420849935773E-002     1.1437735129582101          4.9430258692302739E-004     1.1736984885874087E-002     5.7997511539030480E-003    -4.5623325678192323E-003    -4.1099555699616966E-004
   4.1062923284489933E-002     1.1539917766904706          5.7311048258540007E-004     1.2597886694782826E-002     6.3013432048671233E-003    -5.1629221016407517E-003    -4.7153432504048039E-004
   4.2695330271651719E-002     1.1623231933343858          6.4241483157554617E-004     1.3299345826479611E-002     6.7187631783306116E-003    -5.6739595488668080E-003    -5.2408640614260923E-004
   4.3850412232020040E-002     1.1683769646294941          6.9569600299517723E-004     1.3808486234279065E-002     7.0267676951752045E-003    -6.0569348438042278E-003    -5.6408960823916762E-004
   4.4501358767473090E-002     1.1718492384653170          7.2738926087650578E-004     1.4100224509066157E-002     7.2051961629662452E-003    -6.2809199315059915E-003    -5.8773047505064906E-004
   4.4751725226090291E-002     1.1731967285193945          7.3991363432045145E-004     1.4213373088099460E-002     7.2747833793817837E-003    -6.3686786937801939E-003    -5.9704222012165777E-004
   4.5163131606309151E-002     1.1754256844113684          7.6090941360034878E-004     1.4400448646296131E-002     7.3903118284388645E-003    -6.5148627331647144E-003    -6.1261451923489058E-004
   4.5893157902309772E-002     1.1794269203420529          7.9947782281252888E-004     1.4735964749703205E-002     7.5990066227401383E-003    -6.7804313319361573E-003    -6.4109987096780451E-004
   4.6924859605990840E-002     1.1851853242892421          8.5699164007084754E-004     1.5218040325784299E-002     7.9022725616147895E-003    -7.1696224419309975E-003    -6.8329989358854523E-004
   4.8234075143364169E-002     1.1926759054113809          9.3542254569495547E-004     1.5843502251659064E-002     8.3018499344518874E-003    -7.6879735040761643E-003    -7.4034198813619694E-004
   4.9790122617179536E-002     1.2018622356888236          1.0373383162290599E-003     1.6607559570438527E-002     8.7995782209700189E-003    -8.3418138653818634E-003    -8.1365531767210633E-004
   5.1556531298207399E-002     1.2126934101735842          1.1658756084543121E-003     1.7503317877099786E-002     9.3970074997365635E-003    -9.1375442914554180E-003    -9.0492579491088007E-004
   5.3491898784638281E-002     1.2250999657202313          1.3246776313981905E-003     1.8521199578288794E-002     1.0094861061573210E-002    -1.0080736643447805E-002    -1.0160262307757535E-003
   5.5550862061791870E-002     1.2389886046789245          1.5177725228807904E-003     1.9648303817843708E-002     1.0892323108229594E-002    -1.1175046248998576E-002    -1.1489100990199920E-003
   5.7685160984216353E-002     1.2542354535441638          1.7493557118710636E-003     2.0867755143566338E-002     1.1786127012483182E-002    -1.2420918079016095E-002    -1.3054515313871628E-003
   5.9844769539712662E-002     1.2706774742012148          2.0234224820322305E-003     2.2158113264601955E-002     1.2769432326152897E-002    -1.3814054464436799E-002    -1.4872065659952123E-003
   6.1979068462137146E-002     1.2881015073309894          2.3431743864452217E-003     2.3492943364019650E-002     1.3830506570565703E-002    -1.5343595048976786E-002    -1.6950610442115985E-003
   6.4038031739290735E-002     1.3062302843326843          2.7100964245921947E-003     2.4840672575683034E-002     1.4951277504529587E-002    -1.6989942212575861E-002    -1.9287198707661987E-003
   6.5973399225721624E-002     1.3247046945477758          3.1225788363518623E-003     2.6164876717121453E-002     1.6105901494056874E-002    -1.8722160772832119E-002    -2.1859848362776276E-003
   6.7739807906749480E-002     1.3430619651548192          3.5739634766854102E-003     2.7425135476121420E-002     1.7259607653795341E-002    -2.0494929855080529E-002    -2.4617765217142748E-003
   6.9295855380564847E-002     1.3607110260798607          4.0499972247280856E-003     2.8578559862581329E-002     1.8368233588465559E-002    -2.2245230782453711E-002    -2.7469122776962746E-003
   7.0605070917938176E-002     1.3769110147039312          4.5260212482013968E-003     2.9582010792163018E-002     1.9379048261291845E-002    -2.3889539965515585E-002    -3.0268264372769207E-003
   7.1636772621619244E-002     1.3907693790038644          4.9650469228581318E-003     3.0394890221104386E-002     2.0233603393595652E-002    -2.5323593300713407E-002    -3.2808173251812258E-003
   7.2366798917619865E-002     1.4012926862021440          5.3192286558175969E-003     3.0982231963998987E-002     2.0873310374931793E-002    -2.6428821686575715E-002    -3.4830476365405082E-003
   7.2778205297838724E-002     1.4075331823077339          5.5381519377961253E-003     3.1317420775547639E-002     2.1247693133019410E-002    -2.7090702882866600E-002    -3.6069259921318502E-003
   7.2921645400328694E-002     1.4097676578658536          5.6181963154522665E-003     3.1435516604577815E-002     2.1381075872412350E-002    -2.7328846974708759E-002    -3.6520132963995034E-003
   7.3116870257916577E-002     1.4128610768205569          5.7304781744359889E-003     3.1596438488103104E-002     2.1564497582794804E-002    -2.7659526172875433E-002    -3.7150776025644760E-003
   7.3455208065616950E-002     1.4183747365922381          5.9349075507349894E-003     3.1877107304863345E-002     2.1888595977516603E-002    -2.8251751336339288E-002    -3.8293643723008000E-003
   7.3915480808351183E-002     1.4262205118712905          6.2355544957169648E-003     3.2262577689460649E-002     2.2342881844139104E-002    -2.9100628603158679E-002    -3.9962309889341784E-003
   7.4468778109569478E-002     1.4362677370379977          6.6379294552436127E-003     3.2731566106640984E-002     2.2911135088495131E-002    -3.0198046205607107E-002    -4.2174029610068369E-003
   7.5080336889224539E-002     1.4483428096606410          7.1486386042767542E-003     3.3257107159169803E-002     2.3570582176497108E-002    -3.1531954108550656E-002    -4.4947627691566466E-003
   7.5711731722775469E-002     1.4622282615808007          7.7748320576422093E-003     3.3807583415345954E-002     2.4291042847033779E-002    -3.3085476146278443E-002    -4.8300370736295267E-003
   7.6323290502430530E-002     1.4776626451334456          8.5234372770993747E-003     3.4348287321924811E-002     2.5034354542540146E-002    -3.4836065724316252E-002    -5.2243940189265845E-003
   7.6876587803648824E-002     1.4943417475293548          9.4001400392302609E-003     3.4843568772935263E-002     2.5754397695221955E-002    -3.6754826874112960E-002    -5.6779488187431587E-003
   7.7336860546383057E-002     1.5119208721599300          1.0408031336066482E-002     3.5259509519804520E-002     2.6398068112820132E-002    -3.8806009644827701E-002    -6.1891561972827877E-003
   7.7675198354083430E-002     1.5300135721133445          1.1545471725783052E-002     3.5566922263928859E-002     2.6907506998280432E-002    -4.0946025045428117E-002    -6.7538903956267772E-003
   7.7870423211671314E-002     1.5481355451726588          1.2798265467108829E-002     3.5744365916585273E-002     2.7223852704128321E-002    -4.3114140681114084E-002    -7.3618550469561452E-003
   7.7920252735342435E-002     1.5617619244668159          1.7534326974456855E-002     3.5789391899062467E-002     2.7310019022899413E-002    -4.4670944711756339E-002    -8.3117322315524877E-003
   7.7934451470834484E-002     1.5614677854694308          2.2280095981105238E-002     3.5801513586563430E-002     2.7335373749582115E-002    -4.4506165331430758E-002    -8.8895283267181949E-003
   7.7959646632546925E-002     1.5611678984866624          2.6995243223368052E-002     3.5822180741132408E-002     2.7380275150336215E-002    -4.4336285297315314E-002    -9.4604393992060980E-003
   7.7995253420145752E-002     1.5609188186304552          3.1637962439410874E-002     3.5850199364491325E-002     2.7443588726948406E-002    -4.4172192453228266E-002    -1.0021613478715882E-002
   7.8040437953033504E-002     1.5607102055965876          3.6178363997802165E-002     3.5884300596807098E-002     2.7523733532982344E-002    -4.4014354018497508E-002    -1.0569489176485088E-002
   7.8094141316802465E-002     1.5605402408094096          4.0589937344615010E-002     3.5923158513323256E-002     2.7618755103924128E-002    -4.3863372773904827E-002    -1.1100965280375033E-002
   7.8155104808956904E-002     1.5604065946466172          4.4847518217546817E-002     3.5965436415869155E-002     2.7726322403309359E-002    -4.3719834602298224E-002    -1.1613155213624091E-002
   7.8221899521778576E-002     1.5603063149172200          4.8926747614900852E-002     3.6009889158171722E-002     2.7843866982069556E-002    -4.3584269839205200E-002    -1.2103247443785471E-002
   7.8292959856196775E-002     1.5602360411577161          5.2804137339890714E-002     3.6055249452441325E-002     2.7968556876377750E-002    -4.3457156468062447E-002    -1.2568553742484903E-002
   7.8366620225402348E-002     1.5601919247048746          5.6457054256746207E-002     3.6100475268471904E-002     2.8097463676968779E-002    -4.3338750105433033E-002    -1.3006434349789490E-002
   7.8441154097797630E-002     1.5601698706685552          5.9863944752067376E-002     3.6144464910045131E-002     2.8227552182892954E-002    -4.3229928560936701E-002    -1.3414520879923540E-002
   7.8514814467003202E-002     1.5601656980705929          6.3004272527655961E-002     3.6186401783703429E-002     2.8355737703800329E-002    -4.3130564467442491E-002    -1.3790334185969593E-002
   7.8585874801421401E-002     1.5601751992891697          6.5859015426136064E-002     3.6225538591276259E-002     2.8479132217861879E-002    -4.3041112616137731E-002    -1.4131750305979246E-002
   7.8652669514243073E-002     1.5601941967474773          6.8410503422724006E-002     3.6261115623583841E-002     2.8594881846757778E-002    -4.2961815359401863E-002    -1.4436721109842671E-002
   7.8713633006397513E-002     1.5602188184395887          7.0642673864186961E-002     3.6292656684232816E-002     2.8700241976914016E-002    -4.2892925335602468E-002    -1.4703363645457851E-002
   7.8767336370166474E-002     1.5602455725534694          7.2541411787769100E-002     3.6319813294921427E-002     2.8792876139483607E-002    -4.2834686881907759E-002    -1.4930072278678796E-002
   7.8812520903054226E-002     1.5602713027784205          7.4094566558581251E-002     3.6342194711505127E-002     2.8870722981955282E-002    -4.2786988973346436E-002    -1.5115404806746658E-002
   7.8848127690653053E-002     1.5602933787474464          7.5292075487860266E-002     3.6359528837060777E-002     2.8932018158277589E-002    -4.2750717093976473E-002    -1.5258322253685520E-002
   7.8873322852365493E-002     1.5603097686871348          7.6126141493968194E-002     3.6371630189250326E-002     2.8975365003012409E-002    -4.2725310255579685E-002    -1.5357810788909014E-002
   7.8887521587857543E-002     1.5603190893445371          7.6591482634028013E-002     3.6378388866121256E-002     2.8999787990691681E-002    -4.2711071619663074E-002    -1.5413291764826498E-002
   7.8899478568231193E-002     1.5603268962696011          7.6980779843879882E-002     3.6384045908461435E-002     2.9020354192174705E-002    -4.2699099314292548E-002    -1.5459686922079375E-002
   7.8936180428320582E-002     1.5603532664832309          7.8162061540426958E-002     3.6401213166556291E-002     2.9083391298099222E-002    -4.2663275745230426E-002    -1.5600538554927485E-002
   7.9001978172016304E-002     1.5604058144761770          8.0230342300738985E-002     3.6431335731345237E-002     2.9196097442835536E-002    -4.2601336913183942E-002    -1.5847166238244378E-002
   7.9096490801854241E-002     1.5604902341761979          8.3099723823085281E-002     3.6473331117122108E-002     2.9357508906977494E-002    -4.2516471207407674E-002    -1.6189254511642041E-002
   7.9219151715497024E-002     1.5606124433826967          8.6666242739904031E-002     3.6525550496585464E-002     2.9566445768312563E-002    -4.2412307181815066E-002    -1.6614338152339019E-002
   7.9369223649102524E-002     1.5607777421038653          9.0821369906602778E-002     3.6585855397397289E-002     2.9820979786966496E-002    -4.2292467082853342E-002    -1.7109343981492553E-002
   7.9545804197472189E-002     1.5609906137443146          9.5461609574870446E-002     3.6652580708302088E-002     3.0118891456518155E-002    -4.2160212054925490E-002    -1.7661750716336570E-002
   7.9747831444024447E-002     1.5612538200473252         0.10049407017911921          3.6723376382003105E-002     3.0458171167621666E-002    -4.2019141620090752E-002    -1.8260616883028255E-002
   7.9974090401303835E-002     1.5615686749753055         0.10583742974728198          3.6796160329171414E-002     3.0835566439096282E-002    -4.1871148514614480E-002    -1.8896001140782100E-002
   8.0223220336070517E-002     1.5619351976464475         0.11142268432118622          3.6869242803295739E-002     3.1248732673065212E-002    -4.1718504733101805E-002    -1.9559775493450844E-002
   8.0493722959936967E-002     1.5623517631238935         0.11719085101327392          3.6940324481371009E-002     3.1693995894680423E-002    -4.1562729192809171E-002    -2.0244802174368668E-002
   8.0783971443331465E-002     1.5628161367390148         0.12309216323226270          3.7008438672444764E-002     3.2168522785641251E-002    -4.1405263804794527E-002    -2.0945212398648775E-002
   8.1092220200921411E-002     1.5633245354552721         0.12908373970239895          3.7071312199680191E-002     3.2668511205831800E-002    -4.1246926038803616E-002    -2.1655828918726552E-002
   8.1416615390532507E-002     1.5638731643806603         0.13512860244298627          3.7128781236190379E-002     3.3190671118619904E-002    -4.1088717020765379E-002    -2.2372263984122294E-002
   8.1755206062792476E-002     1.5644568614347125         0.14119419274567868          3.7178667708000941E-002     3.3731367279428381E-002    -4.0931047844693688E-002    -2.3090624699605888E-002
   8.2105955894611907E-002     1.5650709193276164         0.14725135337294543          3.7221565347752360E-002     3.4286750195717759E-002    -4.0774676451464605E-002    -2.3807392414974544E-002
   8.2466755436017183E-002     1.5657094121197919         0.15327391181643663          3.7255562679094786E-002     3.4853710580685891E-002    -4.0619784479605646E-002    -2.4519518112958459E-002
   8.2835434796723187E-002     1.5663671676451525         0.15923727024214357          3.7281798536953195E-002     3.5427776115586430E-002    -4.0466993287633514E-002    -2.5223935333538481E-002
   8.3209776696169982E-002     1.5670381655679477         0.16511919915975301          3.7298811606616425E-002     3.6006725828859242E-002    -4.0316470324634035E-002    -2.5918170262392577E-002
   8.3587529798551899E-002     1.5677170042321797         0.17089784990186219          3.7307732004817580E-002     3.6585291240110854E-002    -4.0168680111699315E-002    -2.6599429913825325E-002
   8.3966422252648096E-002     1.5683980236023691         0.17655340461939484          3.7308202752698659E-002     3.7162134191967247E-002    -4.0023890107580978E-002    -2.7265585356997451E-002
   8.4344175355030013E-002     1.5690758868956469         0.18206588375284677          3.7300641997599741E-002     3.7731933511300719E-002    -3.9882456238071955E-002    -2.7914087839503093E-002
   8.4718517254476808E-002     1.5697455017107778         0.18741694519671948          3.7285716178486500E-002     3.8293142726396862E-002    -3.9744743366899947E-002    -2.8542960895659730E-002
   8.5087196615182811E-002     1.5704019322392611         0.19258819692224982          3.7263541347201404E-002     3.8841465651796976E-002    -3.9611086866105726E-002    -2.9149950180440674E-002
   8.5447996156588088E-002     1.5710406667720795         0.19756223213359525          3.7234925856194659E-002     3.9373987255994607E-002    -3.9481870767785213E-002    -2.9733065208004061E-002
   8.5798745988407518E-002     1.5716573683514365         0.20232206608528486          3.7201163162225742E-002     3.9887347873124639E-002    -3.9357587583168686E-002    -3.0290312045710970E-002
   8.6137336660667488E-002     1.5722490522390842         0.20685167661060461          3.7163529519023034E-002     4.0379134302503360E-002    -3.9238694599172397E-002    -3.0819909733887197E-002
   8.6461731850278584E-002     1.5728114746165813         0.21113551080131854          3.7122972837642855E-002     4.0846997681294323E-002    -3.9125643192794692E-002    -3.1320130798282116E-002
   8.6769980607868530E-002     1.5733417571924833         0.21515884017311962          3.7080529187597709E-002     4.1288616902972815E-002    -3.9018870041411059E-002    -3.1789349966894080E-002
   8.7060229091263028E-002     1.5738371546416972         0.21890765998409450          3.7037195471400018E-002     4.1701875467810581E-002    -3.8918830773479463E-002    -3.2226026098701475E-002
   8.7330731715129478E-002     1.5742952041280902         0.22236883547334327          3.6994006715920048E-002     4.2084841289442676E-002    -3.8825957071413966E-002    -3.2628736010027914E-002
   8.7579861649896160E-002     1.5747138208553182         0.22553011752145580          3.6951853593281216E-002     4.2435709383126789E-002    -3.8740676555841583E-002    -3.2996154144893201E-002
   8.7806120607175547E-002     1.5750911856502599         0.22838023075100411          3.6911678662699482E-002     4.2752846956369578E-002    -3.8663393271545422E-002    -3.3327072534299312E-002
   8.8008147853727806E-002     1.5754257626585653         0.23090892729901963          3.6874306347104813E-002     4.3034816593243930E-002    -3.8594491220297664E-002    -3.3620400502428011E-002
   8.8184728402097470E-002     1.5757163140843682         0.23310705508131069          3.6840532400723193E-002     4.3280368101314130E-002    -3.8534321625198015E-002    -3.3875170870659631E-002
   8.8334800335702970E-002     1.5759617724538062         0.23496661066668353          3.6811020568230685E-002     4.3488367841236317E-002    -3.8483200521686065E-002    -3.4090539755185202E-002
   8.8457461249345753E-002     1.5761613440596738         0.23648078565221978          3.6786370181678726E-002     4.3658015805464169E-002    -3.8441406871644747E-002    -3.4265803314361208E-002
   8.8551973879183690E-002     1.5763144058783605         0.23764404469172762          3.6766930122275880E-002     4.3788447042271320E-002    -3.8409164798561268E-002    -3.4400376995044869E-002
   8.8617771622879413E-002     1.5764205171949190         0.23845211892015522          3.6753213140852614E-002     4.3879037346475684E-002    -3.8386674364610199E-002    -3.4493814333099407E-002
   8.8654473482968801E-002     1.5764794336963175         0.23890220812756829          3.6745509534287145E-002     4.3929480900124447E-002    -3.8374078000287720E-002    -3.4545835382137506E-002
   8.8706794254991742E-002     1.5765630883554429         0.23954303560027032          3.6734459624860973E-002     4.4001289994867451E-002    -3.8356056130432963E-002    -3.4619874299656531E-002
   8.8892264302076557E-002     1.5768601356506868         0.24180820488816229          3.6694610853380369E-002     4.4255540179952681E-002    -3.8292799831255650E-002    -3.4881556500398085E-002
   8.9221374442323712E-002     1.5773840777321613         0.24580228524089739          3.6621052395130173E-002     4.4704846722251196E-002    -3.8181250875216954E-002    -3.5342559235002721E-002
   8.9686485759891091E-002     1.5781150026081527         0.25139378097172249          3.6511253635634601E-002     4.5335172473217014E-002    -3.8024259714858663E-002    -3.5986872118228111E-002
   9.0276705744402871E-002     1.5790246054165953         0.25840584287983265          3.6362938319720421E-002     4.6127640910946961E-002    -3.7825496832756531E-002    -3.6792985064571390E-002
   9.0978202396159294E-002     1.5800777303975151         0.26662873134431253          3.6173748319871982E-002     4.7058529066985565E-002    -3.7589364402032019E-002    -3.7735478117067456E-002
   9.1774533996721738E-002     1.5812344148524782         0.27583100078649575          3.5943228522041785E-002     4.8101269577348088E-002    -3.7320841062322550E-002    -3.8786460112553177E-002
   9.2647035533143768E-002     1.5824522747452767         0.28576885479811537          3.5672890419974554E-002     4.9227240911648297E-002    -3.7025473294700545E-002    -3.9916817698101209E-002
   9.3575256470690871E-002     1.5836888768276507         0.29619325108995437          3.5365980659314199E-002     5.0406281298488100E-002    -3.6709312281995456E-002    -4.1097143706948454E-002
   9.4537440191382285E-002     1.5849044348849759         0.30685576655244218          3.5027929205951894E-002     5.1610332582112096E-002    -3.6378955284727232E-002    -4.2298697165314009E-002
   9.5511033989951019E-002     1.5860637146102192         0.31751190396738710          3.4665290155928868E-002     5.2808379682410027E-002    -3.6041425600008760E-002    -4.3493480978973702E-002
   9.6473217710642434E-002     1.5871384231642414         0.32792529026650208          3.4291089404070281E-002     5.3971664008939726E-002    -3.5704589600920350E-002    -4.4655028445121828E-002
   9.7401438648189537E-002     1.5881070440176257         0.33787138212903722          3.3916207883072480E-002     5.5079102548601586E-002    -3.5376241589960368E-002    -4.5759075216457529E-002
   9.8273940184611566E-002     1.5889507077436040         0.34713817525037288          3.3547579499697715E-002     5.6105037902091925E-002    -3.5064066920760750E-002    -4.6782919353448686E-002
   9.9070271785174011E-002     1.5896751365152983         0.35553319292020125          3.3203244957985691E-002     5.7026784564554595E-002    -3.4776370771715193E-002    -4.7706128339355919E-002
   9.9771768436930433E-002     1.5902669964852829         0.36288150331950114          3.2890412734774395E-002     5.7831053801940056E-002    -3.4520378539559630E-002    -4.8511210608032707E-002
  0.10036198842144221          1.5907335753498542         0.36903198189028974          3.2623099651817797E-002     5.8498758213417212E-002    -3.4303166988143667E-002    -4.9182667223711424E-002
  0.10082709973900959          1.5910804445851165         0.37385914560336608          3.2408077436653693E-002     5.9020716180364093E-002    -3.4130579349379755E-002    -4.9708225812242567E-002
  0.10115620987925675          1.5913145044989061         0.37726465599603776          3.2254420598268420E-002     5.9387188006833361E-002    -3.4007585941823897E-002    -5.0078214654672215E-002
  0.10134167992634156          1.5914417647494332         0.37918008637491318          3.2167248161098991E-002     5.9592186063106456E-002    -3.3937747502655623E-002    -5.0286006416412073E-002
  0.10142909998832507          1.5915003318196632         0.38008192106021887          3.2125958695265862E-002     5.9688138668670891E-002    -3.3904580967421528E-002    -5.0383751020576448E-002
  0.10161457003540988          1.5916234504912761         0.38199366296214871          3.2038083864785898E-002     5.9892152144335846E-002    -3.3834523361702146E-002    -5.0590851758068767E-002
  0.10194368017565704          1.5918363016764789         0.38538028432464433          3.1880966309005436E-002     6.0253846219494298E-002    -3.3710424206141988E-002    -5.0957301819143944E-002
  0.10240879149322442          1.5921228931698215         0.39015382267960241          3.1656267093910277E-002     6.0763128254406801E-002    -3.3534679485540779E-002    -5.1472835459826720E-002
  0.10299901147773620          1.5924618705733200         0.39619069441819155          3.1368698137471410E-002     6.1405503965479530E-002    -3.3310804226619965E-002    -5.2123105807369674E-002
  0.10370050812949262          1.5928276835821498         0.40333655250463274          3.1019469505405645E-002     6.2161731465411103E-002    -3.3042991408050372E-002    -5.2890327430414372E-002
  0.10449683973005507          1.5931940227724408         0.41141194171297180          3.0618636244258084E-002     6.3012414449665238E-002    -3.2736833959198207E-002    -5.3754146989458546E-002
  0.10536934126647710          1.5935347709434715         0.42021724730598309          3.0169045307801567E-002     6.3934632164006036E-002    -3.2398363651597144E-002    -5.4692204698706094E-002
  0.10629756220402420          1.5938273647350902         0.42953826966780828          2.9682928899499573E-002     6.4902042033667479E-002    -3.2034917433430475E-002    -5.5680757389190122E-002
  0.10725974592471561          1.5940541445063465         0.43915240142447248          2.9170853659746761E-002     6.5893103177212878E-002    -3.1654469605618171E-002    -5.6695796412241699E-002
  0.10823333972328435          1.5942037983062975         0.44883316442696486          2.8643407582288994E-002     6.6883479262759324E-002    -3.1265567553945203E-002    -5.7713210788137639E-002
  0.10919552344397576          1.5942724677769256         0.45835566525162158          2.8113412035550848E-002     6.7849590047944899E-002    -3.0877299292592773E-002    -5.8709494380446994E-002
  0.11012374438152286          1.5942637431414910         0.46750149107281880          2.7594407120808791E-002     6.8769696194135144E-002    -3.0499004345636939E-002    -5.9662251620733069E-002
  0.11099624591794489          1.5941880666923429         0.47606324794404253          2.7099891177966542E-002     6.9623959692156859E-002    -3.0140008751070552E-002    -6.0550594866216161E-002
  0.11179257751850734          1.5940615423101512         0.48384873128759720          2.6643134047755052E-002     7.0394346560402818E-002    -2.9809360167454248E-002    -6.1355466926884011E-002
  0.11249407417026376          1.5939042308581997         0.49068476659306987          2.6236424592407884E-002     7.1065202791629326E-002    -2.9515564556161014E-002    -6.2059953211377201E-002
  0.11308429415477554          1.5937380159246788         0.49642057328444228          2.5890776048740179E-002     7.1622184752274262E-002    -2.9266312600527193E-002    -6.2649538520822182E-002
  0.11354940547234292          1.5935842538068397         0.50093020275150169          2.5621144944730494E-002     7.2058109108425986E-002    -2.9068098957393446E-002    -6.3112078158241797E-002
  0.11387851561259008          1.5934630373622363         0.50411558467572004          2.5426053569717662E-002     7.2365124552696489E-002    -2.8926801746774724E-002    -6.3438257638398221E-002
  0.11406398565967489          1.5933891715747754         0.50590856629213132          2.5315633708941895E-002     7.2535631091285302E-002    -2.8846327362032645E-002    -6.3621719208318953E-002
  0.11414968787145467          1.5933532116899105         0.50673645714251947          2.5264290094446550E-002     7.2613169392442223E-002    -2.8808719374812317E-002    -6.3706407468496873E-002
  0.11432786875056269          1.5932778579001443         0.50845704589439544          2.5158142757699196E-002     7.2776172681084217E-002    -2.8731092444922092E-002    -6.3882298064494844E-002
  0.11464404451605320          1.5931394011167326         0.51150744067808329          2.4969516543723994E-002     7.3066359299759381E-002    -2.8593944264958628E-002    -6.4193784429835768E-002
  0.11509087646951331          1.5929302851820424         0.51581196594384093          2.4701359458997065E-002     7.3476563903203396E-002    -2.8400049156793276E-002    -6.4632690250218311E-002
  0.11565790018768457          1.5926413589055977         0.52126332353615745          2.4359762452206939E-002     7.3994205073825134E-002    -2.8153353067619909E-002    -6.5187414292341872E-002
  0.11633182728300759          1.5922626731347544         0.52772647702487152          2.3951917451010645E-002     7.4606511142625592E-002    -2.7858888478249057E-002    -6.5843577586963062E-002
  0.11709686221387611          1.5917858522833777         0.53504244980396787          2.3485693897065670E-002     7.5297056080058558E-002    -2.7522708307982945E-002    -6.6584376792270680E-002
  0.11793507352198929          1.5912057669558655         0.54303279757564815          2.2971018786542070E-002     7.6047523394485061E-002    -2.7151897585264942E-002    -6.7391159244707274E-002
  0.11882681440014295          1.5905221571166179         0.55150444447042901          2.2419401296271159E-002     7.6838716167795154E-002    -2.6754460387839549E-002    -6.8244000251014514E-002
  0.11975118328833233          1.5897409952745063         0.56025472897489559          2.1843415855700238E-002     7.7651524353373413E-002    -2.6339204174161617E-002    -6.9122261738239404E-002
  0.12068651382633432          1.5888753673140548         0.56907644344944774          2.1256951353229636E-002     7.8465310490319448E-002    -2.5915630721101385E-002    -7.0005080502816813E-002
  0.12161088271452369          1.5879458956705976         0.57776309744882071          2.0673524300576875E-002     7.9263276554373624E-002    -2.5493776483113146E-002    -7.0871959479553048E-002
  0.12250262359267736          1.5869805785726916         0.58611362957474555          2.0107074617784396E-002     8.0027137985812069E-002    -2.5084212300062997E-002    -7.1703096948660727E-002
  0.12334083490079054          1.5860149887347217         0.59393729509775695          1.9570678425259079E-002     8.0739356146870736E-002    -2.4698169883780614E-002    -7.2479793842329956E-002
  0.12410586983165905          1.5850927667923629         0.60105841587578790          1.9074707296857531E-002     8.1387679730088036E-002    -2.4348172753103029E-002    -7.3184814532867140E-002
  0.12477979692698207          1.5842687296691094         0.60732087554932246          1.8629425439680655E-002     8.1961659896089958E-002    -2.4049703672849209E-002    -7.3802382068432676E-002
  0.12534682064515335          1.5836153215381328         0.61259260232985224          1.8232324964580455E-002     8.2458754933679074E-002    -2.3824161997871660E-002    -7.4317950702810442E-002
  0.12579365259861344          1.5832254694777170         0.61676657670823043          1.7886560114469440E-002     8.2877114243134334E-002    -2.3700332353007704E-002    -7.4717217201326611E-002
  0.12610982836410395          1.5831372699973114         0.61974472471826103          1.7599357626358388E-002     8.3214183839975087E-002    -2.3685923089327859E-002    -7.4987765041779827E-002
  0.12628800924321198          1.5830418004064410         0.62140259681744070          1.7446729604746247E-002     8.3393154312753098E-002    -2.3659977149547366E-002    -7.5137627991155767E-002
  0.12633171927420372          1.5827870920676541         0.62177352198386004          1.7459505098325671E-002     8.3381967069095703E-002    -2.3566938559795081E-002    -7.5186751537916582E-002
  0.12633900844218052          1.5827404335957433         0.62183502463743356          1.7461506431676224E-002     8.3379839623583821E-002    -2.3549899453465067E-002    -7.5195274993747424E-002
  0.12635194281693718          1.5826808277241498         0.62194760369760727          1.7460700176516172E-002     8.3381300902992117E-002    -2.3528367048054208E-002    -7.5209108590000032E-002
  0.12637022218104443          1.5826096245141354         0.62210876647892743          1.7456856620083228E-002     8.3386455876196863E-002    -2.3502838500915581E-002    -7.5227979924327851E-002
  0.12639341844738497          1.5825295972441402         0.62231501683421830          1.7449970602264366E-002     8.3395576791023121E-002    -2.3474359939590673E-002    -7.5251426131105040E-002
  0.12642098800381837          1.5824427980177744         0.62256167893874204          1.7439346907606991E-002     8.3408460610395266E-002    -2.3443692686047221E-002    -7.5278936766879051E-002
  0.12645228467351230          1.5823506375238392         0.62284303096823712          1.7424553675743172E-002     8.3425136858016558E-002    -2.3411352287107254E-002    -7.5309955703572878E-002
  0.12648657490182114          1.5822541022753778         0.62315251204392097          1.7407596608447602E-002     8.3445701609683606E-002    -2.3377707336466380E-002    -7.5343895506041467E-002
  0.12652305496121458          1.5821542400968465         0.62348298877995734          1.7390899629615486E-002     8.3466123608647344E-002    -2.3343093248655238E-002    -7.5380140315249936E-002
  0.12656086979371661          1.5820517226125175         0.62382684286312506          1.7367957560545821E-002     8.3490828878305598E-002    -2.3307777295977865E-002    -7.5418057271907576E-002
  0.12659913305428339          1.5819475615039391         0.62417639895413735          1.7342206752471296E-002     8.3516731077522902E-002    -2.3272138372327035E-002    -7.5457057136067679E-002
  0.12663694788678542          1.5818431919404283         0.62452392014826763          1.7317634237609670E-002     8.3550656410109808E-002    -2.3236687911719074E-002    -7.5496496225095286E-002
  0.12667342794617886          1.5817408979794907         0.62486158981115880          1.7289581767041894E-002     8.3578655673240437E-002    -2.3202245034927869E-002    -7.5535572814670549E-002
  0.12670771817448770          1.5816444444487634         0.62518112900459855          1.7258925410406065E-002     8.3619028104594123E-002    -2.3170039594657001E-002    -7.5573101175806068E-002
  0.12673901484418162          1.5815605280221274         0.62547181715915279          1.7244727688235508E-002     8.3669190440902819E-002    -2.3142064273099620E-002    -7.5606572170870398E-002
  0.12676658440061503          1.5814989439707199         0.62571702718954325          1.7231002975615913E-002     8.3720997045159978E-002    -2.3120659783318800E-002    -7.5630819557901866E-002
  0.12678978066695556          1.5814750667784923         0.62589138199481531          1.7246954708806040E-002     8.3773845399987168E-002    -2.3109124824066012E-002    -7.5636806846156895E-002
  0.12680806003106282          1.5815336327946754         0.62595972412880108          1.7264126912689876E-002     8.3808960512765374E-002    -2.3120039712529371E-002    -7.5608472239293650E-002
  0.12682099440581948          1.5819435062661305         0.62589064902691360          1.7284563718671795E-002     8.3830931758236957E-002    -2.3246068402735867E-002    -7.5506367790578927E-002
  0.12682828357379627          1.5819435062661305         0.62589064902691360          1.7281655867453675E-002     8.3855092888821092E-002    -2.3246068402735867E-002    -7.5506367790578927E-002
  0.12683171927420372          1.5818213754955466         0.62603235092556520          1.7283036777995898E-002     8.3855565232193355E-002    -2.3200908060848267E-002    -7.5524625426372630E-002
  0.12683900844218052          1.5818213754955466         0.62603235092556520          1.7265311165388965E-002     8.3848409454029452E-002    -2.3200908060848267E-002    -7.5524625426372630E-002
  0.12685194281693718          1.5820935779988046         0.62651863533302565          1.7263692704385658E-002     8.3829863087459780E-002    -2.3338594142554764E-002    -7.5635182222618003E-002
  0.12687022218104443          1.5820959986956602         0.62681530867810153          1.7256867412470258E-002     8.3805257292851709E-002    -2.3354455719973768E-002    -7.5694221645229931E-002
  0.12689341844738497          1.5820534205066903         0.62706843459634798          1.7234670143629192E-002     8.3783460859046685E-002    -2.3344871519574300E-002    -7.5730240756542361E-002
  0.12692098800381837          1.5819914915701594         0.62732002723236291          1.7199203119354637E-002     8.3775881367469718E-002    -2.3324089731863729E-002    -7.5756770057935741E-002
  0.12695228467351230          1.5819147076678786         0.62758822087316180          1.7160218543268640E-002     8.3785334750081111E-002    -2.3296327733567841E-002    -7.5781409636564115E-002
  0.12698657490182114          1.5818274156818113         0.62787902746862267          1.7124370098773409E-002     8.3806985016907892E-002    -2.3264500978521438E-002    -7.5807679731079158E-002
  0.12702305496121458          1.5817341075563782         0.62819059216488482          1.7093287795901899E-002     8.3835090998659906E-002    -2.3230772772110206E-002    -7.5836461442534309E-002
  0.12706086979371661          1.5816382740792283         0.62851678440129788          1.7066336307233212E-002     8.3865881033507936E-002    -2.3196537493664911E-002    -7.5867352804529942E-002
  0.12709913305428339          1.5815423914898366         0.62884960372413712          1.7042594406785391E-002     8.3897271680885455E-002    -2.3162642608904060E-002    -7.5899477580110453E-002
  0.12713694788678542          1.5814482422450034         0.62918043484981956          1.7021536022447988E-002     8.3928047801526309E-002    -2.3129626897766254E-002    -7.5931843518278863E-002
  0.12717342794617886          1.5813572137832277         0.62950066583523134          1.7003003367157755E-002     8.3957418428888556E-002    -2.3097876473391864E-002    -7.5963476335327101E-002
  0.12720771817448770          1.5812704936429041         0.62980202615545222          1.6987090882070410E-002     8.3984749361966218E-002    -2.3067709985161677E-002    -7.5993466177037353E-002
  0.12723901484418162          1.5811891824875604         0.63007681361706680          1.6974023739474462E-002     8.4009484385170113E-002    -2.3039425269692292E-002    -7.6020985218885020E-002
  0.12726658440061503          1.5811143797014404         0.63031808274099399          1.6964062052827290E-002     8.4031124167428389E-002    -2.3013328716230817E-002    -7.6045298156665650E-002
  0.12728978066695557          1.5810472899926917         0.63051982611618729          1.6957385993802709E-002     8.4049242047922426E-002    -2.2989788006001672E-002    -7.6065768035891074E-002
  0.12730806003106282          1.5809894163871616         0.63067717209456098          1.6954001305223221E-002     8.4063467650581980E-002    -2.2969306519506547E-002    -7.6081871826474648E-002
  0.12732099440581948          1.5809428867135225         0.63078660972732603          1.6953596413791679E-002     8.4073519432313656E-002    -2.2952642778964142E-002    -7.6093208317793745E-002
  0.12732828357379627          1.5809095236147446         0.63084576940042203          1.6955831643940714E-002     8.4079211366066650E-002    -2.2940454059920967E-002    -7.6099492254462359E-002
  0.12735198124728078          1.5807947317079285         0.63103625984637235          1.6965967911225847E-002     8.4097553592584570E-002    -2.2898464130065029E-002    -7.6119966272337511E-002
  0.12744566661023832          1.5806251104090805         0.63189067015279088          1.6911482480749952E-002     8.4168242377433741E-002    -2.2844002257968683E-002    -7.6205571936224417E-002
  0.12761362228019366          1.5804588872427408         0.63346490650662413          1.6765699336546636E-002     8.4297950652828843E-002    -2.2800380433962812E-002    -7.6358829633920211E-002
  0.12785487572099671          1.5801942004219625         0.63571081236941906          1.6560624361569663E-002     8.4488297779552260E-002    -2.2728191573911736E-002    -7.6576222287155951E-002
  0.12816798062051241          1.5797801441514669         0.63859909599125209          1.6314805848273724E-002     8.4735517210279707E-002    -2.2609202391294547E-002    -7.6856551789055552E-002
  0.12855105503514228          1.5792123640886147         0.64211159295611020          1.6031897073383664E-002     8.5036673762145631E-002    -2.2443694697663573E-002    -7.7198549172195971E-002
  0.12900179548058457          1.5784985937297342         0.64622848096331953          1.5710727272644744E-002     8.5389155875023035E-002    -2.2236808659519429E-002    -7.7600074018986664E-002
  0.12951749130293422          1.5776454578542236         0.65092477777269397          1.5350042469705078E-002     8.5790362502736237E-002    -2.1993326037664629E-002    -7.8058301862902926E-002
  0.13009504111876061          1.5766563679467540         0.65617037508369958          1.4949602072560401E-002     8.6237312321329432E-002    -2.1716882142991049E-002    -7.8569937665580056E-002
  0.13073097151317001          1.5755325396636384         0.66193076205354984          1.4510006121970951E-002     8.6726750355891766E-002    -2.1410275977619082E-002    -7.9131328482079197E-002
  0.13142145794726823          1.5742740877240564         0.66816765705762138          1.4032590819666312E-002     8.7254928909063265E-002    -2.1075851827555822E-002    -7.9738523480371165E-002
  0.13216234776725175          1.5728809604567826         0.67483955268222284          1.3519274335693197E-002     8.7817882095066357E-002    -2.0715754004325654E-002    -8.0387317651680626E-002
  0.13294918518273116          1.5713536173694691         0.68190219039229805          1.2972394552250287E-002     8.8411435370132824E-002    -2.0332085885789178E-002    -8.1073286753638438E-002
  0.13377723806632821          1.5696931939229681         0.68930890981994219          1.2394642750733773E-002     8.9031266640037396E-002    -1.9926996719136059E-002    -8.1791826090161251E-002
  0.13464152641431526          1.5679029231039763         0.69701135334334030          1.1789009902872776E-002     8.9672964128177518E-002    -1.9502727254534915E-002    -8.2538186267940294E-002
  0.13553685229756110          1.5659863089624864         0.70495931171719539          1.1158759262318262E-002     9.0332070182543772E-002    -1.9061631356163903E-002    -8.3307510751498740E-002
  0.13645783112286150          1.5639493034495979         0.71310166046645329          1.0507295290027014E-002     9.1004158282781425E-002    -1.8606179627815248E-002    -8.4094871704888566E-002
  0.13739892401675216          1.5617994825539048         0.72138650343102506          9.8383905905700536E-003     9.1684674282369483E-002    -1.8138960716714572E-002    -8.4895303913488401E-002
  0.13835447113710167          1.5595462904114947         0.72976160948923974          9.1559243124127304E-003     9.2369385783378694E-002    -1.7662670438047024E-002    -8.5703839149349245E-002
  0.13931872571217740          1.5572010618131831         0.73817479473933290          8.4638615551994693E-003     9.3053986629463903E-002    -1.7180097833019669E-002    -8.6515536571064852E-002
  0.14028588860248925          1.5547769988725151         0.74657429263591435          7.7663506424502839E-003     9.3734326155033229E-002    -1.6694120618256772E-002    -8.7325511190427862E-002
  0.14125014317756499          1.5522890960382723         0.75490910614823092          7.0676320277446286E-003     9.4406401746254087E-002    -1.6207662307403205E-002    -8.8128966136134496E-002
  0.14220569029791449          1.5497540530578529         0.76312934966502177          6.3720093541637136E-003     9.5066371626059840E-002    -1.5723691968554849E-002    -8.8921209303302898E-002
  0.14314678319180515          1.5471900525853082         0.77118653874884180          5.6838257239036506E-003     9.5710567595230542E-002    -1.5245209147699817E-002    -8.9697682997702075E-002
  0.14406776201710556          1.5446166410813909         0.77903389642646470          5.0074219760539752E-003     9.6335514586455423E-002    -1.4775204564147163E-002    -9.0453983122001452E-002
  0.14496308790035140          1.5420544048343279         0.78662657771478550          4.3471204142236071E-003     9.6937922387906425E-002    -1.4316645561479636E-002    -9.1185877647560545E-002
  0.14582737624833844          1.5395248053074777         0.79392192229361047          3.7071880185007254E-003     9.7514716951185146E-002    -1.3872458001574580E-002    -9.1889323705171028E-002
  0.14665542913193549          1.5370498215941937         0.80087962252835543          3.0918195183679627E-003     9.8063029913620772E-002    -1.3445496016316645E-002    -9.2560484549978436E-002
  0.14744226654741491          1.5346516892260813         0.80746189601816054          2.5048990536007806E-003     9.8580262411637254E-002    -1.3038517403609545E-002    -9.3195741876297991E-002
  0.14818315636739843          1.5323525745342019         0.81363361072382268          1.9504771218248739E-003     9.9063758741629704E-002    -1.2654195193969337E-002    -9.3791704852126762E-002
  0.14887364280149665          1.5301742245487802         0.81936237422243630          1.4323003166503163E-003     9.9511508385987754E-002    -1.2295033523595855E-002    -9.4345233959892513E-002
  0.14950957319590605          1.5281377018057054         0.82461862423647836          9.5373375658122737E-004     9.9921403634132072E-002    -1.1963391811124609E-002    -9.4853430926193236E-002
  0.15008712301173244          1.5262631101999642         0.82937569095174257          5.1803757488712602E-004    0.10029163119160708         -1.1661478197263488E-002    -9.5313662762567253E-002
  0.15060281883408208          1.5245691500489231         0.83360977596209174          1.2817340982998514E-004    0.10062058242162153         -1.1391300246594989E-002    -9.5723561353812700E-002
  0.15105355927952438          1.5230730117684614         0.83730002377045709         -2.1319811278718102E-004    0.10090685180252035         -1.1154667996070579E-002    -9.6081033200888025E-002
  0.15143663369415425          1.5217900287195891         0.84042849116722462         -5.0374141507038631E-004    0.10114923599745165         -1.0953168983783739E-002    -9.6384263192985153E-002
  0.15174973859366994          1.5207334849833809         0.84298015196162235         -7.4146593957756350E-004    0.10134672848309646         -1.0788173517404454E-002    -9.6631718088482491E-002
  0.15199099203447300          1.5199144324405545         0.84494289282397983         -9.2475171106838139E-004    0.10149852023919155         -1.0660811290789595E-002    -9.6822153753833240E-002
  0.15215894770442834          1.5193415117680167         0.84630751766154855         -1.0523306426035541E-003    0.10160398805010225         -1.0571959996645574E-002    -9.6954617473922117E-002
  0.15225263306738587          1.5190207370452673         0.84706797527864097         -1.1234211270693148E-003    0.10166276384737048         -1.0522247565150441E-002    -9.7028471435618130E-002
  0.15235695050928544          1.5186624593928295         0.84791408841842530         -1.2025054011057686E-003    0.10172813232520754         -1.0466741589219892E-002    -9.7110680489270171E-002
  0.15270790099632131          1.5174542966983913         0.85075770371390613         -1.4696806637870786E-003    0.10194763918530644         -1.0280819281105708E-002    -9.7386889939443264E-002
  0.15333707211025482          1.5152700925485303         0.85584157146778062         -1.9505974420379135E-003    0.10233949050854865         -9.9480105275288177E-003    -9.7880884041882804E-002
  0.15424082067754485          1.5120879917826224         0.86311083865971350         -2.6443745511718565E-003    0.10289858025377582         -9.4696879585597672E-003    -9.8587938998105071E-002
  0.15541372873393097          1.5078782569706657         0.87248527518081898         -3.5492373070194674E-003    0.10361761345924368         -8.8476935354698076E-003    -9.9501254766271710E-002
  0.15684874641589552          1.5026050241417839         0.88386107038356299         -4.6625570217551961E-003    0.10448737999295954         -8.0843565140409340E-003   -0.10061218874594818     
  0.15853724474542050          1.4962290417594717         0.89711217874365778         -5.9808323940575741E-003    0.10549702518664358         -7.1825798381485121E-003   -0.10191044643248724     
  0.16046906946491277          1.4887105715982420         0.91209183770762037         -7.4996686652460919E-003    0.10663432564534657         -6.1459239822549000E-003   -0.10338428668375013     
  0.16263260262263371          1.4800128662295442         0.92863455403009909         -9.2137417820413684E-003    0.10788598974446417         -4.9786920137798096E-003   -0.10502074137239514     
  0.16501483261666222          1.4701055359931812         0.94655839053273760         -1.1116768956309728E-002    0.10923795761789086         -3.6860064697454807E-003   -0.10680583803386642     
  0.16760143251539214          1.4589679500067265         0.96566767664723319         -1.3201474081922723E-002    0.11067568605402997         -2.2738307591702494E-003   -0.10872482710729939     
  0.17037684625084393          1.4465923409810679         0.98575606598704391         -1.5459549576330897E-002    0.11218441765402927         -7.4901295263135603E-004   -0.11076238533052292     
  0.17332438218882942          1.4329865848925998          1.0066099544645615         -1.7881629227150288E-002    0.11374942474252391          8.8067950949494329E-004   -0.11290281879257215     
  0.17642631352170537          1.4181764401505441          1.0280121641943532         -2.0457270060165674E-002    0.11535621919519372          2.6066128624341722E-003   -0.11513024184741109     
  0.17966398488348437          1.4022071178583493          1.0497457918466850         -2.3174934098243057E-002    0.11699073072102814          4.4193072512703005E-003   -0.11742873590551954     
  0.18301792454771318          1.3851441261227446          1.0715981120659832         -2.6021981504419353E-002    0.11863945914055840          6.3084878575694388E-003   -0.11978248649995948     
  0.18646796153412484          1.3670734379925225          1.0933644453772640         -2.8984675782855539E-002    0.12028959255138208          8.2631477583847597E-003   -0.12217590029845674     
  0.18999334692017097          1.3481006440037915          1.1148516793534959         -3.2048193609042167E-002    0.12192910145046332          1.0271641956592477E-002   -0.12459370306747272     
  0.19357287862806849          1.3283496515555688          1.1358815505740669         -3.5196644633437628E-002    0.12354680946543725          1.2321763944199437E-002   -0.12702101441484190     
  0.19718502893699977          1.3079605455720373          1.1562933314475128         -3.8413101814035414E-002    0.12513244458476494          1.4400842085863496E-002   -0.12944341289043687     
  0.20080807395366693          1.2870871945560667          1.1759460617246793         -4.1679643705060707E-002    0.12667667267939761          1.6495863591635504E-002   -0.13184698167634745     
  0.20442022426259820          1.2658938741872123          1.1947197774070997         -4.4977398972635613E-002    0.12817111629575334          1.8593546700678622E-002   -0.13421834292383245     
  0.20799975597049572          1.2445524733295299          1.2125164818409453         -4.8286617130731534E-002    0.12960837043406229          2.0680450268515772E-002   -0.13654468283664598     
  0.21152514135654185          1.2232390279659180          1.2292600888428062         -5.1586771813762283E-002    0.13098199176178713          2.2743042422371195E-002   -0.13881376583779984     
  0.21497517834295352          1.2021305363702932          1.2448958193848119         -5.4856644273110877E-002    0.13228648214383598          2.4767714270077314E-002   -0.14101393513844726     
  0.21832911800718233          1.1814025061446805          1.2593893588890419         -5.8074447523031786E-002    0.13351728136660537          2.6740581399845257E-002   -0.14313408230008615     
  0.22156678936896132          1.1612239367563399          1.2727236630478518         -6.1217991335628406E-002    0.13467072004980032          2.8646238524569812E-002   -0.14516347173323510     
  0.22466872070183727          1.1417592422243374          1.2848996260595509         -6.4264892186331746E-002    0.13574398886301331          3.0446980249951044E-002   -0.14708892423137809     
  0.22761625663982277          1.1231623710557501          1.2959311595585430         -6.7192697351559028E-002    0.13673503160120973          3.2210613342141474E-002   -0.14891791458930573     
  0.23039167037527455          1.1055771472919464          1.3058438451558079         -6.9979080150240999E-002    0.13764259876400597          3.3968774850582618E-002   -0.15063051573329450     
  0.23297827027400447          1.0891358513727618          1.3146721201321661         -7.2602269855273655E-002    0.13846603273631691          3.5474462416227683E-002   -0.15220397087876436     
  0.23536050026803298          1.0739585022488123          1.3224566910423872         -7.5041124805559883E-002    0.13920525634725281          3.6889585874325309E-002   -0.15364882288473619     
  0.23752403342575393          1.0601524519782402          1.3292420296283289         -7.7275474334125877E-002    0.13986065496637934          3.8180107961376636E-002   -0.15495513954144610     
  0.23945585814524620          1.0478123568068765          1.3350741001773234         -7.9286388278508507E-002    0.14043297325432447          3.9335044294840318E-002   -0.15611671628133819     
  0.24114435647477117          1.0370202049323072          1.3399981739083280         -8.1056456246938247E-002    0.14092320297982738          4.0346133234098878E-002   -0.15712827693673387     
  0.24257937415673572          1.0278456746374680          1.3440570093526547         -8.2570055418534655E-002    0.14133247276031893          4.1206474319237324E-002   -0.15798529465205025     
  0.24375228221312184          1.0203463488551452          1.3472891102429347         -8.3813599541510769E-002    0.14166193775779021          4.1910330431071910E-002   -0.15868396775640070     
  0.24465603078041187          1.0145682017620958          1.3497274337702467         -8.4775766080069953E-002    0.14191268479287231          4.2453072161153946E-002   -0.15922121560440242     
  0.24528520189434538          1.0105458933186879          1.3513982919572260         -8.5447708182469065E-002    0.14208563980809039          4.2831141906568108E-002   -0.15959468236739882     
  0.24563615238138126          1.0083023680665069          1.3523207731852240         -8.5823312362756254E-002    0.14218153115479915          4.3042126836814493E-002   -0.15980280845332842     
  0.24576367735333840          1.0074871138484225          1.3526542502897880         -8.5959960557884643E-002    0.14221626817422922          4.3118825706669937E-002   -0.15987840360085484     
  0.24595653097965944          1.0062543730028888          1.3531569558189553         -8.6166700845451180E-002    0.14226870423616655          4.3234801045146265E-002   -0.15999268509904518     
  0.24630329165224615          1.0040380424598725          1.3540557745746162         -8.6538763290502571E-002    0.14236268528874876          4.3443320657374357E-002   -0.16019805584005462     
  0.24680369766348700          1.0008401122329320          1.3553413280123146         -8.7076532265868201E-002    0.14249760953825147          4.3744278680368232E-002   -0.16049417670349078     
  0.24745726952323566         0.99666419691549191          1.3569999204466481         -8.7780466518354944E-002    0.14267257976361805          4.4137439714259527E-002   -0.16088050117995986     
  0.24826337089423084         0.99151515675164803          1.3590137570709118         -8.8651163959073631E-002    0.14288642147567884          4.4622540756325678E-002   -0.16135631898602576     
  0.24922121489995266         0.98539923872948321          1.3613611714812401         -8.9689367796433300E-002    0.14313768741655628          4.5199205653714450E-002   -0.16192075613228077     
  0.25032986595345952         0.97832418995570247          1.3640168183804231         -9.0895971135243350E-002    0.14342465935178003          4.5867003318165768E-002   -0.16257278751682699     
  0.25158824095332943         0.97029935309375737          1.3669518690780715         -9.2272017427759256E-002    0.14374535067566807          4.6625423322603866E-002   -0.16331124149634679     
  0.25299511043569189         0.96133584554936380          1.3701342982452107         -9.3818703168438836E-002    0.14409750968099519          4.7473886539727561E-002   -0.16413480801829666     
  0.25454909981199669         0.95144669261308890          1.3735291621030057         -9.5537385606570963E-002    0.14447861995657263          4.8411728609268165E-002   -0.16504204571404435     
  0.25624869072804884         0.94064702156476532          1.3770989572807828         -9.7429580932731630E-002    0.14488590079861396          4.9438213518353057E-002   -0.16603139167210362     
  0.25809222255519604         0.92895413577256536          1.3808039140180102         -9.9496964511623820E-002    0.14531631313018986          5.0552516006801010E-002   -0.16710116909413303     
  0.26007789401682496         0.91638770448982054          1.3846024187445927        -0.10174138764400904         0.14576655276344791          5.1753736641368966E-002   -0.16824959863855896     
  0.26220376495049991         0.90296986015872394          1.3884513965780858        -0.10416486846314890         0.14623305204528134          5.3040889580400617E-002   -0.16947480590899738     
  0.26446775820489088         0.88872529084282315          1.3923067251659849        -0.10676960292604884         0.14671197995284152          5.4412893660691512E-002   -0.17077483138136537     
  0.26686766167005860         0.87368132286821121          1.3961236764949478        -0.10955797729883679         0.14719922768710877          5.5868599303722129E-002   -0.17214764257135134     
  0.26940113043932656         0.85786794320063642          1.3998573415268392        -0.11253255090610215         0.14769041479214132          5.7406763200397649E-002   -0.17359114057415834     
  0.27206568910074336         0.84131759659116390          1.4034628810017549        -0.11569608796356499         0.14818087160219534          5.9026051444526551E-002   -0.17510316925770342     
  0.27485873415596040         0.82406611477991887          1.4068968408963989        -0.11905155079017904         0.14866562612155482          6.0725039883951240E-002   -0.17668152579002483     
  0.27777753656419779         0.80615087770280303          1.4101159723854337        -0.12260208364858793         0.14913939980125904          6.2502256154967364E-002   -0.17832397310185569     
  0.28081924440883738         0.78761230363253865          1.4130790979333039        -0.12635103366368405         0.14959658993038033          6.4356133130690524E-002   -0.18002824117337221     
  0.28398088568404795         0.76849298057966386          1.4157468516597282        -0.13030196371627212         0.15003124197451428          6.6284926181635756E-002   -0.18179201869255579     
  0.28725937119873135         0.74883772499820245          1.4180822767082295        -0.13445863491181370         0.15043703422018845          6.8286782590418815E-002   -0.18361298921353203     
  0.29065149759495607         0.72869307668086569          1.4200508833741927        -0.13882501166343961         0.15080725017163382          7.0360156859126305E-002   -0.18548886716716106     
  0.29415395047793252         0.70810733229533884          1.4216212255771852        -0.14340525930065356         0.15113475132847443          7.2502961078254005E-002   -0.18741729960480671     
  0.29776330765447573         0.68713009847872364          1.4227649953320978        -0.14820374687636365         0.15141193981638160          7.4713219960543961E-002   -0.18939596226811511     
  0.30147604247679100         0.66581207469539905          1.4234573232574264        -0.15322502998259588         0.15163072556539264          7.6988857028102708E-002   -0.19142253352478916     
  0.30528852728831840         0.64420468963578514          1.4236769035053496        -0.15847384523160185         0.15178248514568743          7.9327778824404060E-002   -0.19349470621515100     
  0.30919703696826800         0.62235977337939041          1.4234061185212186        -0.16395509404312011         0.15185801561868420          8.1727734000768715E-002   -0.19561017326293367     
  0.31319775257138527         0.60032923208153788          1.4226311262065741        -0.16967381665416664         0.15184749362045810          8.4186480521892482E-002   -0.19776665359884715     
  0.31728676505938885         0.57816470604829751          1.4213418824793915        -0.17563519314717002         0.15174041190079565          8.6701677433126539E-002   -0.19996187663735676     
  0.32146007912043628         0.55591717806907670          1.4195320518048518        -0.18184449816278525         0.15152552679488249          8.9270919333370946E-002   -0.20219359026282197     
  0.32571361707288554         0.53363690664118513          1.4171992437595642        -0.18830706601816188         0.15119080042237773          9.1891779250194414E-002   -0.20445956693339398     
  0.33004322284953802         0.51137265770867668          1.4143443659018879        -0.19502825443093383         0.15072332800424537          9.4561742780709238E-002   -0.20675759268575533     
  0.33444466605847056         0.48917183818820409          1.4109719727478871        -0.20201336142607390         0.15010928816082963          9.7278239666109767E-002   -0.20908547458604959     
  0.33891364611648905         0.46708006177447303          1.4070898914911547        -0.20926762441389810         0.14933385447525099         0.10003872387532772        -0.21144105006039043     
  0.34344579645116358         0.44514092528712473          1.4027090302793290        -0.21679613455380159         0.14838109520191692         0.10284051914483430        -0.21382216145693184     
  0.34803668876734162         0.42339581874512439          1.3978431706774412        -0.22460360114418471         0.14723399738993170         0.10568095725352385        -0.21622667853919381     
  0.35268183737396852         0.40188375042342661          1.3925087220206018        -0.23269449899300135         0.14587427416877222         0.10855732856774242        -0.21865248763793083     
  0.35737670356698881         0.38064120494128034          1.3867244633116678        -0.24107279389455699         0.14428234729598322         0.11146689016897968        -0.22109749198663661     
  0.36211670006404573         0.35970200931940660          1.3805112416421004        -0.24974183102568265         0.14243727230484549         0.11440687421230430        -0.22355960933381747     
  0.36689719548664557         0.33909732948077914          1.3738918051247471        -0.25870420262683030         0.14031665666726251         0.11737442848709448        -0.22603676293470565     
  0.37171351888540749         0.31885552177949722          1.3668903894512052        -0.26796153640310394         0.13789661349499194         0.12036682820903327        -0.22852691510548395     
  0.37656096430397784         0.29900216098677290          1.3595325106339498        -0.27751431146673888         0.13515171450823688         0.12338124371411802        -0.23102802442632275     
  0.38143479537714881         0.27956050296742896          1.3518454071319657        -0.28736168020520547         0.13205491141937103         0.12641479991977628        -0.23353803836493198     
  0.38633024995868914         0.26054962798739145          1.3438548793882727        -0.29750107935917980         0.12857760432573989         0.12946399437949185        -0.23605481721183130     
  0.39124254477436532         0.24198779992665587          1.3355901179159253        -0.30792811810062348         0.12468955850923195         0.13252701934007541        -0.23857655166318062     
  0.39616688009560597         0.22388962759324915          1.3270790225109228        -0.31863614871931989         0.12035900451271790         0.13560042804081196        -0.24110110358093340     
  0.40109844442924442         0.20626740222523848          1.3183498831377805        -0.32961599355480758         0.11555268236586358         0.13868135256711586        -0.24362646303319130     
  0.40603241921875549         0.18913102302564688          1.3094309148275900        -0.34085554006687951         0.11023598786998949         0.14176689087402961        -0.24615061365208227     
  0.41096398355239394         0.17248811629696287          1.3003500822176628        -0.35233933344127799         0.10437316449394853         0.14485413453012838        -0.24867153753161794     
  0.41588831887363459         0.15634414121879459          1.2911349021514391        -0.36404826897516862          9.7927513381443024E-002    0.14794017014526575        -0.25118721418203915     
  0.42080061368931077         0.14070257840256695          1.2818123968713184        -0.37595911702061369          9.0861727283331917E-002    0.15102209337491945        -0.25369562173085114     
  0.42569606827085110         0.12556499167663671          1.2724088327765282        -0.38804411273768447          8.3138300441666424E-002    0.15409698027273552        -0.25619472951098959     
  0.43056989934402207         0.11093123099416607          1.2629497193231889        -0.40027054535351675          7.4720044623701992E-002    0.15716192133291690        -0.25868250505104867     
  0.43541734476259242          9.6799559024768667E-002     1.2534596896942161        -0.41260041815550130          6.5570672722890910E-002    0.16021403942699355        -0.26115691581100642     
  0.44023366816135434          8.3166810086103882E-002     1.2439624574688992        -0.42499011253627528          5.5655531885769077E-002    0.16325039190265783        -0.26361590767797943     
  0.44501416358395418          7.0028495361752541E-002     1.2344806879482926        -0.43739020215122848          4.4942372362566735E-002    0.16626815820872126        -0.26605744910270657     
  0.44975416008101110          5.7378976339198917E-002     1.2250360201805699        -0.44974513163096969          3.3402426835782151E-002    0.16926460170228277        -0.26847951422229466     
  0.45444902627403139          4.5211586355509648E-002     1.2156490112236731        -0.46199336192524776          2.1011383307680709E-002    0.17223653310051870        -0.27087996587864160     
  0.45909417488065829          3.3518754149853336E-002     1.2063391033210755        -0.47406771139757364          7.7502944401963980E-003    0.17518129124636073        -0.27325678527247055     
  0.46368506719683633          2.2292162525809900E-002     1.1971246887837623        -0.48589508476791043         -6.3926676810549810E-003    0.17809603059144505        -0.27560789992213997     
  0.46821721753151085          1.1522798655757727E-002     1.1880229678254113        -0.49739765451932055         -2.1421437563032442E-002    0.18097798024895256        -0.27793124845791972     
  0.47268619758952934          1.2011249652554290E-003     1.1790500824275407        -0.50849341846362439         -3.7330600153080346E-002    0.18382432025904696        -0.28022474578624618     
  0.47708764079846189         -8.6828373236437772E-003     1.1702210898874004        -0.51909742879658771         -5.4104317663042134E-002    0.18663192555628511        -0.28248623367244696     
  0.48141724657511437         -1.8139427056900581E-002     1.1615499469924613        -0.52912306666380671         -7.1715157443781652E-002    0.18939859544555315        -0.28471377661287933     
  0.48567078452756363         -2.7179211638545531E-002     1.1530496316557022        -0.53848371099106929         -9.0123230317601777E-002    0.19212133977808776        -0.28690523288618591     
  0.48984409858861105         -3.5812962537288218E-002     1.1447320389052449        -0.54709455710073618        -0.10927528438160033         0.19479741661969047        -0.28905852468788107     
  0.49393311107661464         -4.4051523252983671E-002     1.1366081447584859        -0.55487586906484831        -0.12910605320883076         0.19742416265064236        -0.29117159345278781     
  0.49793382667973191         -5.1905773025008040E-002     1.1286879668612393        -0.56175225945042184        -0.14953462141794396         0.19999891847342630        -0.29324238218872006     
  0.50184233635968156         -5.9386550747389577E-002     1.1209806348684237        -0.56765867008210869        -0.17046908068367586         0.20251903774633206        -0.29526884080445109     
  0.50565482117120886         -6.6504604619907315E-002     1.1134944161911022        -0.57254090099665356        -0.19180599837205142         0.20498195420083834        -0.29724894451007389     
  0.50936755599352423         -7.3270536354165139E-002     1.1062367707132554        -0.57635679588775468        -0.21343023509871345         0.20738501038643051        -0.29918065165742930     
  0.51297691317006733         -7.9694758854630232E-002     1.0992143867966775        -0.57908012345501225        -0.23521960719466423         0.20972572881656304        -0.30106198479467206     
  0.51647936605304379         -8.5787450629557838E-002     1.0924332398813266        -0.58070072439492237        -0.25704555535748908         0.21200247267196198        -0.30289120893756583     
  0.51987149244926856         -9.1558522927303099E-002     1.0858986315039187        -0.58122588501761718        -0.27877620285927407         0.21421282599200109        -0.30466631366844987     
  0.52314997796395202         -9.7017592971918365E-002     1.0796152232770613        -0.58068081097902691        -0.30027925591235205         0.21634765027823194        -0.30638360543120141     
  0.52631161923916259        -0.10217395299342225          1.0735870934119793        -0.57910838894469896        -0.32142472270897543         0.21841495471507050        -0.30804406766950143     
  0.52935332708380212        -0.10703654660960166          1.0678177843355463        -0.57656851197301839        -0.34208782286814848         0.22040732676383057        -0.30964439198413568     
  0.53227212949203950        -0.11161395294778315          1.0623103379494263        -0.57313673953040900        -0.36215140536389856         0.22232292403713516        -0.31118289397520282     
  0.53506517454725655        -0.11591437004610827          1.0570673410482927        -0.56890280862664810        -0.38150906470642254         0.22415953516714182        -0.31265780481243377     
  0.53772973320867334        -0.11994560173612057          1.0520909687411191        -0.56396754936544169        -0.40006483413627902         0.22591498800744333        -0.31406739891470542     
  0.54026320197794131        -0.12371504845606096          1.0473830232507280        -0.55844150033942652        -0.41773681241282001         0.22758731023778173        -0.31541004050581467     
  0.54266310544310903        -0.12722970524108573          1.0429449568742246        -0.55244157771692048        -0.43445645136085564         0.22917443748031568        -0.31668410457189877     
  0.54492709869750000        -0.13049613818963840          1.0387779651312177        -0.54608870424873213        -0.45016939863501942         0.23067442265454940        -0.31788803859195147     
  0.54705296963117500        -0.13352051076090388          1.0348829342500616        -0.53950508625693649        -0.46483485158710602         0.23208521951427630        -0.31902030821218064     
  0.54903864109280387        -0.13630855396439628          1.0312605605797862        -0.53281186540170777        -0.47842490897348444         0.23340531396888395        -0.32007957679830606     
  0.55088217291995112        -0.13886558449020242          1.0279113284075718        -0.52612695501474616        -0.49092339437956894         0.23463288768229973        -0.32106446730104388     
  0.55258176383600321        -0.14119649926868166          1.0248355600354040        -0.51956319424848529        -0.50232441093867675         0.23576635131905502        -0.32197372147613401     
  0.55413575321230801        -0.14330577145201778          1.0220334642770670        -0.51322684969729981        -0.51263083582595492         0.23680416763415568        -0.32280615057095380     
  0.55554262269467047        -0.14519747003776207          1.0195051098457890        -0.50721636085846322        -0.52185236673040569         0.23774497351793616        -0.32356067365380398     
  0.55680099769454039        -0.14687524353190995          1.0172505119248898        -0.50162149968296477        -0.53000396943042338         0.23858753408729788        -0.32423630568456718     
  0.55790964874804727        -0.14834234021483600          1.0152696019291816        -0.49652268549864909        -0.53710377894950811         0.23933068511548344        -0.32483214241111724     
  0.55886749275376912        -0.14960161760709217          1.0135622273645992        -0.49199073101993734        -0.54317208949860585         0.23997331358512580        -0.32534735951230359     
  0.55967359412476425        -0.15065547381329991          1.0121284072141372        -0.48808645988064797        -0.54822900544186393         0.24051464487307006        -0.32578129677124212     
  0.56032716598451293        -0.15150598951144556          1.0109678976321839        -0.48486067725169624        -0.55229345596951118         0.24095387879761482        -0.32613335065054416     
  0.56082757199575373        -0.15215481113127888          1.0100805950998151        -0.48235456340727045        -0.55538049886739926         0.24129024581595379        -0.32640299887201379     
  0.56117433266834049        -0.15260321215326850          1.0094663729578437        -0.48060115725652153        -0.55751619135668895         0.24152350354079588        -0.32658994432933941     
  0.56136718629466154        -0.15285216392591264          1.0091250119414392        -0.47961860825530556        -0.55869603213890273         0.24165324675422428        -0.32669393393790808     
  0.56147328097211846        -0.15298898572687827          1.0089373055233803        -0.47907620383189409        -0.55934408704388172         0.24172463946362249        -0.32675115113889724     
  0.56173258153772898        -0.15332301215265370          1.0084786954002447        -0.47774464072586342        -0.56092387384349440         0.24189917285006962        -0.32689101933122039     
  0.56219619748362359        -0.15391889349486051          1.0076593663313946        -0.47534295149614914        -0.56373370583656746         0.24221129402487357        -0.32714116218568545     
  0.56285931863047545        -0.15476819177773321          1.0064889985666454        -0.47185730338994802        -0.56770794783951317         0.24265802900091793        -0.32749914070670777     
  0.56371492856248251        -0.15585881410753291          1.0049816152577256        -0.46727737713237305        -0.57268518619665865         0.24323490637178577        -0.32796135091687256     
  0.56475396068663608        -0.15717538578931781          1.0031552730770121        -0.46165332302881745        -0.57897762400462682         0.24393613313303597        -0.32852312558469776     
  0.56596540204068757        -0.15869962688820538          1.0010317206813197        -0.45488616989056951        -0.58595236049252264         0.24475469321946353        -0.32917879252980647     
  0.56733641147305558        -0.16041074537838115         0.99863610917227008        -0.44703307270737475        -0.59369499059538189         0.24568239078259030        -0.32992171973074097     
  0.56885245614640489        -0.16228587610654036         0.99599662749096196        -0.43810879846473688        -0.60204336901697686         0.24670986815379070        -0.33074435921777523     
  0.57049746571772320        -0.16430055908430108         0.99314403567454668        -0.42814854839309568        -0.61083130338448988         0.24782675330020210        -0.33163833535387205     
  0.57225400273818827        -0.16642918028336448         0.99011131342655034        -0.41720834267474077        -0.61989095552571316         0.24902177343013937        -0.33259452617781338     
  0.57410344751658637        -0.16864545277808321         0.98693311719898369        -0.40536613639310215        -0.62904984280838949         0.25028294665261586        -0.33360318731768285     
  0.57602619550337830        -0.17092283840009787         0.98364534936512571        -0.39272365896774752        -0.63814154629615993         0.25159856116125123        -0.33465422954320800     
  0.57800186510942597        -0.17323494614009730         0.98028469115819916        -0.37940592599130085        -0.64700840804920179         0.25294826803886705        -0.33573475410483178     
  0.58000951375911458        -0.17555591703008064         0.97688803862599105        -0.36555983937313891        -0.65550875803998676         0.25432778833672809        -0.33683645653665534     
  0.58202785988888528        -0.17786069786932340         0.97349218066527976        -0.35135118646808339        -0.66352021002490813         0.25571668866599362        -0.33794592919922872     
  0.58403550853857389        -0.18012532359913525         0.97013329253764569        -0.33696062350948597        -0.67094442693169287         0.25710347106584575        -0.33905242821753956     
  0.58601117814462156        -0.18232712413142907         0.96684654618792509        -0.32257867940372831        -0.67770911459173688         0.25847159623829802        -0.34014363352862442     
  0.58793392613141349        -0.18444489101026434         0.96366572545759466        -0.30840033266091482        -0.68376894040001746         0.25980697167169731        -0.34120805000446203     
  0.58978337090981159        -0.18645897680546566         0.96062296565767502        -0.29461952912439887        -0.68910485818355605         0.26109513899932185        -0.34223420194524534     
  0.59153990793027666        -0.18835138359520351         0.95774842895147749        -0.28142407006018233        -0.69372190760735630         0.26232220974260345        -0.34321100384721670     
  0.59318491750159497        -0.19010580487731088         0.95507006908282066        -0.26899110681443100        -0.69764624999140046         0.26347462311957859        -0.34412776239210463     
  0.59470096217494428        -0.19170762451169049         0.95261350121199329        -0.25748368752757894        -0.70092008643781789         0.26453960433322105        -0.34497439531021473     
  0.59607197160731229        -0.19314394104565843         0.95040173205495460        -0.24704805232952776        -0.70359828546576120         0.26550523462871445        -0.34574152512146306     
  0.59728341296136378        -0.19440350975998505         0.94845518942593665        -0.23781216080379361        -0.70574210745867616         0.26636055906470801        -0.34642057925808745     
  0.59832244508551735        -0.19547673570849969         0.94679155147047178        -0.22988494896302569        -0.70741506386087505         0.26709545068355478        -0.34700382101168004     
  0.59917805501752441        -0.19635564020856394         0.94542568672963301        -0.22335622506884742        -0.70867862448690933         0.26770192564223116        -0.34748481148390420     
  0.59984117616437627        -0.19703380666456102         0.94436970199120196        -0.21829732375786831        -0.70958710769529310         0.26817265475609753        -0.34785799446297083     
  0.60030479211027088        -0.19750634657699004         0.94363295842125172        -0.21476159516119891        -0.71018574609036267         0.26850210805654939        -0.34811910663160717     
  0.60056409267588140        -0.19777059920184739         0.94321928506332020        -0.21278462992146008        -0.71050753106198339         0.26868641754519634        -0.34826519625068220     
  0.60067255699090005        -0.19788047843934664         0.94304852782031445        -0.21195781551602960        -0.71063936251990900         0.26876359068894146        -0.34832633687570891     
  0.60087552391581156        -0.19808646481777967         0.94272693088931603        -0.21041086278836188        -0.71088161668937633         0.26890803620285292        -0.34844076997693313     
  0.60124046881592974        -0.19845634945994095         0.94214870782530524        -0.20763030063076540        -0.71130262201312022         0.26916790634951204        -0.34864661251186718     
  0.60176711625962209        -0.19898878106358472         0.94131536572714147        -0.20361989257158794        -0.71187839207256542         0.26954327080776713        -0.34894385931227301     
  0.60245496161214362        -0.19968177339919807         0.94022901000640768        -0.19838692065630553        -0.71257224041157519         0.27003415206683029        -0.34933244254858026     
  0.60330333516652757        -0.20053275697924211         0.93889237456884578        -0.19194187975841540        -0.71333858437338993         0.27064062023206414        -0.34981228333559722     
  0.60431140878222722        -0.20153859573223165         0.93730886585797635        -0.18429967040030718        -0.71412136212155086         0.27136271123551797        -0.35038326831048677     
  0.60547819780985779        -0.20269563529150406         0.93548248463468775        -0.17547961204723869        -0.71485872182547627         0.27220049387006429        -0.35104527633066002     
  0.60680256234985297        -0.20399972353594162         0.93341787809087107        -0.16550841174259528        -0.71547494661591005         0.27315459075423415        -0.35179833550256001     
  0.60828320846490991        -0.20544625814128439         0.93112029900690629        -0.15441938256556009        -0.71589208767478718         0.27422465321587064        -0.35264214782079173     
  0.60991868948266703        -0.20703022459379486         0.92859562006788399        -0.14225429687299201        -0.71602595694028492         0.27541138038233415        -0.35357673547586543     
  0.61170740742600671        -0.20874624949651491         0.92585029885970527        -0.12906449090306282        -0.71578822364373340         0.27671532963301970        -0.35460205722060656     
  0.61364761458244144        -0.21058864403152042         0.92289139813225696        -0.11491015708471279        -0.71509198047933553         0.27813726353762741        -0.35571812642018630     
  0.61573741521590430        -0.21255156307777809         0.91972609927466953         -9.9867639584515028E-002   -0.71383381690966063         0.27967834897914517        -0.35692507825923336     
  0.61797476742129342        -0.21462863803796803         0.91636357229525223         -8.4015861144072029E-002   -0.71194286056503953         0.28134016342066126        -0.35822317681127835     
  0.62035748512087718        -0.21681376893991494         0.91281171267382077         -6.7451331671325276E-002   -0.70932701411037447         0.28312491766598952        -0.35961289585981648     
  0.62288324020104657        -0.21910055178402763         0.90907989542477607         -5.0280208660187675E-002   -0.70590675910953105         0.28503588347163922        -0.36109506810676628     
  0.62554956478755741        -0.22148259396204364         0.90517785387333149         -3.2621552330941328E-002   -0.70160269175057310         0.28707774856015078        -0.36267101979666372     
  0.62835385365715701        -0.22395354763550165         0.90111576966015061         -1.4618050623272039E-002   -0.69630929005089182         0.28925785803352577        -0.36434300687469701     
  0.63129336678330839        -0.22650716817010691         0.89690426203797446          3.1263289176451103E-003   -0.68996777092627637         0.29158812319281824        -0.36611490439478844     
  0.63436523201356310        -0.22913737218806501         0.89255437659206049          2.0999237767751922E-002   -0.68349665939961013         0.29409133100075058        -0.36799444109840529     
  0.63756644787599059        -0.23183829751426804         0.88807756177242836          3.9390338511262446E-002   -0.67628266758580968         0.29683508657148300        -0.37000529008153560     
  0.64089388651193535        -0.23460436692174530         0.88348561921496960          5.8121617408276482E-002   -0.66804370465292617         0.29998347862989760        -0.37201158897620906     
  0.64434429673224602        -0.23743034084610293         0.87879070301598516          7.7015742851959501E-002   -0.65857164579545491         0.30330307201387480        -0.37357545350310672     
  0.64791430719399723        -0.24031138368257610         0.87400523861851653          9.5829163682608881E-002   -0.64758630940534812         0.30649097540273679        -0.37511087607641624     
  0.65160042969460108        -0.24324310264076238         0.86914198092166117         0.11348212422219092        -0.63486937924991271         0.30967561231977137        -0.37666305902864117     
  0.65539906258009639        -0.24622162198832134         0.86421386796605293         0.12996880972832145        -0.62191295377194267         0.31288274424914203        -0.37824085090288051     
  0.65930649426428278        -0.24924361724388108         0.85923408560584624         0.14585109704995189        -0.60840023937416476         0.31612339521189747        -0.37984792571340198     
  0.66331890685526640        -0.25230637687159846         0.85421596681906486         0.16099559083989581        -0.59429375558884556         0.31940250810090298        -0.38148582004395126     
  0.66743237988587201        -0.25540784791176074         0.84917296830420497         0.17532813659554192        -0.57965692607238484         0.32272278311657765        -0.38315525857967508     
  0.67164289414427802        -0.25854667054141456         0.84411871670101379         0.18879677085297297        -0.56457194411219802         0.32608444300406281        -0.38485608632382551     
  0.67594633560113260        -0.26172224877258493         0.83906680030708469         0.20136576914629206        -0.54912690241289475         0.32948741180426766        -0.38658801799560288     
  0.68033849942931246        -0.26493477098621421         0.83403088187850982         0.21301498300615165        -0.53341264192816173         0.33293076986376452        -0.38835044767095533     
  0.68481509411239971        -0.26818526065709408         0.82902460695130265         0.22373706364807580        -0.51751804572051274         0.33641297742413251        -0.39014252879654532     
  0.68937174563785875        -0.27147562152879556         0.82406152844869740         0.23353657193357513        -0.50152866410172303         0.33993232158476011        -0.39196332826142888     
  0.69400400177082044        -0.27480867049552549         0.81915512190069817         0.24242624136220275        -0.48552304065407248         0.34348682424730537        -0.39381179270579753     
  0.69870733640429383        -0.27818818192738914         0.81431870441736398         0.25043127696168743        -0.46957775643635380         0.34707418845221083        -0.39568673048829844     
  0.70347715398155886        -0.28161892695488444         0.80956538079362517         0.25758120640376730        -0.45375937812411099         0.35069205138270898        -0.39758690054843077     
  0.70830879398641522        -0.28510670951063327         0.80490801760320307         0.26391218222781915        -0.43812836264594768         0.35433805821231079        -0.39951103504483931     
  0.71319753549690346        -0.28865840834293799         0.80035914645572881         0.26946458570602189        -0.42273770424706808         0.35800930809250991        -0.40145764768465597     
  0.71813860179804667        -0.29228200883896166         0.79593097869216989         0.27428210385870044        -0.40763333362332244         0.36170333911605906        -0.40342538008581713     
  0.72312716504910657        -0.29598664807811931         0.79163524839656818         0.27841112427124953        -0.39285462593198561         0.36541734131731141        -0.40541272162871123     
  0.72815835100079429        -0.29978264697317386         0.78748319924808552         0.28189559448547175        -0.37843152157015303         0.36914844852331125        -0.40741811472360612     
  0.73322724375782522        -0.30368154800543251         0.78348548235230930         0.28478530806738878        -0.36439249341377472         0.37289375500773309        -0.40943996137013683     
  0.73832889058216644        -0.30769614790487376         0.77965212237752057         0.28712556856163979        -0.35075678374629732         0.37665049806627637        -0.41147668675886545     
  0.74345830673228197        -0.31184053499152881         0.77599229777391865         0.28896166661524814        -0.33753944068304920         0.38041554426612256        -0.41352655632542779     
  0.74861048033364819        -0.31613011299555732         0.77251440620382539         0.29033755983898346        -0.32475098831383187         0.38418595454148552        -0.41558787835086231     
  0.75378037727578084        -0.32058163116320998         0.76922577087103106         0.29129533012056941        -0.31239781518466442         0.38795827986155218        -0.41765875439965827     
  0.75896294613098791        -0.32521320086895661         0.76613264533657410         0.29187533695962192        -0.30048293243427610         0.39173020295528960        -0.41973767029934372     
  0.76415312309004302        -0.33004430818624253         0.76323997844098268         0.29211391860744929        -0.28900511381018568         0.39549821982844174        -0.42182265266421826     
  0.76934583690995695        -0.33509581426927826         0.76055128383190373         0.29204813021649123        -0.27796254209936866         0.39925925998487416        -0.42391186541861736     
  0.77453601386901205        -0.34038994268845896         0.75806845458890715         0.29170953849533443        -0.26734862160596418         0.40301023373236539        -0.42600344210724000     
  0.77971858272421912        -0.34595024923152357         0.75579156015143045         0.29109483321152302        -0.25713794679451862         0.40674808222907821        -0.42809550481198583     
  0.78488847966635178        -0.35180156984548638         0.75371862633881481         0.29034633167506674        -0.24739027472484668         0.41046956853517880        -0.43018608837741668     
  0.79004065326771800        -0.35796994007052391         0.75184537961348963         0.28936911238931640        -0.23801975442347431         0.41417154608817058        -0.43227324077120455     
  0.79517006941783352        -0.36448249494081952         0.75016513158695430         0.28823156161361974        -0.22904550657310743         0.41785079827058202        -0.43435496322138001     
  0.80027171624217475        -0.37136705194937542         0.74866603144003685         0.28695502162574055        -0.22045547482969488         0.42150397708654019        -0.43642918717667034     
  0.80534060899920568        -0.37865297803328335         0.74734058060532749         0.28555969846528695        -0.21223801957381458         0.42512749282827955        -0.43849372468497683     
  0.81037179495089340        -0.38636903778747872         0.74616813208052823         0.28406420786076431        -0.20438134610795589         0.42871309350494358        -0.44054450236734016     
  0.81536035820195329        -0.39454474881768176         0.74512978026951759         0.28248544599012598        -0.19687347898810267         0.43222232557528867        -0.44256653364384885     
  0.82030142450309651        -0.40320926005790464         0.74420160086414910         0.28083887384831685        -0.18970246524870502         0.43577068855039491        -0.44460280156011411     
  0.82519016601358475        -0.41239096279085663         0.74335525134398139         0.27913840376557814        -0.18285635457001573         0.43930026746762441        -0.44662983917421872     
  0.83002180601844111        -0.42211689973805822         0.74255771947354354         0.27739705075435245        -0.17632353352456337         0.44272842966120052        -0.44861541838645830     
  0.83479162359570613        -0.43241205352154283         0.74177103622274554         0.27562515507148422        -0.17009190089431328         0.44611482496772459        -0.45058173198407625     
  0.83949495822917952        -0.44329944212213057         0.74095584987817942         0.27383422040546962        -0.16415075179090710         0.44945208331511871        -0.45252498065810742     
  0.84412721436214122        -0.45479542489322633         0.74005590341035221         0.27203312829018711        -0.15848885787071598         0.45273660335269228        -0.45444288765879715     
  0.84868386588760025        -0.46691551145173482         0.73902587552543686         0.27023048638273273        -0.15309566122507501         0.45596542959573727        -0.45633342865140125     
  0.85316046057068751        -0.47966705220552963         0.73780661238014766         0.26843347687319158        -0.14796069669197487         0.45913567656793969        -0.45819460245355265     
  0.85755262439886737        -0.49305077318279222         0.73633652941399996         0.26664924044110661        -0.14307421850729474         0.46224361250078089        -0.46002408486555280     
  0.86185606585572194        -0.50705916515131344         0.73455079802117218         0.26488377226072168        -0.13842665184665967         0.46528756354632822        -0.46182035207809502     
  0.86606658011412796        -0.52167521277433770         0.73238216642882747         0.26314258059796036        -0.13400888894200552         0.46826421528833995        -0.46358124021526881     
  0.87018005314473357        -0.53687124156960742         0.72976228872315307         0.26143054026845042        -0.12981219248422371         0.47117090280759077        -0.46530484674065103     
  0.87419246573571718        -0.55260790291760276         0.72662337698486157         0.25975208719170728        -0.12582825710078438         0.47400498104655980        -0.46698928255433658     
  0.87809989741990357        -0.56883335363006260         0.72290011296602741         0.25811115780554095        -0.12204915595870464         0.47676386921792818        -0.46863269167508126     
  0.88189853030539889        -0.58548281288096105         0.71853200269337647         0.25651129659234723        -0.11846736327625480         0.47944502890353613        -0.47023324508746689     
  0.88558465280600274        -0.60247851576840139         0.71346593083029586         0.25495571107458259        -0.11507574716546409         0.48204618957328332        -0.47178922809453294     
  0.88915466326775394        -0.61972730279490706         0.70765368449342803         0.25344682492184567        -0.11186737871590974         0.48456412378592045        -0.47329856437445184     
  0.89260507348806462        -0.63713415079718760         0.70107727791022612         0.25198759048773162        -0.10883603667406375         0.48699742889189246        -0.47475991596103906     
  0.89593251212400937        -0.65458040772228498         0.69370971305498963         0.25058012521834505        -0.10597561238200516         0.48934351413741001        -0.47617148633704565     
  0.89913372798643687        -0.67194786291848785         0.68555633566267793         0.24922626938382667        -0.10328034333324751         0.49160024826910731        -0.47753168128211598     
  0.90220559321669158        -0.68911145326800027         0.67663891309613822         0.24792791720264770        -0.10074491281677633         0.49376525251836734        -0.47883882891270557     
  0.90514510634284295        -0.70594413496138275         0.66699984310950333         0.24668661204675318         -9.8364265508897500E-002    0.49583685909359765        -0.48009156202730019     
  0.90794939521244256        -0.72232050403556636         0.65670287556091533         0.24550375328256099         -9.6133675537198371E-002    0.49781275532940633        -0.48128827818464881     
  0.91061571979895339        -0.73812046863769121         0.64583286206472712         0.24438038304558310         -9.4048652781538511E-002    0.49969128887239478        -0.48242766577940688     
  0.91314147487912278        -0.75323274462362821         0.63449453042425441         0.24331782003692792         -9.2105164187252384E-002    0.50147079325711563        -0.48350843030648916     
  0.91552419257870654        -0.76755808843165541         0.62281049834463831         0.24231693039215191         -9.0299335361782848E-002    0.50314889860526402        -0.48452902506432588     
  0.91776154478409566        -0.78101190115789643         0.61091843151163527         0.24137856542776581         -8.8627613066398103E-002    0.50472464941193795        -0.48548850355483264     
  0.91985134541755853        -0.79352619919915124         0.59896770027314583         0.24050345256624114         -8.7086706998429145E-002    0.50619670712848897        -0.48638578954637773     
  0.92179155257399326        -0.80505052309429492         0.58711540342501056         0.23969227399280288         -8.5673607141310698E-002    0.50756296880070217        -0.48721953351998915     
  0.92358027051733294        -0.81555218753146896         0.57552246294423248         0.23894555874139142         -8.4385533396128837E-002    0.50882289296046923        -0.48798904898254031     
  0.92521575153509006        -0.82501538504791172         0.56434948917700301         0.23826379337969961         -8.3219968436664654E-002    0.50997459611067053        -0.48869313890244914     
  0.92669639765014700        -0.83343958516750427         0.55375298501346970         0.23764743026970919         -8.2174649678505268E-002    0.51101725760383110        -0.48933107416695726     
  0.92802076219014218        -0.84083725886005312         0.54388192985258133         0.23709684110930548         -8.1247544040114111E-002    0.51194982949817280        -0.48990206775252820     
  0.92918755121777274        -0.84723103610536932         0.53487479480867817         0.23661232279250347         -8.0436844474603059E-002    0.51277145896165832        -0.49040544803222208     
  0.93019562483347240        -0.85265055301217785         0.52685710033077804         0.23619417100076934         -7.9740989420084923E-002    0.51348110059456853        -0.49084050508357324     
  0.93104399838785634        -0.85712925313865562         0.51993956713911604         0.23584259632203627         -7.9158626392501735E-002    0.51407873029251949        -0.49120697917746786     
  0.93173184374037787        -0.86070120314487952         0.51421671282813941         0.23555775821893654         -7.8688621043860971E-002    0.51456304228015870        -0.49150412833786306     
  0.93225849118407023        -0.86339801908611069         0.50976576758339665         0.23533980915862213         -7.8330067759951272E-002    0.51493385840202310        -0.49173171155947992     
  0.93262343608418841        -0.86524670714511109         0.50664627617106928         0.23518885769000730         -7.8082269231677048E-002    0.51519080531115335        -0.49188944741419027     
  0.93282640300909991        -0.86626752605058499         0.50489887013085977         0.23510492157282264         -7.7944684781636644E-002    0.51533371249969773        -0.49197718762286130     
  0.93291801725723589        -0.86672657802236175         0.50410723119740863         0.23506703835547560         -7.7882636539310976E-002    0.51539821544752251        -0.49201679349377991     
  0.93310580403251342        -0.86766403484094934         0.50247887098861221         0.23498941847170268         -7.7755565575366892E-002    0.51553043764462703        -0.49209798456728837     
  0.93344246125040553        -0.86933289434203609         0.49954053307551521         0.23485027766207162         -7.7528102897150591E-002    0.51576747911506982        -0.49224355986909984     
  0.93392603951965514        -0.87170294669042048         0.49527704453223786         0.23465033920338632         -7.7202116208496166E-002    0.51610797861397406        -0.49245271377393829     
  0.93455363979303296        -0.87472957781822169         0.48966866459345110         0.23439125634225827         -7.6780531707038191E-002    0.51654988466915530        -0.49272423437031537     
  0.93532148982577801        -0.87835347814175790         0.48269193265842830         0.23407449144435330         -7.6266861400438965E-002    0.51709054129232290        -0.49305654804372001     
  0.93622497241969338        -0.88250027109685170         0.47432159491609305         0.23370210884876258         -7.5665448680312761E-002    0.51772662588264373        -0.49344769748638939     
  0.93725865422916710        -0.88707982378142014         0.46453278129714470         0.23327651019465781         -7.4981307049978713E-002    0.51845458946248968        -0.49389552140141946     
  0.93841631871433695        -0.89198630639734577         0.45330402829230637         0.23280045083089135         -7.4220063573334202E-002    0.51926977436522337        -0.49439729764702883     
  0.93969100362025171        -0.89709825118948439         0.44062047529969817         0.23227698758717782         -7.3387870650982040E-002    0.52016736864363877        -0.49495013703334112     
  0.94107504288464539        -0.90227926600920527         0.42647749699677934         0.23170938817522466         -7.2491304790167743E-002    0.52114183346501419        -0.49555075187468722     
  0.94256011275830043        -0.90737948429060244         0.41088458047276721         0.23110139437079019         -7.1537382120869381E-002    0.52218743180957872        -0.49619567771796658     
  0.94413728187262169        -0.91223789395649169         0.39386925200174955         0.23045686303747692         -7.0533354812137572E-002    0.52329839656854704        -0.49688134131537876     
  0.94579706495784543        -0.91668575904144534         0.37548085714635371         0.22977989896490680         -6.9486680805097290E-002    0.52446731355723863        -0.49760340876745063     
  0.94752947989070979        -0.92055057044944855         0.35579357944862189         0.22907316012527254         -6.8404425051351664E-002    0.52568801156790368        -0.49835799165068506     
  0.94932410772935594        -0.92366203497334221         0.33490916570784496         0.22834448643061617         -6.7295400717831383E-002    0.52695970771500666        -0.49914325148767252     
  0.95117015537481853        -0.92585750224287067         0.31295778513538108         0.22759696356750625         -6.6166656486525366E-002    0.52824891754506720        -0.49994396268152219     
  0.95305652048246559        -0.92698898154018849         0.29009795451526399         0.22683511985805482         -6.5025669120116078E-002    0.52957814299219241        -0.50076786112996163     
  0.95497185823311848        -0.92692968414104071         0.26651451128840015         0.22606282517080906         -6.3879535164969137E-002    0.53092733283960336        -0.50160500372253669     
  0.95690464956234866        -0.92558036978935998         0.24241493521886243         0.22528554111315546         -6.2735684333018196E-002    0.53228826534733298        -0.50245034696432200     
  0.95884327043765116        -0.92287470404520500         0.21802400165335251         0.22450806025846329         -6.1601052934773901E-002    0.53365054296317527        -0.50329793777551801     
  0.96077606176688135        -0.91878321420572540         0.19357708678387628         0.22373494671351676         -6.0482236789842207E-002    0.53501628244925514        -0.50414691773138720     
  0.96269139951753424        -0.91331543845553231         0.16931256956766880         0.22297089939802381         -5.9385587487837815E-002    0.53636517262740446        -0.50498714411099244     
  0.96457776462518130        -0.90652011802423260         0.14546391626975799         0.22222032044461784         -5.8317053984790916E-002    0.53769399051701428        -0.50581558314364583     
  0.96642381227064389        -0.89848335852553851         0.12225204758986399         0.22148783640687802         -5.7282343339611158E-002    0.53899440788967001        -0.50662706530939960     
  0.96821844010929003        -0.88931611739413918          9.9877402074065952E-002    0.22077744325926515         -5.6286640142887791E-002    0.54025867722157705        -0.50741668554210961     
  0.96995085504215439        -0.87919270939046235          7.8520304077310546E-002    0.22009378885165837         -5.5335020001858914E-002    0.54147930988714466        -0.50817967485080406     
  0.97161063812737813        -0.86825839332611776          5.8325865707091154E-002    0.21944034476042057         -5.4431858407733125E-002    0.54264853675632041        -0.50891119239053617     
  0.97318780724169940        -0.85670903961523837          3.9413359219091976E-002    0.21882094079999601         -5.3581352108501019E-002    0.54376027310742026        -0.50960714738866075     
  0.97467287711535444        -0.84474229713217763          2.1870493519355445E-002    0.21823903498209152         -5.2787277707050231E-002    0.54480675532836620        -0.51026281431084808     
  0.97605691637974812        -0.83256092465241693          5.7559444093664182E-003    0.21769787884528452         -5.2053063456641693E-002    0.54578209947329814        -0.51087432973055669     
  0.97733160128566288        -0.82036862356763274         -8.8979694534322765E-003    0.21720054536370775         -5.1381807924142868E-002    0.54668047367325168        -0.51143793475150601     
  0.97848926577083273        -0.80836752954025282         -2.2081712523154419E-002    0.21674966253818681         -5.0776212559917135E-002    0.54749634186566321        -0.51195009061648755     
  0.97952294758030645        -0.79675758688576170         -3.3804444194032647E-002    0.21634795600403969         -5.0238762513227161E-002    0.54822492303739145        -0.51240767916781205     
  0.98042643017422182        -0.78573811502582969         -4.4089765922296978E-002    0.21599715599271854         -4.9771401858606637E-002    0.54886174471728832        -0.51280782485251475     
  0.98119428020696686        -0.77551236243476884         -5.2971636317619954E-002    0.21569956491341349         -4.9376040295735578E-002    0.54940293573963195        -0.51314802623769040     
  0.98182188048034469        -0.76629641843614660         -6.0490792318330926E-002    0.21545654516400897         -4.9054079844393923E-002    0.54984526393442645        -0.51342617858104367     
  0.98230545874959430        -0.75833612756198010         -6.6692141451786785E-002    0.21526950341720116         -4.8806745043479323E-002    0.55018614533993648        -0.51364058322454464     
  0.98264211596748641        -0.75194424277376404         -7.1624082526429461E-002    0.21513934478432553         -4.8634911922171890E-002    0.55042345730423792        -0.51378987589871450     
  0.98282990274276394        -0.74770174180712512         -7.5345953373199090E-002    0.21506676945314587         -4.8539188060229846E-002    0.55055582868124853        -0.51387316126254901     
  0.98294797967000413        -0.74163607119543140         -7.6777995431461188E-002    0.21502116384163003         -4.8479043945033891E-002    0.55063906331067169        -0.51392553424960119     
  0.98326388579693513        -0.73285898020031726         -7.5408945262086552E-002    0.21489912202950509         -4.8318297386890530E-002    0.55086182025461528        -0.51406569786017076     
  0.98383190115209618        -0.72142082284437936         -7.3669929984525651E-002    0.21467983603760277         -4.8029970712781846E-002    0.55126213238873101        -0.51431768376576081     
  0.98465159704228877        -0.70818339504305650         -7.1690250912271242E-002    0.21436358178849452         -4.7615436481315727E-002    0.55184009362643616        -0.51468156119426511     
  0.98572218803309841        -0.69365853259478705         -6.9550438242154039E-002    0.21395116145574206         -4.7076847548496774E-002    0.55259491117662285        -0.51515701422308569     
  0.98704263176486895        -0.67822059250011857         -6.7308812476268201E-002    0.21344307198796675         -4.6416820330895198E-002    0.55352593279209927        -0.51574378918415120     
  0.98861163928535978        -0.66215708261264405         -6.5009618622536153E-002    0.21284089133373518         -4.5638828781150199E-002    0.55463226666629051        -0.51644153447588836     
  0.99042767804549325        -0.64569372019600668         -6.2687146524996323E-002    0.21214537229996366         -4.4746574231329155E-002    0.55591302164904188        -0.51724990036805552     
  0.99248897385838042        -0.62900948758301922         -6.0368216639365826E-002    0.21135816377938621         -4.3744493879688540E-002    0.55736687332073298        -0.51816835626889146     
  0.99479351278642048        -0.61224683624801901         -5.8073859109845388E-002    0.21048095093375754         -4.2637432242740532E-002    0.55899258739854996        -0.51919640931208755     
  0.99733904316884181        -0.59551909324445529         -5.5820525233512511E-002    0.20951547613326099         -4.1430611177143854E-002    0.56078836245519836        -0.52033332750728745     
   1.0001230778478856        -0.57891611155783529         -5.3621004055564844E-002    0.20846378061540410         -4.0129654512775795E-002    0.56275288482253571        -0.52157858213139352     
   1.0031428966114619        -0.56250870598614833         -5.1485135603701840E-002    0.20732821964476333         -3.8740534284073654E-002    0.56488423497673312        -0.52293138342361833     
   1.0063955488574527        -0.54635228138166758         -4.9420387663299800E-002    0.20611102330028411         -3.7269390716208661E-002    0.56718040938910030        -0.52439090143623368     
   1.0098778564802009        -0.53048921103820124         -4.7432240644916059E-002    0.20481480758341308         -3.5722636140366283E-002    0.56963939490693627        -0.52595629434763191     
   1.0135864169777979        -0.51495210785903978         -4.5524681501937232E-002    0.20344225362246235         -3.4106803823640591E-002    0.57225875898612011        -0.52762653377663626     
   1.0175176067778138        -0.49976489476813374         -4.3700386241444164E-002    0.20199616848988389         -3.2428521638106673E-002    0.57503633220799777        -0.52940069218376107     
   1.0216675847785788        -0.48494470495820086         -4.1961005919510158E-002    0.20047985709122376         -3.0694563444335264E-002    0.57796946312699615        -0.53127762341228191     
   1.0260322961027377        -0.47050297775395050         -4.0307337137796273E-002    0.19889605235690228         -2.8911503354676071E-002    0.58105552859416332        -0.53325617884566623     
   1.0306074760595227        -0.45644690400867327         -3.8739534961896922E-002    0.19724820169897145         -2.7086047137058825E-002    0.58429169417217741        -0.53533510263947348     
   1.0353886543119253        -0.44277986360751365         -3.7257186030961113E-002    0.19553959179733860         -2.5224733838953170E-002    0.58767513235831570        -0.53751312245062932     
   1.0403711592447393        -0.42950235912110751         -3.5859444336094906E-002    0.19377352521352054         -2.3333962797663067E-002    0.59120255878436534        -0.53978874996568127     
   1.0455501225292265        -0.41661255297836008         -3.4545112097873844E-002    0.19195365624561411         -2.1420049617698202E-002    0.59487150289787061        -0.54216082250277076     
   1.0509204838799584        -0.40410674853469858         -3.3312710935597178E-002    0.19008336301164755         -1.9489028904561022E-002    0.59867788659784338        -0.54462745784746391     
   1.0564769959991955        -0.39197978946124235         -3.2160540668136658E-002    0.18816633265325111         -1.7546793065785569E-002    0.60261869907135690        -0.54718720985740632     
   1.0622142297039818        -0.38022536776885429         -3.1086724802248729E-002    0.18620614020869636         -1.5598956428343955E-002    0.60669034513319531        -0.54983834792306163     
   1.0681265792309447        -0.36883630894571440         -3.0089252033825870E-002    0.18420643437251047         -1.3650892049577680E-002    0.61088924458166916        -0.55257911674207427     
   1.0742082677136231        -0.35780476978378273         -2.9166005582187821E-002    0.18217072844246140         -1.1707667234125398E-002    0.61521171535791830        -0.55540768260886375     
   1.0804533528269715        -0.34712243017304251         -2.8314791107889401E-002    0.18010282949450698         -9.7741413737731375E-003    0.61965389055461695        -0.55832209515545528     
   1.0868557325935293        -0.33678063066458414         -2.7533357163847898E-002    0.17800623055521553         -7.8548055984023826E-003    0.62421186733649525        -0.56132035053342189     
   1.0934091513455793        -0.32677048557835309         -2.6819412060039939E-002    0.17588447254939596         -5.9538762848178259E-003    0.62888159562449075        -0.56440034035283093     
   1.1001072058374728        -0.31708299574008331         -2.6170640442001875E-002    0.17374116278185373         -4.0752932798316863E-003    0.63365897516580383        -0.56755989260131767     
   1.1069433515021514        -0.30770910830989306         -2.5584712877686492E-002    0.17157973026401696         -2.2226630228674993E-003    0.63853979179725961        -0.57079674120409374     
   1.1139109088457468        -0.29863978932385199         -2.5059296835992298E-002    0.16940365340833541         -3.9931669237186496E-004    0.64351959480159282        -0.57410847074236793     
   1.1210030699740183        -0.28986607150692867         -2.4592064417899580E-002    0.16721626466644282          1.3917320685293000E-003    0.64859446147591548        -0.57749285415343377     
   1.1282129052442449        -0.28137909657782351         -2.4180699278084684E-002    0.16502089540293241          3.1477472660910999E-003    0.65375934582797512        -0.58094711367155505     
   1.1355333700360775        -0.27317014566716885         -2.3822901956194964E-002    0.16282076687217556          4.8662895034476336E-003    0.65901022634230422        -0.58446888252393392     
   1.1429573116347311        -0.26523066415715474         -2.3516394423999991E-002    0.16061903693388829          6.5451972921290805E-003    0.66434199482622214        -0.58805525249017210     
   1.1504774762197969        -0.25755228546919057         -2.3258924428016522E-002    0.15841876749875980          8.1825860984453547E-003    0.66975001544530011        -0.59170347826122882     
   1.1580865159528406        -0.25012684074666619         -2.3048268052247460E-002    0.15622295124383503          9.7768338047084236E-003    0.67522979166217523        -0.59541082531822731     
   1.1657769961568649        -0.24294637635577376         -2.2882233161046196E-002    0.15403444933927862          1.1326584080558970E-002    0.68077693087756996        -0.59917454869730480     
   1.1735414025806206        -0.23600315443647921         -2.2758660739754098E-002    0.15185613301850179          1.2830708359365756E-002    0.68638387768057962        -0.60299040554937289     
   1.1813721487406683        -0.22928966590214184         -2.2675427649239098E-002    0.14969061661485927          1.4288349324544383E-002    0.69204862524408073        -0.60685664503469372     
   1.1892615833340170        -0.22279862962771585         -2.2630447748280380E-002    0.14754053576036161          1.5698853635674526E-002    0.69776500035331224        -0.61076953833398528     
   1.1972019977140955        -0.21652299455222995         -2.2621673220444220E-002    0.14540836695101167          1.7061798179276944E-002    0.70352767162134455        -0.61472569188054771     
   1.2051856334227560        -0.21045594270621204         -2.2647096030362100E-002    0.14329649971426517          1.8376963816683495E-002    0.70933162211347422        -0.61872180075159289     
   1.2132046897709445        -0.20459088521629101         -2.2704748491817681E-002    0.14120718791158171          1.9644332958639502E-002    0.71517143847242493        -0.62275431868969500     
   1.2212513314606377        -0.19892146026877877         -2.2792703973444857E-002    0.13914261792054353          2.0864065020775265E-002    0.72104188991681406        -0.62681972820676646     
   1.2293176962405923        -0.19344153410975415         -2.2909077938326545E-002    0.13710471612347985          2.2036517559600871E-002    0.72693744061076704        -0.63091431235701190     
   1.2373959025884329        -0.18814519436966817         -2.3052028071533420E-002    0.13509546791583721          2.3162176463532108E-002    0.73285271036920729        -0.63503437154273323     
   1.2454780574115671        -0.18302674776685005         -2.3219754811598804E-002    0.13311662444385178          2.4241695241751370E-002    0.73878212709564095        -0.63917606010508610     
   1.2535562637594078        -0.17808071476323992         -2.3410501502179090E-002    0.13116982087012360          2.5275858933952518E-002    0.74472019750662799        -0.64333551507077802     
   1.2616226285393624        -0.17330182769773975         -2.3622554891822904E-002    0.12925657841884439          2.6265570171072745E-002    0.75066123245508598        -0.64750872603568554     
   1.2696692702290555        -0.16868502245423617         -2.3854244866170299E-002    0.12737827344899505          2.7211839856338710E-002    0.75659926598372484        -0.65169149882842337     
   1.2776883265772441        -0.16422543693549377         -2.4103944858745709E-002    0.12553615263104823          2.8115770027439264E-002    0.76252963777146920        -0.65588021223743365     
   1.2856719622859045        -0.15991840374615970         -2.4370071607695935E-002    0.12373133787582608          2.8978538789954971E-002    0.76844512361870498        -0.66006996323360567     
   1.2936123766659831        -0.15575944580131970         -2.4651085167370204E-002    0.12196477181378854          2.9801394254899905E-002    0.77434151924449279        -0.66425725721512785     
   1.3015018112593317        -0.15174427073918142         -2.4945488716300278E-002    0.12023735559678167          3.0585620009391891E-002    0.78021189576902694        -0.66843723254866971     
   1.3093325574193795        -0.14786876738036306         -2.5251828573579833E-002    0.11854981853109277          3.1332542039745656E-002    0.78605036232564240        -0.67260548772735296     
   1.3170969638431351        -0.14412900114195940         -2.5568694185257767E-002    0.11690277438531048          3.2043507537646607E-002    0.79185147516945098        -0.67675779572057404     
   1.3247874440471594        -0.14052119336966409         -2.5894715998448860E-002    0.11529672807023496          3.2719872664002697E-002    0.79760916893253397        -0.68088958390757692     
   1.3323964837802031        -0.13704175085221648         -2.6228568760679343E-002    0.11373207911526223          3.3362991750292025E-002    0.80331670870906924        -0.68499590867247162     
   1.3399166483652689        -0.13368722581140735         -2.6568968031229073E-002    0.11220913779248576          3.3974205938995937E-002    0.80896460364160183        -0.68907045098824315     
   1.3473405899639226        -0.13045432604375712         -2.6914670886214978E-002    0.11072811714642219          3.4554836357927700E-002    0.81456371641355008        -0.69311689561115564     
   1.3546610547557552        -0.12733991072601231         -2.7264475779699721E-002    0.10928919691264964          3.5106169040443849E-002    0.82008788643888608        -0.69712056145487333     
   1.3618708900259817        -0.12434098220030650         -2.7617221835246203E-002    0.10789233501052706          3.5629473999383363E-002    0.82553893696651492        -0.70108064646725499     
   1.3689630511542532        -0.12145468151917789         -2.7971788390376416E-002    0.10653762390414896          3.6125954946612616E-002    0.83091080062469047        -0.70499238458792035     
   1.3759306084978487        -0.11867828431327658         -2.8327094554398233E-002    0.10522498736795144          3.6596785506794835E-002    0.83619729255003850        -0.70885093364277485     
   1.3827667541625273        -0.11600919777468902         -2.8682098931941988E-002    0.10395431352552724          3.7043090186814218E-002    0.84139219051836633        -0.71265141368725438     
   1.3894648086544208        -0.11344495273878584         -2.9035798784988943E-002    0.10272552991962462          3.7465934442682522E-002    0.84648814099963321        -0.71638836156725838     
   1.3960182274064707        -0.11098320316995951         -2.9387229883778929E-002    0.10153842861717194          3.7866345822404751E-002    0.85147982899960051        -0.72005732720172844     
   1.4024206071730285        -0.10862171662924287         -2.9735465454934523E-002    0.10039281651729849          3.8245296517944859E-002    0.85635843437623516        -0.72365208711552143     
   1.4086656922863769        -0.10635837876985101         -3.0079616451962145E-002     9.9288521757686987E-002     3.8603703973093026E-002    0.86112487586435837        -0.72717133845655590     
   1.4147473807690554        -0.10419117985518470         -3.0418830263222379E-002     9.8225320852099854E-002     3.8942441098526237E-002    0.86576277343814900        -0.73060499348296148     
   1.4206597302960182        -0.10211821664145077         -3.0752290526026654E-002     9.7202999548923807E-002     3.9262331354794823E-002    0.87027410616297862        -0.73395228618119579     
   1.4263969640008045        -0.10013768629598949         -3.1079216391576764E-002     9.6221339944876805E-002     3.9564152453090605E-002    0.87462712546411636        -0.73719522561866246     
   1.4319534761200416         -9.8247888607936124E-002    -3.1398862650475687E-002     9.5280135596098159E-002     3.9848637079828206E-002    0.87882062092251978        -0.74033132048299588     
   1.4373238374707735         -9.6447209095579911E-002    -3.1710517924360540E-002     9.4379169473268604E-002     4.0116477729789234E-002    0.88272541529285975        -0.74329260962389077     
   1.4425028007552607         -9.4734131794604173E-002    -3.2013505341085498E-002     9.3518245332782732E-002     4.0368325683668049E-002    0.88657211658880808        -0.74636464694491089     
   1.4474853056880748         -9.3107225864685839E-002    -3.2307181461243416E-002     9.2697168120012691E-002     4.0604795330971867E-002    0.89018034298479809        -0.74944255237836599     
   1.4522664839404773         -9.1565145639989229E-002    -3.2590935877405414E-002     9.1915753871962019E-002     4.0826465268502712E-002    0.89376854932184890        -0.75245519341167966     
   1.4568416638972623         -9.0106618278189957E-002    -3.2864189338326903E-002     9.1173832056227283E-002     4.1033879993908104E-002    0.89721512183610230        -0.75533913557014598     
   1.4612063752214213         -8.8730487815157119E-002    -3.3126398411015306E-002     9.0471321733851251E-002     4.1227543420483397E-002    0.90063102711087362        -0.75815152441845268     
   1.4653563532221863         -8.7435617970859594E-002    -3.3377046890378514E-002     8.9807892373711257E-002     4.1407955617409217E-002    0.90378510308744242        -0.76077186004905095     
   1.4692875430222021         -8.6220985436074399E-002    -3.3615651245236161E-002     8.9183578271962161E-002     4.1575551775088503E-002    0.90678703064312793        -0.76325725003908851     
   1.4729961035197991         -8.5085631120344965E-002    -3.3841758967569281E-002     8.8598159077410754E-002     4.1730764492278166E-002    0.90970388808613556        -0.76564242220540424     
   1.4764784111425473         -8.4028661757445208E-002    -3.4054947217772726E-002     8.8051590727658113E-002     4.1873983105654891E-002    0.91245821554921847        -0.76788667475476469     
   1.4797310633885381         -8.3049254290374186E-002    -3.4254822961513436E-002     8.7543749911875787E-002     4.2005578355221646E-002    0.91504790981144901        -0.76998895978649240     
   1.4827508821521145         -8.2146650354960771E-002    -3.4441022434109472E-002     8.7074488743776129E-002     4.2125898677221982E-002    0.91761607652515598        -0.77202375417736324     
   1.4855349168311582         -8.1320158373255624E-002    -3.4613211105244603E-002     8.6643860854173624E-002     4.2235247569259789E-002    0.91965232275841546        -0.77372325148905818     
   1.4880804472135796         -8.0569144319055805E-002    -3.4771082654955654E-002     8.6251696650919335E-002     4.2333924748083368E-002    0.92169898835913311        -0.77537281709367556     
   1.4903849861416196         -7.9893040940795274E-002    -3.4914359419130694E-002     8.5897945190930330E-002     4.2422194748420031E-002    0.92354107582621503        -0.77685885406708588     
   1.4924462819545068         -7.9291338471781062E-002    -3.5042791877158218E-002     8.5582571732928936E-002     4.2500295267529228E-002    0.92520649600146643        -0.77819613674911337     
   1.4942623207146402         -7.8763580019863985E-002    -3.5156157567027703E-002     8.5305518106078421E-002     4.2568441426119888E-002    0.92667657329853037        -0.77937477948203537     
   1.4958313282351310         -7.8309373398626383E-002    -3.5254261923748462E-002     8.5066750701137589E-002     4.2626821195451657E-002    0.92794918239449165        -0.78039366175538494     
   1.4971517719669016         -7.7928382285589765E-002    -3.5336938026225354E-002     8.4866233194113655E-002     4.2675597666681039E-002    0.92902455176650500        -0.78125289277919030     
   1.4982223629577112         -7.7620319787669673E-002    -3.5404045515221583E-002     8.4703943378729440E-002     4.2714907410425169E-002    0.92989555356478182        -0.78194870177340958     
   1.4990420588479039         -7.7384958878626287E-002    -3.5455471445179701E-002     8.4579856120479982E-002     4.2744861912231778E-002    0.93056270597092450        -0.78248136937784163     
   1.4996100742030649         -7.7222119154780874E-002    -3.5491130178860165E-002     8.4493956685943464E-002     4.2765546426443625E-002    0.93102553290208612        -0.78285064674205052     
   1.4999259803299960         -7.7131646598335227E-002    -3.5510970067912838E-002     8.4446198925735905E-002     4.2777026042644307E-002    0.93128289653960428        -0.78305595991377941     
   1.5005009781464778         -7.6967137674055636E-002    -3.5547096256930089E-002     8.4359343819445695E-002     4.2797872478234397E-002    0.93175043551643932        -0.78342911285266736     
   1.5026390863807073         -7.6357279665313596E-002    -3.5681598345380219E-002     8.4037053776513146E-002     4.2874852568891557E-002    0.93349761339529547        -0.78482042972678312     
   1.5064835142170310         -7.5268059282112762E-002    -3.5924090905590761E-002     8.3460055619710108E-002     4.3011171169090562E-002    0.93665013621243154        -0.78732462330093866     
   1.5120313601844739         -7.3712579548205093E-002    -3.6275461140227103E-002     8.2632957890074799E-002     4.3203194121744254E-002    0.94122628148354803        -0.79094508982974587     
   1.5192773083247644         -7.1709435259215554E-002    -3.6736826793163972E-002     8.1562349209115828E-002     4.3445755277430165E-002    0.94724172000731066        -0.79568079316774798     
   1.5282143037644003         -6.9281859808996094E-002    -3.7309485573454745E-002     8.0256464544411890E-002     4.3732293087202820E-002    0.95473701931823518        -0.80154102133686689     
   1.5388336226478929         -6.6456914192407512E-002    -3.7994809209416364E-002     7.8724896863563848E-002     4.4054969163775118E-002    0.96371501529346815        -0.80851198022754089     
   1.5511248924135139         -6.3264610638937374E-002    -3.8794124339811657E-002     7.6978300128973415E-002     4.4404771654903488E-002    0.97423413246075397        -0.81660671967913956     
   1.5650761050523228         -5.9737010635785126E-002    -3.9708590757629253E-002     7.5028122835243335E-002     4.4771589850358867E-002    0.98632408402926641        -0.82581992940833460     
   1.5806736298803894         -5.5907338528763798E-002    -4.0739084350212278E-002     7.2886317767520345E-002     4.5144260454625787E-002     1.0000145993152803        -0.83614334394091017     
   1.5979022272615520         -5.1809150423039803E-002    -4.1886090578783980E-002     7.0565205583895493E-002     4.5510574663650806E-002     1.0153557022960886        -0.84757682121922984     
   1.6167450636746108         -4.7475588384439014E-002    -4.3149613075269745E-002     6.8077324151136542E-002     4.5857270243781778E-002     1.0323896733586964        -0.86011318183326047     
   1.6371837282456656         -4.2938741497488310E-002    -4.4529100283820733E-002     6.5435492697916348E-002     4.6170007750535279E-002     1.0511473354437981        -0.87373616651988906     
   1.6591982507805731         -3.8229127871755218E-002    -4.6023392118619298E-002     6.2652808326234322E-002     4.6433368292427717E-002     1.0716915333169599        -0.88844463040365496     
   1.6827671213012279         -3.3375302613609034E-002    -4.7630688030309676E-002     5.9742939100902212E-002     4.6630862876077588E-002     1.0940589805600700        -0.90422050993206049     
   1.7078673110762177         -2.8403545606585631E-002    -4.9348530084989954E-002     5.6720327409504966E-002     4.6744985992805597E-002     1.1183029340122137        -0.92105277693806786     
   1.7344742951299619         -2.3337733712780577E-002    -5.1173807789212308E-002     5.3600558915210039E-002     4.6757302354530204E-002     1.1444757954475242        -0.93892801138551318     
   1.7625620762107153         -1.8199226242764141E-002    -5.3102779282958971E-002     5.0400798340406450E-002     4.6648569913532049E-002     1.1726336219083529        -0.95783324545524207     
   1.7921032101952985         -1.3006880487002145E-002    -5.5131100064231851E-002     4.7140313212302387E-002     4.6398900893846066E-002     1.2028381859975981        -0.97775749500729614     
   1.8230688329064417         -7.7771136062506144E-003    -5.7253867072302900E-002     4.3841141388844360E-002     4.5987970719697152E-002     1.2351614681333043        -0.99869474560899973     
   1.8554286883169495         -2.5240185334798621E-003    -5.9465666894818872E-002     4.0528936783834811E-002     4.5395309148675012E-002     1.2696846144956595         -1.0206437889551407     
   1.8891511581133829          2.7404278018958381E-003    -6.1760641074169620E-002     3.7234160887288606E-002     4.4600743223332989E-002     1.3065066751043335         -1.0436137466733784     
   1.9242032925905126          8.0063237606550937E-003    -6.4132535346192843E-002     3.3993698402022141E-002     4.3585129347165227E-002     1.3457635761654676         -1.0676356900965174     
   1.9605508428464637          1.3265512610153967E-002    -6.6574746177966146E-002     3.0853213138460265E-002     4.2331615167011720E-002     1.3876419895800187         -1.0927714250305505     
   1.9981582942471512          1.8511393039751953E-002    -6.9080427771050334E-002     2.7870901498277565E-002     4.0827842546869185E-002     1.4324399715249911         -1.1191500041763343     
   2.0369889011273465          2.3738787358218712E-002    -7.1642512281616139E-002     2.5125102983110770E-002     3.9069765882197897E-002     1.4807136268750523         -1.1470558243974549     
   2.0770047226945034          2.8943703106773997E-002    -7.4253784183922880E-002     2.2756325158664756E-002     3.7067470571218494E-002     1.5340221054878720         -1.1773749980502970     
   2.1181666601002735          3.4123156864796757E-002    -7.6906935351980954E-002     2.0857454138536756E-002     3.5039960409084019E-002     1.5998050717352696         -1.2043798823887675     
   2.1604344946435114          3.9275003429853642E-002    -7.9594617207900079E-002     1.9310733781608060E-002     3.3240757784328993E-002     1.6643708050376695         -1.2215168192898886     
   2.2037669270674369          4.4397773056089704E-002    -8.2309492410158433E-002     1.7950107006737326E-002     3.1587330017371767E-002     1.7274927759663852         -1.2366770747860405     
   2.2481216179125827          4.9490535427957005E-002    -8.5044279675558526E-002     1.6741646634940811E-002     3.0063771200548248E-002     1.7904441432046587         -1.2506507321450033     
   2.2934552288860850          5.4552769718455976E-002    -8.7791795741197054E-002     1.5655902279497546E-002     2.8656161687013054E-002     1.8536306214249099         -1.2636999330471868     
   2.3397234652069150          5.9584248485899452E-002    -9.0544996426443120E-002     1.4671680243819138E-002     2.7352302047436012E-002     1.9172367544566407         -1.2759524205217159     
   2.3868811188856656          6.4584952963406203E-002    -9.3297006935975577E-002     1.3773240986040302E-002     2.6141548602774067E-002     1.9813522311319325         -1.2874792626371760     
   2.4348821128966236          6.9554973019068198E-002    -9.6041157712511496E-002     1.2948552979973649E-002     2.5014625615460924E-002     2.0460166300811378         -1.2983226418360625     
   2.4836795461989452          7.4494449583545744E-002    -9.8771008541891525E-002     1.2188171025342004E-002     2.3963438854668270E-002     2.1112373320970255         -1.3085072922616818     
   2.5332257395629725          7.9403510539191757E-002   -0.10148037387551631          1.1484662946224525E-002     2.2980918125920465E-002     2.1770050284190905         -1.3180497823960344     
   2.5834722821568974          8.4282227131145693E-002   -0.10416334279222011          1.0831656679801762E-002     2.2060826977291087E-002     2.2432942165382652         -1.3269593853352484     
   2.6343700788482618          8.9130575179447932E-002   -0.10681429634714597          1.0224112945533147E-002     2.1197724724417884E-002     2.3100709126387744         -1.3352425232577976     
   2.6858693981740740          9.3948393388389451E-002   -0.10942792552269841          9.6577415569463476E-003     2.0386775843054841E-002     2.3772930676385386         -1.3429032332399586     
   2.7379199209326739          9.8735385166203116E-002   -0.11199923788495224          9.1288382576163243E-003     1.9623701118654469E-002     2.4449149784881672         -1.3499455374338640     
   2.7904707893498690         0.10349108845417708        -0.11452357025319167          8.6342129120644852E-003     1.8904694312329471E-002     2.5128831201320740         -1.3563715125725502     
   2.8434706567712955         0.10821486723072013        -0.11699659550458984          8.1710789428153015E-003     1.8226357873247431E-002     2.5811422398816171         -1.3621843525530415     
   2.8968677378324621         0.11290589978266016        -0.11941432890681980          7.7369763413621690E-003     1.7585648702033371E-002     2.6496364767088996         -1.3673888458865331     
   2.9506098590574443         0.11756319379739633        -0.12177312827323439          7.3297226815634718E-003     1.6979833239885271E-002     2.7183037618110650         -1.3719887620735891     
   3.0046445098368006         0.12218561069852095        -0.12406969029635009          6.9473575311273386E-003     1.6406446553901208E-002     2.7870834639817996         -1.3759903802536879     
   3.0589188937348930         0.12677181024990106        -0.12630106175092554          6.5881222510158323E-003     1.5863261926336518E-002     2.8559107103741357         -1.3793998416423281     
   3.1133799800764859         0.13132030196696229        -0.12846462901165637          6.2504181397690546E-003     1.5348258991268527E-002     2.9247238637537705         -1.3822264079942836     
   3.1679745557622145         0.13582945319160028        -0.13055811458329061          5.9327897085512888E-003     1.4859602061247690E-002     2.9934569461243674         -1.3844790321273173     
   3.2226492772622994         0.14029749226930255        -0.13257957343529114          5.6339080164430951E-003     1.4395618209065793E-002     3.0620458883320372         -1.3861689981934204     
   3.2773507227377006         0.14472252399198066        -0.13452738616561954          5.3525605343646178E-003     1.3954779790000647E-002     3.1304250120720893         -1.3873083076632422     
   3.3320254442377855         0.14910254498745595        -0.13640025113370680          5.0876173059452544E-003     1.3535685577441319E-002     3.1985329803438449         -1.3879120130199152     
   3.3866200199235141         0.15343545441135273        -0.13819717655853997          4.8380453223145240E-003     1.3137053112104393E-002     3.2662968663287111         -1.3879916844095777     
   3.4410811062651070         0.15771907493882770        -0.13991746995044080          4.6028919147229281E-003     1.2757701966678397E-002     3.3336598569261540         -1.3875664265687815     
   3.4953554901631994         0.16195115316122916        -0.14156073025639329          4.3812705374049942E-003     1.2396544590112314E-002     3.4005569849658430         -1.3866529993894610     
   3.5493901409425557         0.16612939623819201        -0.14312683321021691          4.1723582694616432E-003     1.2052577798796685E-002     3.4669252813669020         -1.3852697895223185     
   3.6031322621675379         0.17025145574806996        -0.14461592469986922          3.9753945456716877E-003     1.1724874939306804E-002     3.5327039662661632         -1.3834367204098537     
   3.6565293432287045         0.17431497140311553        -0.14602840383662671          3.7896665689455505E-003     1.1412577044802341E-002     3.5978290294359816         -1.3811731317001399     
   3.7095292106501310         0.17831756903980392        -0.14736491280972433          3.6145133999442042E-003     1.1114889226578877E-002     3.6622440956827700         -1.3785016545275985     
   3.7620800790673261         0.18225685833841168        -0.14862632596079930          3.4493185318052589E-003     1.0831072933163269E-002     3.7258909017719186         -1.3754445664136432     
   3.8141306018259260         0.18613041730070146        -0.14981374127251654          3.2935063164424927E-003     1.0560442106515603E-002     3.7887301330469665         -1.3720309446226175     
   3.8656299211517382         0.18993604867381347        -0.15092842879998555          3.1465386887891203E-003     1.0302358306470695E-002     3.8506493492844571         -1.3682648822893995     
   3.9165277178431026         0.19367128715214346        -0.15197189331937444          3.0079129604738720E-003     1.0056227163873121E-002     3.9116520856709633         -1.3641904147516342     
   3.9667742604370275         0.19733389816318289        -0.15294578692822924          2.8771628577889358E-003     9.8214950043991125E-003     3.9716661293529452         -1.3598254740531135     
   4.0163204538010548         0.20092166458160540        -0.15385192816477278          2.7538443005813481E-003     9.5976435066006515E-003     4.0306398158385441         -1.3551949071517395     
   4.0651178871033764         0.20443240264170673        -0.15469228672496468          2.6375477335149017E-003     9.3841912014532205E-003     4.0885242214124125         -1.3503242248231830     
   4.1131188811143344         0.20786400226422944        -0.15546896456656475          2.5278886087787586E-003     9.1806864778083593E-003     4.1452709566386314         -1.3452387873251623     
   4.1602765347930850         0.21121441451449277        -0.15618418461437084          2.4245068472194880E-003     8.9867079557262308E-003     4.2008338936688210         -1.3399642720842919     
   4.2065447711139150         0.21448166512849734        -0.15684027570183590          2.3270639884709248E-003     8.8018608264109448E-003     4.2551681724536552         -1.3345262715342276     
   4.2518783820874173         0.21766385925382375        -0.15743965877954716          2.2352432552661000E-003     8.6257761533755466E-003     4.3082297045575002         -1.3289500717739544     
   4.2962330729325631         0.22075918308605436        -0.15798483353978476          2.1487488957386549E-003     8.4581084878370214E-003     4.3599777389301275         -1.3232613498212187     
   4.3395655053564886         0.22376589776151679        -0.15847836629258855          2.0673031324528177E-003     8.2985341658168583E-003     4.4103722441042166         -1.3174853058233222     
   4.3818333398997265         0.22668234733775169        -0.15892287589877740          1.9906449756414797E-003     8.1467500939817767E-003     4.4593700434227870         -1.3116455053752780     
   4.4229952773054961         0.22950697949659418        -0.15932101829323597          1.9185306418420124E-003     8.0024726421702250E-003     4.5069486655489426         -1.3057706494552381     
   4.4630110988726539         0.23223833127087379        -0.15967547587346234          1.8507299466946818E-003     7.8654359196523513E-003     4.5530593493674365         -1.2998810512261352     
   4.5018417057528488         0.23487505452635218        -0.15998894157916027          1.7870426058356347E-003     7.7353934598054924E-003     4.5976725498926756         -1.2940016194246409     
   4.5394491571535358         0.23741554457940531        -0.16026415535612576          1.7272503020559055E-003     7.6121059241197799E-003     4.6407569623432066         -1.2881557887681063     
   4.5757967074094879         0.23985899659869916        -0.16050375511955825          1.6711678285779256E-003     7.4953609862237393E-003     4.6822825672494455         -1.2823663495611055     
   4.6108488418866171         0.24220407835657112        -0.16071043689068015          1.6186273763270432E-003     7.3849534362299503E-003     4.7222185223668385         -1.2766548489390892     
   4.6445713116830500         0.24444974014666043        -0.16088683906723747          1.5694617075245952E-003     7.2806922076756840E-003     4.7605390337202094         -1.2710431271478511     
   4.6769311670935583         0.24659502576734782        -0.16103555585767595          1.5235203567726212E-003     7.1824003920238294E-003     4.7972173466302488         -1.2655516681911154     
   4.7078967898047015         0.24863901997455229        -0.16115913331490797          1.4806603565545170E-003     7.0899112271485031E-003     4.8322328631720346         -1.2602014290886709     
   4.7374379237892850         0.25058090285569684        -0.16126005240330171          1.4407461339932029E-003     7.0030704714830975E-003     4.8655576598616275         -1.2550103208882588     
   4.7655257048700381         0.25241991917703782        -0.16134072295651403          1.4036743332513613E-003     6.9217379074946574E-003     4.8971724780534673         -1.2499973163902540     
   4.7921326889237825         0.25415538592398862        -0.16140347345248895          1.3693232369583765E-003     6.8457718772056081E-003     4.9270575044087765         -1.2451800375006219     
   4.8172328786987721         0.25578666662121613        -0.16145054514772780          1.3374882849285334E-003     6.7750376558699272E-003     4.9551920583074400         -1.2405746774296897     
   4.8408017492194269         0.25731321336431823        -0.16148407851857238          1.3082123012752400E-003     6.7094707083556271E-003     4.9815565318717994         -1.2361964785821697     
   4.8628162717543342         0.25873449112445557        -0.16150611438668469          1.2813898927797555E-003     6.6489188763759616E-003     5.0061450893668793         -1.2320628089120345     
   4.8832549363253897         0.26005000137873896        -0.16151858332858357          1.2568855805220971E-003     6.5932992109527331E-003     5.0289320951379173         -1.2281849173412029     
   4.9020977727384478         0.26125924016544255        -0.16152330408844690          1.2346394373482343E-003     6.5425249363599194E-003     5.0499071327079763         -1.2245765096289720     
   4.9193263701196104         0.26236283641962599        -0.16152184008609388          1.2145854179441285E-003     6.4965163812485014E-003     5.0690577916811952         -1.2212495131387864     
   4.9349238949476772         0.26335902196989641        -0.16151591584877684          1.1966634854760150E-003     6.4552019385688284E-003     5.0863727510279571         -1.2182148229752789     
   4.9488751075864865         0.26424823052026253        -0.16150686200198397          1.1808176609873686E-003     6.4185169911742373E-003     5.1018420862905263         -1.2154823648298261     
   4.9611663773521073         0.26503017440348398        -0.16149595897097824          1.1669998751895100E-003     6.3864053807313557E-003     5.1154565974671522         -1.2130609280782561     
   4.9717856962355995         0.26570465512328961        -0.16148433588114403          1.1551686037426002E-003     6.3588175536959390E-003     5.1272082360361164         -1.2109582600515343     
   4.9807226916752354         0.26627147500890808        -0.16147297708652980          1.1452877794336906E-003     6.3357112091675218E-003     5.1370900916211966         -1.2091810568716068     
   4.9879686398155263         0.26673051852874824        -0.16146270904914806          1.1373271245726838E-003     6.3170509402015289E-003     5.1450970722126055         -1.2077351144651616     
   4.9935164857829690         0.26708167108266939        -0.16145420714005221          1.1312625274540965E-003     6.3028083091490302E-003     5.1512247014980392         -1.2066250383834540     
   4.9973609136192927         0.26732484413064461        -0.16144799062020965          1.1270759772755859E-003     6.2929613820995765E-003     5.1554686703257753         -1.2058541080047083     
   4.9994990218535218         0.26746004482667685        -0.16144441655243288          1.1247532573872075E-003     6.2874927800224785E-003     5.1578290572620711         -1.2054249497706433     
   5.0007156830663968         0.26753696090213475        -0.16144234618081021          1.1234322613174596E-003     6.2843832240002343E-003     5.1591716139436032         -1.2051804738251695     
   5.0037701234010106         0.26772999200974501        -0.16143703180285524          1.1201216774501459E-003     6.2765854060212413E-003     5.1625423466496718         -1.2045663450053814     
   5.0092621631671870         0.26807681800034722        -0.16142705901863622          1.1141908869150509E-003     6.2625937950000462E-003     5.1685997834516497         -1.2034598228123665     
   5.0171876574063914         0.26857679321719236        -0.16141171799270387          1.1056775820508114E-003     6.2424682021953587E-003     5.1773380535190157         -1.2018588534076369     
   5.0275390118925207         0.26922890299919566        -0.16138999100224427          1.0946396340963001E-003     6.2162989365926432E-003     5.1887413081515428         -1.1997595398896344     
   5.0403061482348575         0.27003179773322133        -0.16136056157474804          1.0811488597446000E-003     6.1842014574479262E-003     5.2027926015361423         -1.1971577992476827     
   5.0554766037827044         0.27098384024641264        -0.16132181941436699          1.0652925905962104E-003     6.1463174226950683E-003     5.2194728944577617         -1.1940491338506676     
   5.0730355605907338         0.27208307412523786        -0.16127187627744655          1.0471738087868886E-003     6.1028113888785722E-003     5.2387515703854666         -1.1904265242065952     
   5.0929658643604609         0.27332724007721643        -0.16120857827459037          1.0269076905123293E-003     6.0538695625886423E-003     5.2606029584775351         -1.1862842656490646     
   5.1152480426862708         0.27471384846308972        -0.16112951368601106          1.0046211029729917E-003     5.9996979969577204E-003     5.2849865764309056         -1.1816135767283285     
   5.1398603246593595         0.27624004895499044        -0.16103204587236139          9.8045149842680116E-004     5.9405204845928159E-003     5.3118633427710344         -1.1764063645016405     
   5.1667786623923018         0.27790230941261929        -0.16091336937865244          9.5454422872680343E-004     5.8765761421070246E-003     5.3412132241320140         -1.1706591434640781     
   5.1959767546366651         0.27969791974899488        -0.16077035985300037          9.2705198929121570E-004     5.8081177580779067E-003     5.3729668035530960         -1.1643580625862768     
   5.2274260725436754         0.28162284862024917        -0.16059984053723775          8.9813375214487521E-004     5.7354091021992425E-003     5.4070834678794846         -1.1574962623146046     
   5.2610958875731821         0.28367321518226163        -0.16039843848456575          8.6795096635000429E-004     5.6587223696510387E-003     5.4435105639523025         -1.1500649733576005     
   5.2969533015374539         0.28584484442537117        -0.16016265983727918          8.3666800299750908E-004     5.5783369299632554E-003     5.4821931323209006         -1.1420557599401830     
   5.3349632787570886         0.28813330417849303        -0.15988891094709454          8.0445099968243011E-004     5.4945362894675354E-003     5.5230710003560519         -1.1334600158268673     
   5.3750886803010216         0.29053394433940477        -0.15957352027784755          7.7146289863483939E-004     5.4076057981550336E-003     5.5660842954669505         -1.1242702215685172     
   5.4172903002789976         0.29304189072764020        -0.15921276551311586          7.3786851272336889E-004     5.3178327343299655E-003     5.6111657111686197         -1.1144784537405903     
   5.4615269041520591         0.29565202280414216        -0.15880290275241021          7.0382786891206293E-004     5.2255008458708839E-003     5.6582499870855516         -1.1040784189520330     
   5.5077552690242140         0.29835905597696660        -0.15834018448734932          6.6949548258602343E-004     5.1308919178160257E-003     5.7072637227141652         -1.0930635076679533     
   5.5559302258762617         0.30115748589502006        -0.15782089223026730          6.3502212069214568E-004     5.0342827788628485E-003     5.7581371715127965         -1.0814292104420862     
   5.6060047037007319         0.30404163981660987        -0.15724135753602536          6.0055140722584523E-004     4.9359440407237545E-003     5.8107932019950237         -1.0691710457848451     
   5.6579297754949476         0.30700566130245083        -0.15659798960780169          5.6622739158483963E-004     4.8361405445551372E-003     5.8651530821241034         -1.0562857784902919     
   5.7116547060673586         0.31004357149679790        -0.15588729426018794          5.3217332458924192E-004     4.7351230355343237E-003     5.9211435032203799         -1.0427727319319244     
   5.7671270016104952         0.31314918191501073        -0.15510590760022633          4.9851153540451660E-004     4.6331411508031438E-003     5.9786740939067631         -1.0286297828398512     
   5.8242924609921474         0.31631623980385243        -0.15425060486875208          4.6536086213066477E-004     4.5304291469553471E-003     6.0376752541124317         -1.0138601550891988     
   5.8830952287146765         0.31953833566743478        -0.15331833262645148          4.3282665437865096E-004     4.4272120613105771E-003     6.0980511538137749        -0.99846419530430242     
   5.9434778494907308         0.32280897085475241        -0.15230622364158722          4.0100612959458412E-004     4.3237035327518113E-003     6.1597204128176246        -0.98244649932885586     
   6.0053813243820535         0.32612153412964479        -0.15121161957857268          3.6998888935209893E-004     4.2201064452827061E-003     6.2225958932035201        -0.96581241944749652     
   6.0687451684465472         0.32946939918491502        -0.15003208070799467          3.3985595094926407E-004     4.1166114504865015E-003     6.2865924657893961        -0.94856936347387133     
   6.1335074698372649         0.33284579028261618        -0.14876541670296367          3.1067931211732473E-004     4.0133978759342333E-003     6.3516207897295427        -0.93072580105906444     
   6.1996049502955923         0.33624398402337341        -0.14740968358426232          2.8252540717017035E-004     3.9106338110837212E-003     6.4175957195118576        -0.91229254782949032     
   6.2669730269795227         0.33965715766676147        -0.14596321313309449          2.5544745058497884E-004     3.8084734396509898E-003     6.4844300381900473        -0.89328176076224708     
   6.3355458755666048         0.34307850033161680        -0.14442461575475135          2.2949350576014524E-004     3.7070633901082292E-003     6.5520079954834518        -0.87370331441005233     
   6.4052564945699215         0.34650121700670633        -0.14279279201773895          2.0470648393452524E-004     3.6065366004252395E-003     6.6202747142128979        -0.85357723421779430     
   6.4760367708042459         0.34991852762636333        -0.14106694313001492          1.8112094969137586E-004     3.5070161380647336E-003     6.6891266793644579        -0.83291828948383273     
   6.5478175459384254         0.35332372377447585        -0.13924657468789581          1.5876351796659965E-004     3.4086134999910668E-003     6.7584805638232615        -0.81174551528090411     
   6.6205286840689457         0.35670988485474003        -0.13733152832113016          1.3765440439069288E-004     3.3114314602974856E-003     6.8282622463940532        -0.79008041453901334     
   6.6940991402486771         0.36007066672076316        -0.13532191917030914          1.1781001966363319E-004     3.2155628854153876E-003     6.8983290917883480        -0.76793773047818659     
   6.7684570299038196         0.36339940429672318        -0.13321821781901508          9.9240281275369822E-005     3.1210907580702762E-003     6.9686497179759872        -0.74534681624061516     
   6.8435296990712411         0.36668966789126844        -0.13102120478102264          8.1949542133583208E-005     3.0280898279395406E-003     7.0391214972264304        -0.72232971479401964     
   6.9192437953875654         0.36993513632895209        -0.12873198286032664          6.5938218497762070E-005     2.9366265189689606E-003     7.1096581072436917        -0.69891157961262607     
   6.9955253397606603         0.37312959920418060        -0.12635197669318926          5.1202536379654446E-005     2.8467592465631635E-003     7.1801757321911754        -0.67511890837100685     
   7.0722997986534919         0.37626702375672294        -0.12388292588062162          3.7742554767717481E-005     2.7585398561530629E-003     7.2505921606915695        -0.65097933759870341     
   7.1494921569097150         0.37934148112786759        -0.12132688801609971          2.5502194288144212E-005     2.6719947099389813E-003     7.3208254878968404        -0.62652142388198873     
   7.2270269910498470         0.38234686513036364        -0.11868625604273370          1.4506835753595344E-005     2.5872115899848651E-003     7.3907975078942707        -0.60177486167746408     
   7.3048285429664084         0.38527402099857955        -0.11596396360176557          4.7616089175153691E-006     2.5041750357266386E-003     7.4604276660010598        -0.57676984623937244     
   7.3828207939460206         0.38813320995400125        -0.11316180726657447         -3.7927886874928500E-006     2.4229263301335921E-003     7.5296415791194384        -0.55153771592523460     
   7.4609275389461427         0.39090065745550528        -0.11028443079876978         -1.1170972848235218E-005     2.3434869039728069E-003     7.5983642235663735        -0.52611026164240071     
   7.5390724610538573         0.39357925776765951        -0.10733477442486958         -1.7396393388151550E-005     2.2658739106693718E-003     7.6665213171251159        -0.50051977456666319     
   7.6171792060539794         0.39616406640632851        -0.10431665178151422         -2.2496148570382250E-005     2.1900986267142692E-003     7.7340409102983676        -0.47479907198390797     
   7.6951714570335916         0.39865065714988912        -0.10123411205952258         -2.6498671551055442E-005     2.1161705418836219E-003     7.8008550011107110        -0.44898149274478899     
   7.7729730089501530         0.40103495754637786         -9.8091441999609535E-002    -2.9432951229560450E-005     2.0440938531840177E-003     7.8668994533711842        -0.42310075899159039     
   7.8505078430902850         0.40331321465567521         -9.4893156932019232E-002    -3.1329891376890307E-005     1.9738703968405170E-003     7.9321020569417611        -0.39719020598254418     
   7.9277002013465081         0.40548186038939726         -9.1643997653035977E-002    -3.2220966630621730E-005     1.9054985937312964E-003     7.9964044085831247        -0.37128397859846629     
   8.0044746602393406         0.40753784185122638         -8.8348895316563966E-002    -3.2138807661703735E-005     1.8389743542737631E-003     8.0597449068032461        -0.34541593667822318     
   8.0807562046124346         0.40947811406824192         -8.5012991552125272E-002    -3.1116526495917764E-005     1.7742913151822636E-003     8.1220494838580795        -0.31961926969823024     
   8.1564703009287580         0.41130020013008245         -8.1641587580598390E-002    -2.9187884448042436E-005     1.7114408057091071E-003     8.1833048208356605        -0.29392955008100558     
   8.2315429700961804         0.41300184655115835         -7.8240152612456482E-002    -2.6386903332466881E-005     1.6504126372655999E-003     8.2434140663492581        -0.26837846908686425     
   8.3059008597513220         0.41458114310601368         -7.4814301032279221E-002    -2.2747959679264791E-005     1.5911945295554845E-003     8.3023368012653300        -0.24299977151111585     
   8.3794713159310543         0.41603652573101996         -7.1369777413789290E-002    -1.8305790556345215E-005     1.5337731420474558E-003     8.3600252116382627        -0.21782640766563932     
   8.4521824540615746         0.41736678596366839         -6.7912440580766870E-002    -1.3095240256008814E-005     1.4781336702766475E-003     8.4164317346474853        -0.19289082411621744     
   8.5239632291957541         0.41857099808022502         -6.4448252324093416E-002    -7.1511058052006009E-006     1.4242605563648798E-003     8.4715119889337114        -0.16822499914383898     
   8.5947435054300794         0.41964869897168611         -6.0983251190760750E-002    -5.0857535683298179E-007     1.3721367318940553E-003     8.5252264763237786        -0.14386040328717514     
   8.6644541244333944         0.42059968736906284         -5.7523548458412135E-002     6.7974315444765547E-006     1.3217454019327933E-003     8.5775145360455376        -0.11982746966983776     
   8.7330269730204773         0.42142422381990635         -5.4075300631150396E-002     1.4731735875626021E-005     1.2730678472017245E-003     8.6283612202169113         -9.6156799469428900E-002
   8.8003950497044077         0.42212282184739963         -5.0644705620101177E-002     2.3259035350051928E-005     1.2260862467275832E-003     8.6777213488861697         -7.2877661739862321E-002
   8.8664925301627360         0.42269646374175618         -4.7237974502018165E-002     3.2344502642374724E-005     1.1807817179972173E-003     8.7255536715529374         -5.0018685280561914E-002
   8.9312548315534528         0.42314644083524589         -4.3861324852095526E-002     4.1952826394614395E-005     1.1371350658956907E-003     8.7718560411969566         -2.7607978827378032E-002
   8.9946186756179465         0.42347455287875435         -4.0520953982183756E-002     5.2048908650774611E-005     1.0951275719794495E-003     8.8165690642124996         -5.6723427077188804E-003
   9.0565221505092701         0.42368593142534627         -3.7222878048909634E-002     6.2597686822255506E-005     1.0547398684660916E-003     8.8596777421943074          1.5761973820578090E-002
   9.1169047712853235         0.42377276092588834         -3.3973759402017550E-002     7.3563511851678677E-005     1.0159525138284851E-003     8.9011578322664509          3.6669721479119455E-002
   9.1757075390078526         0.42374881685207044         -3.0779099968197124E-002     8.4910855627879419E-005     9.7874698191879233E-004     8.9409866434492749          5.7026579846951364E-002
   9.2328729983895048         0.42361332948696151         -2.7645102714769665E-002     9.6603968725051629E-005     9.4310424737220784E-004     8.9790457201143514          7.6808507910731127E-002
   9.2883452939326414         0.42336996973241842         -2.4577669646325767E-002     1.0860697297274721E-004     9.0900614615479906E-004     9.0156247462019703          9.5995290410546108E-002
   9.3420702245050524         0.42302271578386197         -2.1582602807754828E-002     1.2088324561506689E-004     8.7643378754616015E-004     9.0504037804045137         0.11456346163599623     
   9.3939952962992681         0.42257597818157577         -1.8665583254212026E-002     1.3339581668179678E-004     8.4536971626264729E-004     9.0834732303659180         0.13249343413216394     
   9.4440697741237383         0.42203449112174946         -1.5832162659300385E-002     1.4610717478604100E-004     8.1579631210859627E-004     9.1148209227131520         0.14976590009719387     
   9.4922447309757860         0.42140345971997545         -1.3087742302591113E-002     1.5897919069915908E-004     7.8769671277027504E-004     9.1444439354537366         0.16636270406293002     
   9.5384730958479409         0.42068846104686258         -1.0437564838292753E-002     1.7197239235762249E-004     7.6105362013955020E-004     9.1723577090910986         0.18226707941417078     
   9.5827096997210024         0.41989536468819860         -7.8867047607388482E-003     1.8504665516119368E-004     7.3585152639081314E-004     9.1985352974975498         0.19746253944348527     
   9.6249113196989775         0.41903077812365619         -5.4400352341917460E-003     1.9816057574662124E-004     7.1207471636105754E-004     9.2229902479945824         0.21193434316972101     
   9.6650367212429114         0.41810150082575875         -3.1022413619307644E-003     2.1127108078269067E-004     6.8970790595804493E-004     9.2457218083012442         0.22566850568282737     
   9.7030466984625470         0.41711481088609670         -8.7779496932949329E-004     2.2433339384077741E-004     6.6873658104323053E-004     9.2667584122032185         0.23865275836882105     
   9.7389041124268179         0.41607859864377511          1.2290624767601122E-003     2.3730078485745279E-004     6.4914690297168112E-004     9.2860920233409150         0.25087498855793555     
   9.7725739274563246         0.41500114117446241          3.2143208616086071E-003     2.5012384273241244E-004     6.3092515248573363E-004     9.3037402613620390         0.26232469386556617     
   9.8040232453633358         0.41389136178548608          5.0742232673407399E-003     2.6275042237400412E-004     6.1405859554405787E-004     9.3197486136667642         0.27299318106163384     
   9.8332213376076982         0.41275872046541212          6.8052712886250291E-003     2.7512485054017444E-004     5.9853483911859759E-004     9.3341110006071553         0.28287131060468207     
   9.8601396753406405         0.41161337109978824          8.4042414681997739E-003     2.8718733097408478E-004     5.8434208135222656E-004     9.3468710215740511         0.29195231646765873     
   9.8847519573137284         0.41046624110437990          9.8681979959194029E-003     2.9887293591211663E-004     5.7146882734468365E-004     9.3580477041834058         0.30022965990505279     
   9.9070341356395382         0.40932908926730083          1.1194504011726947E-002     3.1011069373586839E-004     5.5990421070054659E-004     9.3676969749488972         0.30769888764220543     
   9.9269644394092662         0.40821478403340578          1.2380841561344136E-002     3.2082223022085021E-004     5.4963802048914388E-004     9.3758429258002174         0.31435543684852885     
   9.9445233962172956         0.40713743766570165          1.3425225882704251E-002     3.3091941329466297E-004     5.4066005491116404E-004     9.3825772164993211         0.32019786721133214     
   9.9596938517651417         0.40611271616226180          1.4326025861167551E-002     3.4030250902622754E-004     5.3296145775563015E-004     9.3879258141799244         0.32522340312568271     
   9.9724609881074784         0.40515846452246035          1.5081998494274520E-002     3.4885202029989970E-004     5.2652873989791633E-004     9.3919751999786651         0.32943212518621134     
   9.9828123425936077         0.40429541381837869          1.5692326363251467E-002     3.5643032568272122E-004     5.2135582612373424E-004     9.3948183483502294         0.33282514205553071     
   9.9907378368328139         0.40354892296455558          1.6156700320403592E-002     3.6286109506384413E-004     5.1743030575433508E-004     9.3965690197826355         0.33540504937659832     
   9.9962298765989885         0.40295195843105736          1.6475460479581892E-002     3.6790853456882802E-004     5.1473955405953269E-004     9.3973796905742919         0.33717655806300800     
   9.9992843169336041         0.40291283526770449          1.6689439158604723E-002     3.6840533383804047E-004     5.1297271062961168E-004     9.3973668478120125         0.33813918660158038     


==> anc/S_1.dat <==
  -1.9932624487587929        -0.35900716657360049          6.9779830204796521E-004    -5.9527488331797560E-003    -2.2220065203035485E-004     1.6593497692377546E-002    -4.4234305109595732E-003
  -1.9646737262712932        -0.35795275061799259          6.9442748496685775E-004    -5.9980203224654013E-003    -2.2462220681506036E-004     1.6091495856292694E-002    -4.3505159353886208E-003
  -1.9139440337132032        -0.35601983503796686          6.8829582228445516E-004    -6.0798450413313788E-003    -2.2904587329018589E-004     1.5210826186362289E-002    -4.2213921263764866E-003
  -1.8422508487880491        -0.35314461091280896          6.7928458971020270E-004    -6.1988068349871127E-003    -2.3558910391602506E-004     1.3989112272995059E-002    -4.0394991030167672E-003
  -1.7512731647414914        -0.34923142249662692          6.6721955799324366E-004    -6.3555228360439534E-003    -2.4442312638414860E-004     1.2479439688205935E-002    -3.8097285146033197E-003
  -1.6431430735586139        -0.34414795737510956          6.5186515308670635E-004    -6.5503797746632262E-003    -2.5577535524346802E-004     1.0748491849868372E-002    -3.5382756280706545E-003
  -1.5203949344691035        -0.33771933342950616          6.3291848449494384E-004    -6.7830720439693553E-003    -2.6992868033933831E-004     8.8742436072181720E-003    -3.2324763536983924E-003
  -1.3859058097465633        -0.32972103564932664          6.1000315092589344E-004    -7.0518495941665395E-003    -2.8721422520488192E-004     6.9430209361201070E-003    -2.9006121690534734E-003
  -1.2428279855495163        -0.31987135890189172          5.8266451039802310E-004    -7.3523196427866559E-003    -3.0798994963152478E-004     5.0458344048494794E-003    -2.5516838961106049E-003
  -1.0945150703095916        -0.30782497760314453          5.5037016548385568E-004    -7.6755774772835350E-003    -3.3259077558410130E-004     3.2738785418659822E-003    -2.1951571211138222E-003
 -0.94444338293840846        -0.29317107619022914          5.1252332145502186E-004    -8.0053735166804880E-003    -3.6122407568126995E-004     1.7130723384536971E-003    -1.8406831458319835E-003
 -0.79613046769848383        -0.27544277355886831          4.6850409343094501E-004    -8.3140113731110347E-003    -3.9376431378102466E-004     4.3752119574736603E-004    -1.4978009968637698E-003
 -0.65305264350143677        -0.25415020443384412          4.1776731106586375E-004    -8.5568734203691713E-003    -4.2936990200185664E-004    -4.9815458155566127E-004    -1.1756286596907185E-003
 -0.51856351877889650        -0.22885840600856461          3.6004795239999107E-004    -8.6662744424232819E-003    -4.6580931803431218E-004    -1.0674756497947011E-003    -8.8255539907359506E-004
 -0.39581537968938618        -0.19934285413584105          2.9575692673514716E-004    -8.5475667967121437E-003    -4.9838210184833349E-004    -1.2810835319597951E-003    -6.2594930426334682E-004
 -0.28768528850650854        -0.16586585325742217          2.2667113447655507E-004    -8.0853997635106957E-003    -5.1851061300731854E-004    -1.1942201800216894E-003    -4.1188364592555533E-004
 -0.19670760445995084        -0.12961094400963305          1.5693933933619078E-004    -7.1766452438275959E-003    -5.1293641012383222E-004    -9.0845111025570008E-004    -2.4482051676493242E-004
 -0.12501441953479675         -9.3250247919333243E-002     9.3942352197734291E-005    -5.8138678725633466E-003    -4.6696097031546062E-004    -5.5917570603602497E-004    -1.2696357244891435E-004
  -7.4284726976706739E-002    -6.1413492802642695E-002     4.7195395792209856E-005    -4.2232489843866006E-003    -3.7902615390993073E-004    -2.7745856316584036E-004    -5.6568843248245798E-005
  -4.5696004489207298E-002    -4.0356598001343738E-002     2.2743667281809769E-005    -2.9535828290912025E-003    -2.8692495490359910E-004    -1.3055762737056219E-004    -2.5227825140028327E-005
  -3.8751991658699844E-002    -3.4817055159186205E-002     1.7458252675908359E-005    -2.5894573599887548E-003    -2.5707837905673370E-004    -9.9394855311004440E-005    -1.8977484997711163E-005
  -3.7878817561813521E-002    -3.4107383129667226E-002     1.6821161063903483E-005    -2.5418835476512490E-003    -2.5306616813337022E-004    -9.5661019846298857E-005    -1.8237719084947574E-005
  -3.6341052988118183E-002    -3.2850230597005856E-002     1.5715873069093100E-005    -2.4570895982293337E-003    -2.4585027500812699E-004    -8.9196061578668289E-005    -1.6961489089754728E-005
  -3.4193920287115744E-002    -3.1079016942292235E-002     1.4210260210759432E-005    -2.3364934118622824E-003    -2.3544479309585870E-004    -8.0417339112495137E-005    -1.5237958193269499E-005
  -3.1514978014305112E-002    -2.8842575495282363E-002     1.2398169008156017E-005    -2.1823268973863558E-003    -2.2189801841081947E-004    -6.9897685016329629E-005    -1.3187078782291206E-005
  -2.8401039233579353E-002    -2.6204959533951140E-002     1.0393775435883597E-005    -1.9977748274127329E-003    -2.0531910307129922E-004    -5.8326578339766055E-005    -1.0949648877545661E-005
  -2.4964646007752278E-002    -2.3245202343328004E-002     8.3238546778969010E-006    -1.7871426204699465E-003    -1.8591322258968495E-004    -4.6458229526743411E-005    -8.6752560033971013E-006
  -2.1329996835242369E-002    -2.0056645093816706E-002     6.3176658825007119E-006    -1.5560112059118270E-003    -1.6402172585669689E-004    -3.5046279364462325E-005    -6.5086060690094848E-006
  -1.7628456412757631E-002    -1.6745587234158484E-002     4.4947242487972641E-006    -1.3113392417112939E-003    -1.4016245448358381E-004    -2.4768810225082787E-005    -4.5752788508127402E-006
  -1.3993807240247723E-002    -1.3429017956549412E-002     2.9514450992681135E-006    -1.0614661275130724E-003    -1.1506260516783448E-004    -1.6151626481133333E-005    -2.9684201049050093E-006
  -1.0557414014420648E-002    -1.0231218563478755E-002     1.7485772672954956E-006    -8.1596695280482907E-004    -8.9673616924602637E-005    -9.5022565891245541E-006    -1.7383574297867587E-006
  -7.4434752336948896E-003    -7.2791107759471859E-003     9.0226876286682229E-007    -5.8531784911932869E-004    -6.5155886950423706E-005    -4.8703402125816630E-006    -8.8744210743587630E-007
  -4.7645329608842577E-003    -4.6963805731617620E-003     3.8205909734141280E-007    -3.8035149101377702E-004    -4.2822445263620819E-005    -2.0497964754168553E-006    -3.7227599864924698E-007
  -2.6174002598818163E-003    -2.5966312693101040E-003     1.1845296115625317E-007    -2.1151925815054442E-004    -2.4036766342441963E-005    -6.3228752879655565E-007    -1.1454349811550505E-007
  -1.0796356861864746E-003    -1.0760768505526808E-003     2.0553869399340183E-008    -8.8023962088686354E-005    -1.0071012348780924E-005    -1.0930130334249721E-007    -1.9766062246736144E-008
  -2.0646158930015882E-004    -2.0633091283534969E-004     7.6018246103644506E-010    -1.6918419233860537E-005    -1.9432336820622517E-006    -4.0336643800425146E-009    -7.2873957645240381E-010
   2.0738219220638541E-008     2.0738220540356444E-008     7.6903639700527363E-018     1.7014257123616795E-009     1.9560536751915805E-010    -4.0785144530099808E-017    -7.3667482166977232E-018
   1.0618886748770468E-007     1.0618890208931722E-007     2.0163338129215815E-016     8.7120575463981957E-009     1.0015869985752097E-009    -1.0693440322881786E-015    -1.9314845132293786E-016
   2.4778588109692281E-007     2.4778606950163531E-007     1.0978888324398206E-015     2.0329123789870074E-008     2.3371515772366348E-009    -5.8225500278083108E-015    -1.0516880551340496E-015
   4.2644296641369816E-007     4.2644352444803530E-007     3.2518325550428065E-015     3.4986742662625687E-008     4.0222779538010799E-009    -1.7245779903099468E-014    -3.1149886350865093E-015
   6.1803672524754472E-007     6.1803789735645189E-007     6.8302391531102077E-015     5.0705762901979340E-008     5.8294323025695275E-009    -3.6223496117802465E-014    -6.5428038396282381E-015
   7.9669381056432006E-007     7.9669575826694889E-007     1.1349879219291985E-014     6.5363444873061009E-008     7.5145715404609694E-009    -6.0192931828502721E-014    -1.0872237921670998E-014
   9.3829082417353814E-007     9.3829352573585807E-007     1.5742876610824879E-014     7.6980604382333519E-008     8.8501551294870843E-009    -8.3490717417228542E-014    -1.5080355369951029E-014
   1.0237414724406042E-006     1.0237446884759998E-006     1.8740890791343395E-014     8.3991311007118389E-008     9.6561520051347528E-009    -9.9390353941454119E-014    -1.7952195925147684E-014
   1.0637392347176587E-006     1.0637427069650697E-006     2.0233928791035343E-014     8.7272886830799945E-008     1.0033423725890029E-008    -1.0730851391970917E-013    -1.9382397840731904E-014
   1.1446272701630435E-006     1.1446312905573413E-006     2.3428176927510922E-014     9.3909268292438181E-008     1.0796386566969661E-008    -1.2424884759673903E-013    -2.2442211650248186E-014
   1.2848116755708522E-006     1.2848167410403590E-006     2.9518212754771667E-014     1.0541057846471811E-007     1.2118655495145747E-008    -1.5654665006247691E-013    -2.8275936400682421E-014
   1.4755177075220877E-006     1.4755243883455435E-006     3.8931491105057069E-014     1.2105692256390443E-007     1.3917468421081153E-008    -2.0646885432699430E-013    -3.7293030336874197E-014
   1.7047668526655737E-006     1.7047757707503127E-006     5.1968892940887322E-014     1.3986555556637831E-007     1.6079844232012703E-008    -2.7561111194044964E-013    -4.9781701953748126E-014
   1.9581556314147402E-006     1.9581673976231557E-006     6.8566080330362796E-014     1.6065477122721804E-007     1.8469927262587826E-008    -3.6363217374905707E-013    -6.5680310656666484E-014
   2.2197631352302313E-006     2.2197782553741797E-006     8.8110904085640069E-014     1.8211835428232559E-007     2.0937546300618765E-008    -4.6728554686984575E-013    -8.4402462912525881E-014
   2.4731519139793978E-006     2.4731706831360639E-006     1.0937533763017878E-013     2.0290769442457265E-007     2.3327654704610780E-008    -5.8005853159498795E-013    -1.0477181541942495E-013
   2.7024010591228836E-006     2.7024234691944056E-006     1.3059264504396863E-013     2.2171654559555709E-007     2.5490074985506098E-008    -6.9258148643897639E-013    -1.2509599880634064E-013
   2.8931070910741195E-006     2.8931327756882116E-006     1.4967498029535795E-013     2.3736314758083493E-007     2.7288940477149962E-008    -7.9378184127603550E-013    -1.4337505896297340E-013
   3.0332914964819278E-006     3.0333197304946156E-006     1.6453158324768388E-013     2.4886469156863830E-007     2.8611257064662419E-008    -8.7257159778382764E-013    -1.5760625716026570E-013
   3.1141795319273128E-006     3.1142092918478094E-006     1.7342381283510729E-013     2.5550122500272059E-007     2.9374250882747740E-008    -9.1973017857199172E-013    -1.6612415362037057E-013
   1.5654307953090127E-004     1.5661833261348008E-004     4.3909257757052173E-010     1.2854960450418183E-005     1.4789184033194056E-006    -2.3277627613120538E-009    -4.2037602273827606E-010
   8.0748961498394722E-004     8.0949805534745922E-004     1.1782957778666695E-008     6.6561269096126175E-005     7.6801830901135905E-006    -6.2361181131299748E-008    -1.1253973063747862E-008
   1.9625715753522656E-003     1.9745007809732242E-003     7.0670757878477619E-008     1.6287282062415806E-004     1.8892289961240472E-005    -3.7290342255792899E-007    -6.7212846289035003E-008
   3.5949785625140548E-003     3.6353199323141002E-003     2.4235251925969789E-007     3.0123432153217041E-004     3.5206080361989302E-005    -1.2732535173198070E-006    -2.2910631033344500E-007
   5.6664809970682177E-003     5.7677244276926184E-003     6.1932159902016197E-007     4.8071552755501806E-004     5.6733711671885289E-005    -3.2352177655816409E-006    -5.8094537325193425E-007
   8.1285325373038116E-003     8.3394340674723174E-003     1.3188418688795563E-006     6.9992110529771483E-004     8.3591893200975605E-005    -6.8407949336251128E-006    -1.2255823468088509E-006
   1.0923427479131411E-002     1.1309755918973890E-002     2.4788343774099542E-006     9.5685603692266866E-004     1.1587547971848419E-004    -1.2749617987348690E-005    -2.2787155353193645E-006
   1.3985656994022450E-002     1.4629194629517520E-002     4.2513899733446895E-006     1.2487653761153622E-003     1.5362164743313762E-004    -2.1653959601456087E-005    -3.8610242362633826E-006
   1.7243445585378766E-002     1.8239106205794990E-002     6.7930114888945957E-006     1.5719575514711542E-003     1.9676359851182615E-004    -3.4219317525486060E-005    -6.0881700331345872E-006
   2.0620433779957387E-002     2.2071470377269229E-002     1.0250611681846332E-005     1.9216241128357688E-003     2.4507339647152938E-004    -5.1009445809976451E-005    -9.0584312665497041E-006
   2.4037468067046600E-002     2.6048874849831608E-002     1.4742416075737505E-005     2.2916746410938144E-003     2.9809512686851505E-004    -7.2396483566406077E-005    -1.2837891220403497E-005
   2.7414456261625222E-002     3.0084827440593116E-002     2.0333425369533372E-005     2.6746125306525092E-003     3.5507233689690160E-004    -9.8459896590875220E-005    -1.7443469802739824E-005
   3.0672244852981537E-002     3.4084537334972451E-002     2.7006224337056251E-005     3.0614845839069130E-003     4.1487781831369710E-004    -1.2888258620462735E-004    -2.2824787970081088E-005
   3.3734474367872580E-002     3.7946330954315682E-002     3.4629924953462032E-005     3.4419431343073706E-003     4.7595907943250585E-004    -1.6285875921429928E-004    -2.8846979430081175E-005
   3.6529369309700174E-002     4.1563882601315487E-002     4.2932961156418468E-005     3.8044609884025208E-003     5.3631836598273482E-004    -1.9903531692560923E-004    -3.5278093009053492E-005
   3.8991420849935773E-002     4.4829428199595824E-002     5.1488853236002541E-005     4.1367330864038217E-003     5.9354974803390280E-004    -2.3551461039378248E-004    -4.1786350569851715E-005
   4.1062923284489933E-002     4.7638064775445646E-002     5.9726535692038942E-005     4.4262803859456716E-003     6.4495428739924773E-004    -2.6994756388186680E-004    -4.7953447334159820E-005
   4.2695330271651719E-002     4.9893087069790731E-002     6.6975919829446675E-005     4.6612386685392776E-003     6.8774397449633963E-004    -2.9973701206064519E-004    -5.3309009499274144E-005
   4.3850412232020040E-002     5.1512068391828751E-002     7.2552354974485372E-005     4.8312709121497944E-003     7.1932436671094018E-004    -3.2234729003739233E-004    -5.7386974977089686E-005
   4.4501358767473090E-002     5.2433281436231848E-002     7.5870633953278887E-005     4.9285166272647037E-003     7.3762178540465629E-004    -3.3568193500833459E-004    -5.9797448412457167E-005
   4.4751725226090291E-002     5.2789331758819037E-002     7.7182185784183618E-005     4.9661979054622038E-003     7.4475834655829062E-004    -3.4092855287976004E-004    -6.0746994835579893E-005
   4.5163131606309151E-002     5.3376522554330036E-002     7.9381179623125989E-005     5.0284569618186548E-003     7.5660713697507209E-004    -3.4969539316846319E-004    -6.2335075234817174E-005
   4.5893157902309772E-002     5.4425072242928030E-002     8.3421665851472971E-005     5.1399899675040033E-003     7.7801345516020958E-004    -3.6570837117404947E-004    -6.5240450197909922E-005
   4.6924859605990840E-002     5.5921684273472605E-002     8.9449318130128594E-005     5.2999670355204798E-003     8.0912537908605687E-004    -3.8937424184915437E-004    -6.9545615480027552E-005
   4.8234075143364169E-002     5.7846675914876633E-002     9.7673702856727258E-005     5.5070695462776549E-003     8.5012755452802495E-004    -4.2125425857274625E-004    -7.5366729096404259E-005
   4.9790122617179536E-002     6.0173993484900323E-002     1.0836834676093837E-004     5.7594165592160587E-003     9.0121735427320100E-004    -4.6204071808611611E-004    -8.2851277142225249E-005
   5.1556531298207399E-002     6.2871022920351446E-002     1.2186836346496057E-004     6.0544480473652112E-003     9.6256549031657789E-004    -5.1251899290916407E-004    -9.2173629907551575E-005
   5.3491898784638281E-002     6.5898358212043026E-002     1.3856450287392884E-004     6.3887848915539364E-003     1.0342613648212193E-003    -5.7351387210671236E-004    -1.0352808649125176E-004
   5.5550862061791870E-002     6.9209547116931697E-002     1.5889104301292914E-004     6.7580728430959624E-003     1.1162403473222223E-003    -6.4581580424458911E-004    -1.1711821028201293E-004
   5.7685160984216353E-002     7.2750818835665421E-002     1.8330356944087491E-004     7.1568197270381138E-003     1.2081902361598667E-003    -7.3008108228382065E-004    -1.3314064273111918E-004
   5.9844769539712662E-002     7.6460787864604224E-002     2.1224079240270060E-004     7.5782391083549184E-003     1.3094353364807990E-003    -8.2669824292341159E-004    -1.5176077640013372E-004
   6.1979068462137146E-002     8.0270113908944021E-002     2.4606201466091275E-004     8.0141187158998418E-003     1.4187992875344803E-003    -9.3561088189861872E-004    -1.7307663606994436E-004
   6.4038031739290735E-002     8.4101080433003086E-002     2.8494880679644246E-004     8.4547378911764819E-003     1.5344527241500528E-003    -1.0560850772543188E-003    -1.9706615545026694E-004
   6.5973399225721624E-002     8.7867043028457853E-002     3.2875671055364054E-004     8.8888654392113940E-003     1.6537600316972028E-003    -1.1864091433213624E-003    -2.2351218300776406E-004
   6.7739807906749480E-002     9.1471723499206944E-002     3.7680316113878579E-004     9.3038755804589653E-003     1.7731514508805024E-003    -1.3235189688803465E-003    -2.5190033195859613E-004
   6.9295855380564847E-002     9.4808463982872113E-002     4.2758870939208887E-004     9.6860284044211434E-003     1.8880637660950465E-003    -1.4625651882971887E-003    -2.8129061340551970E-004
   7.0605070917938176E-002     9.7759977746871382E-002     4.7848636303433900E-004     1.0020968159290811E-002     1.9930132680449331E-003    -1.5965036519503199E-003    -3.1018200961458912E-004
   7.1636772621619244E-002    0.10020009605398235          5.2552419802515951E-004     1.0294493865632033E-002     2.0818828270020317E-003    -1.7159356285403012E-003    -3.3643105565801080E-004
   7.2366798917619865E-002    0.10200054253099201          5.6353654118042882E-004     1.0493642203453734E-002     2.1485034440551190E-003    -1.8096529824847493E-003    -3.5735328733819862E-004
   7.2778205297838724E-002    0.10304674890508556          5.8706048852317236E-004     1.0607961101087113E-002     2.1875329817405364E-003    -1.8664761786952137E-003    -3.7017918772416899E-004
   7.2921645400328694E-002    0.10341745026444797          5.9566676275200111E-004     1.0648364374501599E-002     2.2014452520175746E-003    -1.8870496874967889E-003    -3.7484919089580016E-004
   7.3116870257916577E-002    0.10392724495811771          6.0774387629581271E-004     1.0703534005305902E-002     2.2205837810990348E-003    -1.9157305243100752E-003    -3.8138283258821299E-004
   7.3455208065616950E-002    0.10482606229272501          6.2974639592795799E-004     1.0800087344972516E-002     2.2544199633208659E-003    -1.9674256285841158E-003    -3.9322811787707244E-004
   7.3915480808351183E-002    0.10608324429170923          6.6213691209914254E-004     1.0933438618198951E-002     2.3018909222425527E-003    -2.0422646845377947E-003    -4.1053423975588653E-004
   7.4468778109569478E-002    0.10765551909216582          7.0554577564486054E-004     1.1096996013702143E-002     2.3613463413561459E-003    -2.1403185872639163E-003    -4.3349283761865808E-004
   7.5080336889224539E-002    0.10948859797249581          7.6073545749226663E-004     1.1282284733185021E-002     2.4304574709890243E-003    -2.2615029602552216E-003    -4.6231650540781217E-004
   7.5711731722775469E-002    0.11151910337834961          8.2854215905835138E-004     1.1479138945612885E-002     2.5061194724302271E-003    -2.4054497115027318E-003    -4.9720661791574140E-004
   7.6323290502430530E-002    0.11367695786895508          9.0979297363524001E-004     1.1676009721395458E-002     2.5843782435352224E-003    -2.5713619307636995E-003    -5.3831144242199734E-004
   7.6876587803648824E-002    0.11588819488050656          1.0051933875412653E-003     1.1860416110250403E-002     2.6604149323581619E-003    -2.7578613089213103E-003    -5.8567402186243634E-004
   7.7336860546383057E-002    0.11807803116521232          1.1151748880147121E-003     1.2019552779927176E-002     2.7286249855697116E-003    -2.9628281788986474E-003    -6.3916719852664830E-004
   7.7675198354083430E-002    0.12017357967299405          1.2396521204860185E-003     1.2141048159350108E-002     2.7828269116318962E-003    -3.1831650844981992E-003    -6.9839441241163953E-004
   7.7870423211671314E-002    0.12210108107086177          1.3771481687759530E-003     1.2213859870686055E-002     2.8166340332715679E-003    -3.4136219048840487E-003    -7.6230741051021647E-004
   7.7920252735342435E-002    0.12342959898482442          1.8367872232755147E-003     1.2233076663661972E-002     2.8258899240767811E-003    -3.5845115443985608E-003    -8.6491153070336103E-004
   7.7934451470834484E-002    0.12341365028282383          2.2796755267978129E-003     1.2238575692857830E-002     2.8287009439829452E-003    -3.5664214086004405E-003    -9.2903099173045336E-004
   7.7959646632546925E-002    0.12341027610570006          2.7195462548219467E-003     1.2248232670676195E-002     2.8337852431603574E-003    -3.5471664681656755E-003    -9.9238627790206447E-004
   7.7995253420145752E-002    0.12342441359223566          3.1526424230075979E-003     1.2261735210036659E-002     2.8411053046379659E-003    -3.5279762998740353E-003    -1.0546378086836660E-003
   7.8040437953033504E-002    0.12345421211494534          3.5762128546804506E-003     1.2278689263839860E-002     2.8505599151762463E-003    -3.5089391772930049E-003    -1.1153848465998541E-003
   7.8094141316802465E-002    0.12349824401785017          3.9878192473145630E-003     1.2298628075186254E-002     2.8619877980239883E-003    -3.4901733414130082E-003    -1.1742789235883011E-003
   7.8155104808956904E-002    0.12355479276966307          4.3851434334251952E-003     1.2321026200076971E-002     2.8751645843740122E-003    -3.4718061846859263E-003    -1.2309970088263710E-003
   7.8221899521778576E-002    0.12362187479818633          4.7659324711497916E-003     1.2345321003406514E-002     2.8898155845523189E-003    -3.4539685114639640E-003    -1.2852266187107499E-003
   7.8292959856196775E-002    0.12369729525047768          5.1280054476613825E-003     1.2370910931943603E-002     2.9056130661843159E-003    -3.4367928633394309E-003    -1.3366709718802391E-003
   7.8366620225402348E-002    0.12377869101809123          5.4692509645290210E-003     1.2397193142300266E-002     2.9221946000127824E-003    -3.4203984847056374E-003    -1.3850411721758444E-003
   7.8441154097797630E-002    0.12386359040838356          5.7876496677463996E-003     1.2423545306805199E-002     2.9391647514576845E-003    -3.4049560763811907E-003    -1.4300794853810924E-003
   7.8514814467003202E-002    0.12394948754116462          6.0812646271908490E-003     1.2449373972486051E-002     2.9561039100974812E-003    -3.3905582953211682E-003    -1.4715188763768691E-003
   7.8585874801421401E-002    0.12403389112333550          6.3482988188709108E-003     1.2474103707495613E-002     2.9725996412151121E-003    -3.3773408223374151E-003    -1.5091324066830445E-003
   7.8652669514243073E-002    0.12411437847677828          6.5870712830242411E-003     1.2497178839448295E-002     2.9882338340822229E-003    -3.3654179660269007E-003    -1.5427026980574334E-003
   7.8713633006397513E-002    0.12418867720900846          6.7960454777266713E-003     1.2518106800703161E-002     3.0025963747191166E-003    -3.3549005960492382E-003    -1.5720310409629574E-003
   7.8767336370166474E-002    0.12425471451860215          6.9738700956455549E-003     1.2536449687046092E-002     3.0153229547145825E-003    -3.3458917389391674E-003    -1.5969495653702286E-003
   7.8812520903054226E-002    0.12431065136384740          7.1193773362949898E-003     1.2551814308764463E-002     3.0260863555967156E-003    -3.3384535553570380E-003    -1.6173083069863142E-003
   7.8848127690653053E-002    0.12435494151759180          7.2315960591554027E-003     1.2563878330162212E-002     3.0346038554765423E-003    -3.3327184049019480E-003    -1.6329997221717172E-003
   7.8873322852365493E-002    0.12438637113561289          7.3097718863368915E-003     1.2572391568329726E-002     3.0406494849208833E-003    -3.3286910457231682E-003    -1.6439190868875865E-003
   7.8887521587857543E-002    0.12440409328441887          7.3533925241432239E-003     1.2577181180403690E-002     3.0440636833842382E-003    -3.3264290959170899E-003    -1.6500070472487448E-003
   7.8899478568231193E-002    0.12441901270005820          7.3898872644590887E-003     1.2581210392430953E-002     3.0469430447745017E-003    -3.3245256626812446E-003    -1.6550972930865827E-003
   7.8936180428320582E-002    0.12446508983221695          7.5006499356329772E-003     1.2593545307156458E-002     3.0557952556482908E-003    -3.3187824835155628E-003    -1.6705456936685877E-003
   7.9001978172016304E-002    0.12454831890391979          7.6946536862518306E-003     1.2615556027958942E-002     3.0717208713816504E-003    -3.3087278041240026E-003    -1.6975777797680917E-003
   7.9096490801854241E-002    0.12466893645667070          7.9639533191591880E-003     1.2646970312776970E-002     3.0947371836203314E-003    -3.2947155891446906E-003    -1.7350355922551124E-003
   7.9219151715497024E-002    0.12482700388098934          8.2989433737961672E-003     1.2687385118983902E-002     3.1248722012611621E-003    -3.2771537617375490E-003    -1.7815189980314675E-003
   7.9369223649102524E-002    0.12502232924055057          8.6895998956255764E-003     1.2736280996833793E-002     3.1620929914807786E-003    -3.2564566025122623E-003    -1.8355573380819915E-003
   7.9545804197472189E-002    0.12525446122779654          9.1263775817928341E-003     1.2793134755110460E-002     3.2063383794064576E-003    -3.2330149835089962E-003    -1.8957402605352621E-003
   7.9747831444024447E-002    0.12552257657121393          9.6007360429811832E-003     1.2857291957159334E-002     3.2575614234149845E-003    -3.2072393791849783E-003    -1.9608319474853980E-003
   7.9974090401303835E-002    0.12582552525693905          1.0105192007507438E-002     1.2928081857236200E-002     3.3155600267856518E-003    -3.1794026507215539E-003    -2.0297090187230507E-003
   8.0223220336070517E-002    0.12616185226509408          1.0633427386045809E-002     1.3004834482936323E-002     3.3802013025181531E-003    -3.1498030594145189E-003    -2.1014511599227758E-003
   8.0493722959936967E-002    0.12652975218068610          1.1180027732464563E-002     1.3086776802938767E-002     3.4511730786703316E-003    -3.1186712929766216E-003    -2.1752499309484990E-003
   8.0783971443331465E-002    0.12692720953342265          1.1740442320360353E-002     1.3173250365538618E-002     3.5282137728215369E-003    -3.0862394722748565E-003    -2.2504414016290167E-003
   8.1092220200921411E-002    0.12735187544647930          1.2310732345804310E-002     1.3263430531126085E-002     3.6109143301037354E-003    -3.0526788469754191E-003    -2.3264418460486988E-003
   8.1416615390532507E-002    0.12780127663141272          1.2887500187782300E-002     1.3356703607028888E-002     3.6988757698368764E-003    -3.0181896565809451E-003    -2.4027594077964311E-003
   8.1755206062792476E-002    0.12827263766619010          1.3467735309164758E-002     1.3452224599799332E-002     3.7916178385289752E-003    -2.9829132169064943E-003    -2.4789618759492485E-003
   8.2105955894611907E-002    0.12876313215442503          1.4048719341059361E-002     1.3549442137997103E-002     3.8885916095645996E-003    -2.9470371697263281E-003    -2.5546629705583482E-003
   8.2466755436017183E-002    0.12926966766356479          1.4627998081583918E-002     1.3647530608441181E-002     3.9892875816425659E-003    -2.9106907533235794E-003    -2.6295342011678660E-003
   8.2835434796723187E-002    0.12978915524607793          1.5203221223474285E-002     1.3745999162868458E-002     4.0930049970397493E-003    -2.8740574369041359E-003    -2.7032497265768256E-003
   8.3209776696169982E-002    0.13031830676429590          1.5772260300560607E-002     1.3844083457113351E-002     4.1992523588841322E-003    -2.8372747670176112E-003    -2.7755555015539931E-003
   8.3587529798551899E-002    0.13085384610757922          1.6332961310725570E-002     1.3941307253203809E-002     4.3071734755552671E-003    -2.8005174666232160E-003    -2.8461659874847111E-003
   8.3966422252648096E-002    0.13139240002959890          1.6883374541638380E-002     1.4037053826093033E-002     4.4163055689517743E-003    -2.7639412678715212E-003    -2.9148759149293709E-003
   8.4344175355030013E-002    0.13193059305894161          1.7421468827383567E-002     1.4130805080547705E-002     4.5257322255966032E-003    -2.7277131289224514E-003    -2.9814367985670715E-003
   8.4718517254476808E-002    0.13246505280504531          1.7945377246390684E-002     1.4222092874561528E-002     4.6349210424956808E-003    -2.6920033012059739E-003    -3.0456690760245681E-003
   8.5087196615182811E-002    0.13299241264861084          1.8453179050820979E-002     1.4310412147729745E-002     4.7430280417939726E-003    -2.6569776450190755E-003    -3.1073659985844260E-003
   8.5447996156588088E-002    0.13350936663168189          1.8943036838663753E-002     1.4395356343578414E-002     4.8493465684709041E-003    -2.6228077143726838E-003    -3.1663535923546321E-003
   8.5798745988407518E-002    0.13401266529252007          1.9413129286530901E-002     1.4476598552834610E-002     4.9531115521847880E-003    -2.5896746933515963E-003    -3.2224603404552420E-003
   8.6137336660667488E-002    0.13449923102253636          1.9861716328671494E-002     1.4553838260064896E-002     5.0536591588101944E-003    -2.5577539988394663E-003    -3.2755404350255780E-003
   8.6461731850278584E-002    0.13496595163995451          2.0287090109231236E-002     1.4626769829597845E-002     5.1503335322709651E-003    -2.5272165923977091E-003    -3.3254560023549661E-003
   8.6769980607868530E-002    0.13540992687392905          2.0687610206169244E-002     1.4695125459538506E-002     5.2424905804324502E-003    -2.4982276765984769E-003    -3.3720810221178846E-003
   8.7060229091263028E-002    0.13582838251871296          2.1061700329130108E-002     1.4758661410708151E-002     5.3295174321756154E-003    -2.4709490805004241E-003    -3.4152990727706074E-003
   8.7330731715129478E-002    0.13621870103725070          2.1407865761048174E-002     1.4817174813974729E-002     5.4108376538049129E-003    -2.4455342612364024E-003    -3.4550058542932292E-003
   8.7579861649896160E-002    0.13657844691166468          2.1724699276353662E-002     1.4870468558818304E-002     5.4859072009401455E-003    -2.4221292215104505E-003    -3.4911065044866347E-003
   8.7806120607175547E-002    0.13690537454498411          2.2010893714301944E-002     1.4918384039688752E-002     5.5542237650772494E-003    -2.4008700323944940E-003    -3.5235167387085448E-003
   8.8008147853727806E-002    0.13719744460420299          2.2265251649005016E-002     1.4960780902920511E-002     5.6153319198305775E-003    -2.3818823123445427E-003    -3.5521622113659323E-003
   8.8184728402097470E-002    0.13745284027704852          2.2486695962435625E-002     1.4997543482036543E-002     5.6688256455770178E-003    -2.3652793904110178E-003    -3.5769784179777542E-003
   8.8334800335702970E-002    0.13766996887801219          2.2674278718084653E-002     1.5028571719759258E-002     5.7143445229636842E-003    -2.3511614836613849E-003    -3.5979100934053973E-003
   8.8457461249345753E-002    0.13784748269754152          2.2827189408902306E-002     1.5053786631098718E-002     5.7515956506594915E-003    -2.3396149365281708E-003    -3.6149121963814407E-003
   8.8551973879183690E-002    0.13798428007485344          2.2944765061425103E-002     1.5073113414413133E-002     5.7803201018999011E-003    -2.3307101870552846E-003    -3.6279475765987825E-003
   8.8617771622879413E-002    0.13807951649429562          2.3026493050967711E-002     1.5086518300902395E-002     5.8003220188469718E-003    -2.3245041458466714E-003    -3.6369883083224651E-003
   8.8654473482968801E-002    0.13813262681834435          2.3072033074187322E-002     1.5093976185042348E-002     5.8114789604437282E-003    -2.3210360943762562E-003    -3.6420180571390577E-003
   8.8706794254991742E-002    0.13820832371239714          2.3136894703025927E-002     1.5104583398877772E-002     5.8273842816966180E-003    -2.3160841811975027E-003    -3.6491721116761974E-003
   8.8892264302076557E-002    0.13847693371779546          2.3366391487413495E-002     1.5142042304162958E-002     5.8838497241565186E-003    -2.2985920090520663E-003    -3.6744178423715867E-003
   8.9221374442323712E-002    0.13895404738214279          2.3771904064275033E-002     1.5207832484502009E-002     5.9842700728466773E-003    -2.2676006056997545E-003    -3.7187382085753151E-003
   8.9686485759891091E-002    0.13962905385292623          2.4341436414559513E-002     1.5299290275647278E-002     6.1265839077613102E-003    -2.2238120249203366E-003    -3.7803462462776350E-003
   9.0276705744402871E-002    0.14048664389363569          2.5058737372100619E-002     1.5412989451174738E-002     6.3078315489968183E-003    -2.1681952499318907E-003    -3.8568667546571003E-003
   9.0978202396159294E-002    0.14150717604641375          2.5904342740700692E-002     1.5544617600640246E-002     6.5240782429207668E-003    -2.1019647514647056E-003    -3.9455338238926557E-003
   9.1774533996721738E-002    0.14266709020758131          2.6856477512871076E-002     1.5689645296238154E-002     6.7705536642120364E-003    -2.0265572108921141E-003    -4.0433739748505408E-003
   9.2647035533143768E-002    0.14393942802540891          2.7891787193423986E-002     1.5843407128581028E-002     7.0416981020004930E-003    -1.9436146122221319E-003    -4.1473662015828715E-003
   9.3575256470690871E-002    0.14529443596805486          2.8985869960568136E-002     1.6001294961017532E-002     7.3312209546129038E-003    -1.8549572007391633E-003    -4.2545618179552066E-003
   9.4537440191382285E-002    0.14670029951501340          3.0113736623043258E-002     1.6158979810589523E-002     7.6325303177947473E-003    -1.7625634327204844E-003    -4.3622001835615298E-003
   9.5511033989951019E-002    0.14812389165360906          3.1250033480438602E-002     1.6312436691893625E-002     7.9382809040494558E-003    -1.6685252182760989E-003    -4.4677175752307280E-003
   9.6473217710642434E-002    0.14953168610227768          3.2369455515877776E-002     1.6458642122582502E-002     8.2410408434903416E-003    -1.5750610447293019E-003    -4.5688256153751288E-003
   9.7401438648189537E-002    0.15089043839036581          3.3447169747920863E-002     1.6594743769313674E-002     8.5340211135308385E-003    -1.4843842219411406E-003    -4.6635695296623316E-003
   9.8273940184611566E-002    0.15216757898695821          3.4458940533690412E-002     1.6717890128280444E-002     8.8099126335095361E-003    -1.3986492395063649E-003    -4.7502279854547578E-003
   9.9070271785174011E-002    0.15333421644167317          3.5382015121243039E-002     1.6826907233848044E-002     9.0618383412858911E-003    -1.3200129458981631E-003    -4.8273590899913432E-003
   9.9771768436930433E-002    0.15436167458403868          3.6195177759772504E-002     1.6919939256289183E-002     9.2842135032602194E-003    -1.2504044975592649E-003    -4.8938397613244675E-003
  0.10036198842144221         0.15522617457986582          3.6879552362824461E-002     1.6996335079762118E-002     9.4712377920778655E-003    -1.1916041272664009E-003    -4.9487170387317947E-003
  0.10082709973900959         0.15590736868027000          3.7419117770605109E-002     1.7055127291537801E-002     9.6187223074760842E-003    -1.1450948028483500E-003    -4.9913102887694611E-003
  0.10115620987925675         0.15638931813862728          3.7801079447112695E-002     1.7096036889619529E-002     9.7230629720271473E-003    -1.1120844092542979E-003    -5.0211037941652126E-003
  0.10134167992634156         0.15666085246555023          3.8016393633392674E-002     1.7118792325445414E-002     9.7818039812929674E-003    -1.0934254039480860E-003    -5.0377658067137978E-003
  0.10142909998832507         0.15678879729173326          3.8117890406472246E-002     1.7129412689017291E-002     9.8094449907420271E-003    -1.0846056378031206E-003    -5.0455855647486957E-003
  0.10161457003540988         0.15706033238651299          3.8333296263394663E-002     1.7151916502506425E-002     9.8681891731308251E-003    -1.0659196687851705E-003    -5.0621187165436950E-003
  0.10194368017565704         0.15754228178924284          3.8715726555066055E-002     1.7191555698704890E-002     9.9725725817185820E-003    -1.0327713346032731E-003    -5.0912523812919382E-003
  0.10240879149322442         0.15822346096630924          3.9256622041860194E-002     1.7246761215767570E-002     1.0120271314860436E-002    -9.8586697642039827E-004    -5.1319749451086399E-003
  0.10299901147773620         0.15908791037365508          3.9943798226788563E-002     1.7315600329615561E-002     1.0307906845077978E-002    -9.2622872008457440E-004    -5.1828972087688673E-003
  0.10370050812949262         0.16011525216396083          4.0761781805465108E-002     1.7395200191764267E-002     1.0531023203673908E-002    -8.5512867146876506E-004    -5.2423351691523743E-003
  0.10449683973005507         0.16128133585132623          4.1692223831679497E-002     1.7483225207093354E-002     1.0784586711284518E-002    -7.7415402308121802E-004    -5.3084206760671392E-003
  0.10536934126647710         0.16255862556108117          4.2714203333509920E-002     1.7576289927962400E-002     1.1062662903119419E-002    -6.8507544456163181E-004    -5.3791745053691619E-003
  0.10629756220402420         0.16391702440962327          4.3804636389207514E-002     1.7671895326013671E-002     1.1358467583041952E-002    -5.8992078371348697E-004    -5.4525819591229813E-003
  0.10725974592471561         0.16532450668121368          4.4938795698061744E-002     1.7767373114324702E-002     1.1665334600469507E-002    -4.9086954497411077E-004    -5.5267183408250348E-003
  0.10823333972328435         0.16674790283987143          4.6090677837366395E-002     1.7860183846941852E-002     1.1975990750188436E-002    -3.9021431766697188E-004    -5.5997579746473146E-003
  0.10919552344397576         0.16815373605344408          4.7233565242633099E-002     1.7948241452469472E-002     1.2283051468040099E-002    -2.9032379770268591E-004    -5.6700370581795750E-003
  0.11012374438152286         0.16950901052447917          4.8340598740270038E-002     1.8029831165683519E-002     1.2579264641574614E-002    -1.9357653400532912E-004    -5.7360855639706707E-003
  0.11099624591794489         0.17078199489428988          4.9385390321888233E-002     1.8103573318815618E-002     1.2857652375301612E-002    -1.0229827943433032E-004    -5.7966397993172132E-003
  0.11179257751850734         0.17194297091269270          5.0342671613001030E-002     1.8168430793331695E-002     1.3111636852965619E-002    -1.8701078729123843E-005    -5.8506413034755062E-003
  0.11249407417026376         0.17296492137562841          5.1188969726183253E-002     1.8223642154634977E-002     1.3335235480567293E-002     5.5174564664769218E-005    -5.8972311003205307E-003
  0.11308429415477554         0.17382413547268918          5.1903271280519407E-002     1.8268681668416904E-002     1.3523081417920682E-002     1.1751618040809874E-004    -5.9357362940417324E-003
  0.11354940547234292         0.17450072879637940          5.2467617120022965E-002     1.8303744091562473E-002     1.3671104531236775E-002     1.6679958840148446E-004    -5.9656306827485699E-003
  0.11387851561259008         0.17497919577374024          5.2867722568068418E-002     1.8327763022602611E-002     1.3775853470721244E-002     2.0175772375644909E-004    -5.9865455908096384E-003
  0.11406398565967489         0.17524865187334107          5.3093483656296403E-002     1.8341098286219350E-002     1.3834702783966342E-002     2.2152679550695815E-004    -5.9982501264225774E-003
  0.11414968787145467         0.17537308234304580          5.3197867306455753E-002     1.8347136295785001E-002     1.3861792252947940E-002     2.3069508118628269E-004    -6.0036388794662415E-003
  0.11432786875056269         0.17563185016659746          5.3415051008072589E-002     1.8359858523931426E-002     1.3918305669306378E-002     2.4971362837935868E-004    -6.0148009208877843E-003
  0.11464404451605320         0.17609104456066124          5.3800945090180172E-002     1.8382261283959436E-002     1.4018748855896383E-002     2.8341751026568057E-004    -6.0344684829691580E-003
  0.11509087646951331         0.17673979579900273          5.4347399765416499E-002     1.8413418231145617E-002     1.4160883825435244E-002     3.3106192695248597E-004    -6.0619685021297545E-003
  0.11565790018768457         0.17756264751726256          5.5042686578686370E-002     1.8452209144039698E-002     1.4341250040936705E-002     3.9158262631298782E-004    -6.0963648224090089E-003
  0.11633182728300759         0.17853993415551769          5.5871775840988347E-002     1.8497214339709540E-002     1.4555751185458736E-002     4.6362441346631641E-004    -6.1365326269287217E-003
  0.11709686221387611         0.17964833948788783          5.6816571491752191E-002     1.8546771095204275E-002     1.4799337433375571E-002     5.4556919242205960E-004    -6.1812032643212113E-003
  0.11793507352198929         0.18086146032070441          5.7856222046365278E-002     1.8599224576855065E-002     1.5066245787499676E-002     6.3555933033413879E-004    -6.2290302163873395E-003
  0.11882681440014295         0.18215045961092241          5.8967491261769513E-002     1.8652978663728212E-002     1.5350178390642772E-002     7.3153767521127186E-004    -6.2786507976152787E-003
  0.11975118328833233         0.18348478754250044          6.0125193254600480E-002     1.8706531734368231E-002     1.5644488119484663E-002     8.3129068445612258E-004    -6.3287399983970455E-003
  0.12068651382633432         0.18483294106018372          6.1302686917421696E-002     1.8758571009411890E-002     1.5942118934490788E-002     9.3249316436972980E-004    -6.3780503472559676E-003
  0.12161088271452369         0.18616325607697828          6.2472468643896550E-002     1.8807833031669868E-002     1.6236257134675164E-002     1.0327592982255587E-003    -6.4254546168935351E-003
  0.12250262359267736         0.18744469135660241          6.3606786028988158E-002     1.8853164460556637E-002     1.6519916998749724E-002     1.1296789950119527E-003    -6.4699554516522142E-003
  0.12334083490079054         0.18864768830071341          6.4678353907421021E-002     1.8893272601137493E-002     1.6786300223216834E-002     1.2208426503670950E-003    -6.5106971195227712E-003
  0.12410586983165905         0.18974505137371503          6.5661120571467141E-002     1.8926239246275324E-002     1.7029386708345830E-002     1.3038192008302284E-003    -6.5469674507250266E-003
  0.12477979692698207         0.19071304788802884          6.6531064664989981E-002     1.8949128020146620E-002     1.7243822414073823E-002     1.3760396249412252E-003    -6.5781635575076795E-003
  0.12534682064515335         0.19153276576247533          6.7267020455132553E-002     1.8955703985893458E-002     1.7425996415269575E-002     1.4345627360892275E-003    -6.6037373581939200E-003
  0.12579365259861344         0.19219107895801096          6.7851194488322428E-002     1.8938211093370946E-002     1.7574522022730465E-002     1.4759612505172574E-003    -6.6230748286840065E-003
  0.12610982836410395         0.19267447841504723          6.8268106237313067E-002     1.8897430201120623E-002     1.7690438935476276E-002     1.4988220392717676E-003    -6.6356058117682942E-003
  0.12628800924321198         0.19294317611571207          6.8501745723379123E-002     1.8881993491836852E-002     1.7758341628084356E-002     1.5131970152246173E-003    -6.6423962020304150E-003
  0.12633171927420372         0.19298835820772783          6.8555923408790381E-002     1.8910774328156035E-002     1.7763114809465626E-002     1.5242635067568163E-003    -6.6451328663527367E-003
  0.12633900844218052         0.19299551460449255          6.8564927935309411E-002     1.8915876112885657E-002     1.7763689569804304E-002     1.5262428125849801E-003    -6.6456180306448233E-003
  0.12635194281693718         0.19301029394275124          6.8581214353173575E-002     1.8921699657680497E-002     1.7765924283595715E-002     1.5289979274762089E-003    -6.6463664879573090E-003
  0.12637022218104443         0.19303235094493706          6.8604417711037924E-002     1.8928052042119493E-002     1.7769743356362132E-002     1.5324655568999925E-003    -6.6473649545862610E-003
  0.12639341844738497         0.19306126759249911          6.8634022034265552E-002     1.8934576585629814E-002     1.7775098736660670E-002     1.5365258673854794E-003    -6.6485880121991397E-003
  0.12642098800381837         0.19309638240804608          6.8669350831689041E-002     1.8940942366342434E-002     1.7781849078818048E-002     1.5410758723428321E-003    -6.6500101597517774E-003
  0.12645228467351230         0.19313681695655135          6.8709585027275200E-002     1.8946900099336788E-002     1.7789830532660277E-002     1.5460269335663948E-003    -6.6516055401592347E-003
  0.12648657490182114         0.19318151764927036          6.8753787729172455E-002     1.8952443835181996E-002     1.7798862279242225E-002     1.5512970903920158E-003    -6.6533486905474741E-003
  0.12652305496121458         0.19322933096163572          6.8800937512809676E-002     1.8957593833677445E-002     1.7808375727372421E-002     1.5568025678109414E-003    -6.6552143236126692E-003
  0.12656086979371661         0.19327898399226923          6.8849943036120465E-002     1.8961443454341354E-002     1.7818602836731791E-002     1.5624617969018642E-003    -6.6571774592174421E-003
  0.12659913305428339         0.19332918766227575          6.8899690510602921E-002     1.8963937124785096E-002     1.7829193478563592E-002     1.5681815719535293E-003    -6.6592182607690086E-003
  0.12663694788678542         0.19337867556077956          6.8949056319917934E-002     1.8964923615472241E-002     1.7840948263133812E-002     1.5738560882923862E-003    -6.6613126783559131E-003
  0.12667342794617886         0.19342627083347469          6.8996913600873275E-002     1.8963487394591628E-002     1.7853180301995262E-002     1.5793531001089432E-003    -6.6634227133304689E-003
  0.12670771817448770         0.19347098376774891          6.9042104323448150E-002     1.8959509674239688E-002     1.7868961491081116E-002     1.5845068532996942E-003    -6.6654752847140862E-003
  0.12673901484418162         0.19351216473745975          6.9083273807978199E-002     1.8955992538152940E-002     1.7890028271111989E-002     1.5890877095508873E-003    -6.6672799547026207E-003
  0.12676658440061503         0.19354955883756125          6.9118568688585291E-002     1.8954884024934934E-002     1.7916401860531957E-002     1.5928396885681593E-003    -6.6684104634310119E-003
  0.12678978066695556         0.19358355057881346          6.9145373932472901E-002     1.8962545715271804E-002     1.7945065649370602E-002     1.5954291732518367E-003    -6.6680973483337538E-003
  0.12680806003106282         0.19361734460803445          6.9160243813108827E-002     1.8975362930701845E-002     1.7968515843746136E-002     1.5957145976516502E-003    -6.6649510917808170E-003
  0.12682099440581948         0.19367462919865230          6.9160106330902596E-002     1.8987389243667070E-002     1.7984758209342446E-002     1.5855369352050172E-003    -6.6555266533261260E-003
  0.12682828357379627         0.19367462919865230          6.9160106330902596E-002     1.8985611131864762E-002     1.7996822684775336E-002     1.5855369352050172E-003    -6.6555266533261260E-003
  0.12683171927420372         0.19369166407446259          6.9181490072537016E-002     1.8988675817671847E-002     1.7997662551686999E-002     1.5907209682528970E-003    -6.6564684415391781E-003
  0.12683900844218052         0.19369166407446259          6.9181490072537016E-002     1.8985410441141236E-002     1.7990684234582197E-002     1.5907209682528970E-003    -6.6564684415391781E-003
  0.12685194281693718         0.19373652883030187          6.9231685958084072E-002     1.8995257775533771E-002     1.7981058409834147E-002     1.5795158715330162E-003    -6.6657008865083382E-003
  0.12687022218104443         0.19376527807462354          6.9267263120000033E-002     1.9005766587270871E-002     1.7967556541684613E-002     1.5793600869381621E-003    -6.6702187142686055E-003
  0.12689341844738497         0.19379761881122587          6.9301240441997619E-002     1.9009914366599583E-002     1.7953175020473135E-002     1.5817693820183907E-003    -6.6725376953163957E-003
  0.12692098800381837         0.19383502977143632          6.9337165739221426E-002     1.9006830197898682E-002     1.7944285374907179E-002     1.5854575351462816E-003    -6.6738639368545067E-003
  0.12695228467351230         0.19387691080176561          6.9376376708358764E-002     1.9000978632221908E-002     1.7943855431868903E-002     1.5900114414701624E-003    -6.6748873191683732E-003
  0.12698657490182114         0.19392251192043014          6.9419071980234989E-002     1.8996326737800873E-002     1.7950296391758443E-002     1.5951260393248768E-003    -6.6759432867637102E-003
  0.12702305496121458         0.19397098718262959          6.9464703727232860E-002     1.8994223444288420E-002     1.7960792935508320E-002     1.6005572324835865E-003    -6.6771384108928909E-003
  0.12706086979371661         0.19402131884425330          6.9512310970048077E-002     1.8994471310799742E-002     1.7973232317016960E-002     1.6061247465511566E-003    -6.6784685920225923E-003
  0.12709913305428339         0.19407234855969724          6.9560747098772274E-002     1.8996465079839330E-002     1.7986371109069997E-002     1.6116941042912515E-003    -6.6798893006070042E-003
  0.12713694788678542         0.19412283817737661          6.9608803230995872E-002     1.8999651313914588E-002     1.7999497240951286E-002     1.6171571742549552E-003    -6.6813462823339500E-003
  0.12717342794617886         0.19417152948262809          6.9655274263387301E-002     1.9003624582283607E-002     1.8012170318473956E-002     1.6224199185746367E-003    -6.6827865654455190E-003
  0.12720771817448770         0.19421719453754063          6.9698999637817866E-002     1.9008106943093784E-002     1.8024077413859543E-002     1.6273963220557570E-003    -6.6841617807676416E-003
  0.12723901484418162         0.19425867737683988          6.9738893767861854E-002     1.9012903530404975E-002     1.8034967820223145E-002     1.6320056476015145E-003    -6.6854289599821079E-003
  0.12726658440061503         0.19429493140538917          6.9773972500300055E-002     1.9017864578101614E-002     1.8044627352666650E-002     1.6361710249774358E-003    -6.6865507444110175E-003
  0.12728978066695557         0.19432505604174413          6.9803378193502311E-002     1.9022842821623032E-002     1.8052868374406270E-002     1.6398163257547861E-003    -6.6874952282267005E-003
  0.12730806003106282         0.19434833803894491          6.9826405330118441E-002     1.9027647553595050E-002     1.8059519848325423E-002     1.6428600407737090E-003    -6.6882367540171579E-003
  0.12732099440581948         0.19436430242025188          6.9842527778865598E-002     1.9031982003763079E-002     1.8064419206510370E-002     1.6452059716148717E-003    -6.6887560878354149E-003
  0.12732828357379627         0.19437264647008134          6.9851384879401568E-002     1.9035582388134128E-002     1.8067450594553884E-002     1.6467754806280604E-003    -6.6890394160974923E-003
  0.12735198124728078         0.19439918923989527          6.9880013506071273E-002     1.9048608495609475E-002     1.8077459046726495E-002     1.6520885209565283E-003    -6.6899640932719662E-003
  0.12744566661023832         0.19453012936114836          7.0002501483405200E-002     1.9055568969926450E-002     1.8105992895976402E-002     1.6632355557536969E-003    -6.6940278995772850E-003
  0.12761362228019366         0.19477761011741843          7.0226223800323090E-002     1.9045405319394075E-002     1.8154338366938132E-002     1.6784289565848207E-003    -6.7012759753888075E-003
  0.12785487572099671         0.19513102316142422          7.0546744961397720E-002     1.9033428384812336E-002     1.8227086892614257E-002     1.7010677132701026E-003    -6.7114003388693121E-003
  0.12816798062051241         0.19558369004160039          7.0961274103417585E-002     1.9027932047948452E-002     1.8324412750306995E-002     1.7326624781365361E-003    -6.7243025383290113E-003
  0.12855105503514228         0.19613254784842687          7.1467975267130945E-002     1.9029663077690342E-002     1.8444947867332272E-002     1.7730623661620616E-003    -6.7398834869791336E-003
  0.12900179548058457         0.19677502801892149          7.2064792230863067E-002     1.9036951520688891E-002     1.8587345296311238E-002     1.8216551394971867E-003    -6.7579737546499992E-003
  0.12951749130293422         0.19750786859941066          7.2749113036968155E-002     1.9048038821273615E-002     1.8750452109428890E-002     1.8778282139527212E-003    -6.7783515401015687E-003
  0.13009504111876061         0.19832692614219977          7.3517750805361298E-002     1.9061583622332526E-002     1.8933160517426061E-002     1.9410405269274489E-003    -6.8007633934632945E-003
  0.13073097151317001         0.19922728179042248          7.4366987495639580E-002     1.9076598673382700E-002     1.9134328509810148E-002     2.0107975757900410E-003    -6.8249362300120244E-003
  0.13142145794726823         0.20020335338056841          7.5292607047446031E-002     1.9092353169837529E-002     1.9352715025357105E-002     2.0866200077171450E-003    -6.8505847154843218E-003
  0.13216234776725175         0.20124900134322829          7.6289921360449042E-002     1.9108278420201550E-002     1.9586989841208213E-002     2.1680229468894101E-003    -6.8774171125448123E-003
  0.13294918518273116         0.20235761557387244          7.7353790215390433E-002     1.9123908772708774E-002     1.9835729741734545E-002     2.2545047990636118E-003    -6.9051402020448112E-003
  0.13377723806632821         0.20352215015493411          7.8478628087210775E-002     1.9138852460364321E-002     2.0097425556169810E-002     2.3455414483976519E-003    -6.9334642818523421E-003
  0.13464152641431526         0.20473532253722629          7.9658457869274168E-002     1.9152775601424026E-002     2.0370491600428555E-002     2.4405850181848350E-003    -6.9621076100240238E-003
  0.13553685229756110         0.20598941129992479          8.0886858141405782E-002     1.9165396996752248E-002     2.0653275301288729E-002     2.5390642748393810E-003    -6.9908006348212894E-003
  0.13645783112286150         0.20727657210050934          8.2157055034970464E-002     1.9176466868062444E-002     2.0944070731767041E-002     2.6403870089295690E-003    -7.0192896770807254E-003
  0.13739892401675216         0.20858877140687551          8.3461914317093419E-002     1.9185824381413873E-002     2.1241110591535023E-002     2.7439428664872939E-003    -7.0473400178633419E-003
  0.13835447113710167         0.20991786791446373          8.4793978080012322E-002     1.9193321851425048E-002     2.1542617169847369E-002     2.8491066432454640E-003    -7.0747385492517531E-003
  0.13931872571217740         0.21125566947832955          8.6145499708997736E-002     1.9198866592686395E-002     2.1846771655649223E-002     2.9552425968079280E-003    -7.1012956399982190E-003
  0.14028588860248925         0.21259398954661690          8.7508483861073225E-002     1.9202420516265729E-002     2.2151745234948117E-002     3.0617077337555358E-003    -7.1268463746909155E-003
  0.14125014317756499         0.21392470152514434          8.8874731119984632E-002     1.9203992218341619E-002     2.2455706959669999E-002     3.1678565155189788E-003    -7.1512516021541676E-003
  0.14220569029791449         0.21523979541750424          9.0235888648823342E-002     1.9203635808781823E-002     2.2756833995990558E-002     3.2730466950004291E-003    -7.1743974051194101E-003
  0.14314678319180515         0.21653141969852158          9.1583501435976405E-002     1.9201449827326425E-002     2.3053322096605867E-002     3.3766401051881279E-003    -7.1961950841872889E-003
  0.14406776201710556         0.21779193931276786          9.2909073326670297E-002     1.9197570862903041E-002     2.3343396823158499E-002     3.4780094815480668E-003    -7.2165800405928123E-003
  0.14496308790035140         0.21901396732651129          9.4204124230463135E-002     1.9192174934881831E-002     2.3625322205301464E-002     3.5765419685683565E-003    -7.2355102799454554E-003
  0.14582737624833844         0.22019041878020543          9.5460258140387361E-002     1.9185468094391249E-002     2.3897413170507937E-002     3.6716426006950819E-003    -7.2529645545069583E-003
  0.14665542913193549         0.22131453734151918          9.6669225660979838E-002     1.9177686324541476E-002     2.4158043907895367E-002     3.7627380944602147E-003    -7.2689402880277820E-003
  0.14744226654741491         0.22237993405836148          9.7822992748816687E-002     1.9169039844404306E-002     2.4405662535203775E-002     3.8492813897867992E-003    -7.2834510474501920E-003
  0.14818315636739843         0.22338061453456556          9.8913807232177367E-002     1.9159863326247036E-002     2.4638770430817893E-002     3.9307529342267116E-003    -7.2965236924606427E-003
  0.14887364280149665         0.22431099985722233          9.9934263803131695E-002     1.9150396511496932E-002     2.4855996623731690E-002     4.0066637776675264E-003    -7.3081964693683553E-003
  0.14950957319590605         0.22516595556888619         0.10087737139249109          1.9140906850497033E-002     2.5056035040962491E-002     4.0765642246172826E-003    -7.3185150144368070E-003
  0.15008712301173244         0.22594081421672710         0.10173661720313118          1.9131667027559286E-002     2.5237690686225039E-002     4.1400361332428340E-003    -7.3275304774062765E-003
  0.15060281883408208         0.22663136948927476         0.10250601870649033          1.9122933695535888E-002     2.5399877903217245E-002     4.1967032419109344E-003    -7.3352964190888598E-003
  0.15105355927952438         0.22723391300553533         0.10318018715728051          1.9114945430345840E-002     2.5541627053933681E-002     4.2462289165880636E-003    -7.3418664183587433E-003
  0.15143663369415425         0.22774523022623394         0.10375437310962306          1.9107916276812742E-002     2.5662090531995394E-002     4.2883200641577355E-003    -7.3472916227240483E-003
  0.15174973859366994         0.22816261336247495         0.10422451306668132          1.9102030905701908E-002     2.5760547672298129E-002     4.3227271363592192E-003    -7.3516185233385815E-003
  0.15199099203447300         0.22848386946432955         0.10458726937354289          1.9097437127564031E-002     2.5836409525518557E-002     4.3492448945217721E-003    -7.3548872793962822E-003
  0.15215894770442834         0.22870732666929261         0.10484006567049937          1.9094249852499894E-002     2.5889222328035713E-002     4.3677154054556815E-003    -7.3571300448506986E-003
  0.15225263306738587         0.22883187819553083         0.10498115664313883          1.9092516373992448E-002     2.5918684172794658E-002     4.3780302837915057E-003    -7.3583700068207830E-003
  0.15235695050928544         0.22897047764600295         0.10513832504043462          1.9090644129721026E-002     2.5951489457528350E-002     4.3895282462132236E-003    -7.3597416107704832E-003
  0.15270790099632131         0.22943664689000542         0.10566779114848630          1.9083664003014974E-002     2.6061839702694191E-002     4.4281107211543835E-003    -7.3642701912567049E-003
  0.15333707211025482         0.23027119360956416         0.10661947311076356          1.9069998523242111E-002     2.6259646935075206E-002     4.4971552397008495E-003    -7.3720796911687821E-003
  0.15424082067754485         0.23146686346130263         0.10799188345893984          1.9048596362706845E-002     2.6543745437150244E-002     4.5961894517210083E-003    -7.3826191353314466E-003
  0.15541372873393097         0.23301292950878619         0.10978242177554526          1.9018157594531321E-002     2.6912412676897205E-002     4.7245386459291629E-003    -7.3951240047233462E-003
  0.15684874641589552         0.23489543370960481         0.11198738881819149          1.8977175193111446E-002     2.7363420252157076E-002     4.8813370277791309E-003    -7.4086497344602684E-003
  0.15853724474542050         0.23709734938944443         0.11460181652231305          1.8923978414249885E-002     2.7894059281738916E-002     5.0655260747193825E-003    -7.4221109239146045E-003
  0.16046906946491277         0.23959873304305754         0.11761923680367470          1.8856787144461078E-002     2.8501165151396342E-002     5.2758563771416927E-003    -7.4343251787932349E-003
  0.16263260262263371         0.24237696421371666         0.12103144069135352          1.8773771668213556E-002     2.9181145843358625E-002     5.5108902449424449E-003    -7.4440596228283014E-003
  0.16501483261666222         0.24540699610530581         0.12482821012872800          1.8673114603916355E-002     2.9930011992258136E-002     5.7690084928827936E-003    -7.4500778034206575E-003
  0.16760143251539214         0.24866166635956460         0.12899705410771820          1.8553076602087007E-002     3.0743407580117604E-002     6.0484200919545374E-003    -7.4511854185761710E-003
  0.17037684625084393         0.25211204048950220         0.13352295351757651          1.8412061110910111E-002     3.1616641106176790E-002     6.3471816040618825E-003    -7.4462722501731551E-003
  0.17332438218882942         0.25572780487004843         0.13838813837023911          1.8248673771093071E-002     3.2544716024360112E-002     6.6632065073481735E-003    -7.4343497733906630E-003
  0.17642631352170537         0.25947769065492571         0.14357190767173458          1.8061777080575572E-002     3.3522359350089743E-002     6.9942916777481082E-003    -7.4145831041151885E-003
  0.17966398488348437         0.26332991764997532         0.14905050458369801          1.7850540569738792E-002     3.4544048409968192E-002     7.3381385355011184E-003    -7.3863163508010301E-003
  0.18301792454771318         0.26725265097075129         0.15479705991509546          1.7614481145370033E-002     3.5604035894515017E-002     7.6923780444648256E-003    -7.3490912656123345E-003
  0.18646796153412484         0.27121447154203659         0.16078161932817001          1.7353496937460126E-002     3.6696372416879008E-002     8.0545947315116620E-003    -7.3026590827803143E-003
  0.18999334692017097         0.27518478790907008         0.16697122970485409          1.7067893995850132E-002     3.7814927568731421E-002     8.4223524433197274E-003    -7.2469858871207909E-003
  0.19357287862806849         0.27913426603501357         0.17333012896824268          1.6758405779892304E-002     3.8953409747740857E-002     8.7932201382377121E-003    -7.1822517651567988E-003
  0.19718502893699977         0.28303517824215402         0.17981999326820935          1.6426205458290859E-002     4.0105385505675141E-002     9.1647903489734672E-003    -7.1088443360105410E-003
  0.20080807395366693         0.28686174414164345         0.18640027785225843          1.6072911726374602E-002     4.1264299146467141E-002     9.5347063127362800E-003    -7.0273478085131364E-003
  0.20442022426259820         0.29059029431670902         0.19302855193839988          1.5700591531396146E-002     4.2423493633573894E-002     9.9006760404033774E-003    -6.9385274230657065E-003
  0.20799975597049572         0.29419952186506904         0.19966096561314697          1.5311747545004761E-002     4.3576234059371582E-002     1.0260490381371305E-002    -6.8433109158499749E-003
  0.21152514135654185         0.29767053879759253         0.20625267865334201          1.4909301968823150E-002     4.4715732670851410E-002     1.0612034919144760E-002    -6.7427671314738364E-003
  0.21497517834295352         0.30098691106179026         0.21275833326689619          1.4496583095254069E-002     4.5835178393081995E-002     1.0953298749849313E-002    -6.6380825874752455E-003
  0.21832911800718233         0.30413471923995450         0.21913259150530642          1.4077286163405200E-002     4.6927771311543527E-002     1.1282371868466560E-002    -6.5305357508416316E-003
  0.22156678936896132         0.30710199944064731         0.22533029850032335          1.3655437609727041E-002     4.7986759448278682E-002     1.1597405875989602E-002    -6.4214658725989925E-003
  0.22466872070183727         0.30987951413508408         0.23130753206427673          1.3235325441531101E-002     4.9005480961783365E-002     1.1895900265954764E-002    -6.3121501956762190E-003
  0.22761625663982277         0.31245966177531503         0.23702143682597390          1.2821502767561634E-002     4.9977409661791941E-002     1.2169007170819882E-002    -6.2035941487320334E-003
  0.23039167037527455         0.31483672511117311         0.24243092523191540          1.2418648803802782E-002     5.0896211588120195E-002     1.2447104455177761E-002    -6.0997684365863922E-003
  0.23297827027400447         0.31700654466457945         0.24749698258674885          1.2031521331590838E-002     5.1755788108992666E-002     1.2690555408044868E-002    -5.9985843626966006E-003
  0.23536050026803298         0.31896628310022929         0.25218300436197705          1.1664886660252522E-002     5.2550338939679440E-002     1.2914249603411209E-002    -5.9029769434938749E-003
  0.23752403342575393         0.32071418268535862         0.25645509507157110          1.1323420183314290E-002     5.3274416464001516E-002     1.3116345810359739E-002    -5.8140946330828020E-003
  0.23945585814524620         0.32224935257616877         0.26028235080387657          1.1011615320219291E-002     5.3922982506764784E-002     1.3295883853439544E-002    -5.7331039571987905E-003
  0.24114435647477117         0.32357153219056523         0.26363708189052237          1.0733690468226219E-002     5.4491463224077157E-002     1.3452089091175909E-002    -5.6610764656165411E-003
  0.24257937415673572         0.32468091602418447         0.26649503670521391          1.0493496236494922E-002     5.4975801334274675E-002     1.3584311478849581E-002    -5.5989664247719246E-003
  0.24375228221312184         0.32557794409526197         0.26883555272233983          1.0294430606058513E-002     5.5372504267368824E-002     1.3692015633889930E-002    -5.5475969134998202E-003
  0.24465603078041187         0.32626318049010522         0.27064172853699431          1.0139354859908960E-002     5.5678687506356933E-002     1.3774777004828943E-002    -5.5076486372904136E-003
  0.24528520189434538         0.32673718838496718         0.27190055621960130          1.0030524561811919E-002     5.5892113663197802E-002     1.3832277325412746E-002    -5.4796502594214851E-003
  0.24563615238138126         0.32700050946953751         0.27260322638381451          9.9695153227005867E-003     5.6011258900555791E-002     1.3864307550460545E-002    -5.4639661756319046E-003
  0.24576367735333840         0.32709599937707035         0.27285864225877587          9.9472965863023604E-003     5.6054570224853113E-002     1.3875938181109859E-002    -5.4582551901823000E-003
  0.24595653097965944         0.32724022282886767         0.27324499923892276          9.9136316626512698E-003     5.6120085994427582E-002     1.3893520816456584E-002    -5.4496068691624409E-003
  0.24630329165224615         0.32749893883435283         0.27393994181923254          9.8529164912983906E-003     5.6237938425687230E-002     1.3925113215968385E-002    -5.4340209826073439E-003
  0.24680369766348700         0.32787094914886389         0.27494339828328107          9.7648985608481224E-003     5.6408128582709598E-002     1.3970655816568669E-002    -5.4114485290317014E-003
  0.24745726952323566         0.32835446090453518         0.27625505548774948          9.6492326987639154E-003     5.6630623929715837E-002     1.4030046224424730E-002    -5.3818234293742159E-003
  0.24826337089423084         0.32894712571403217         0.27787445702906666          9.5054709396169765E-003     5.6905379356289962E-002     1.4103158425229079E-002    -5.3450621945378834E-003
  0.24922121489995266         0.32964607862318113         0.27980101897115445          9.3330608130345744E-003     5.7232339687216326E-002     1.4189831538137788E-002    -5.3010635937589161E-003
  0.25032986595345952         0.33044795370714158         0.28203401577093723          9.1313446847519786E-003     5.7611440613963658E-002     1.4289877132294414E-002    -5.2497108374440710E-003
  0.25158824095332943         0.33134889591457001         0.28457255742958060          8.8995599475164364E-003     5.8042609554719377E-002     1.4403076842180484E-002    -5.1908729458660843E-003
  0.25299511043569189         0.33234459535525768         0.28741558035155113          8.6368375889284282E-003     5.8525766441994295E-002     1.4529185816285007E-002    -5.1244069510884265E-003
  0.25454909981199669         0.33343031053113736         0.29056182561194505          8.3422007623897825E-003     5.9060824277751452E-002     1.4667930641649247E-002    -5.0501596603726821E-003
  0.25624869072804884         0.33460091028739553         0.29400982959133604          8.0145667721392942E-003     5.9647689966383442E-002     1.4819013113360258E-002    -4.9679701888410300E-003
  0.25809222255519604         0.33585088922209239         0.29775789006916642          7.6527427339664255E-003     6.0286265049144416E-002     1.4982108730043998E-002    -4.8776719970471186E-003
  0.26007789401682496         0.33717442124398023         0.30180406222367379          7.2554240570160862E-003     6.0976445600558205E-002     1.5156869434595342E-002    -4.7790954713753334E-003
  0.26220376495049991         0.33856539259279789         0.30614613652394312          6.8211953291612993E-003     6.1718122913480035E-002     1.5342925472103603E-002    -4.6720704199349865E-003
  0.26446775820489088         0.34001744358411928         0.31078162350781369          6.3485222456578809E-003     6.2511183143850332E-002     1.5539883169662101E-002    -4.5564281022092493E-003
  0.26686766167005860         0.34152401580115005         0.31570774376591543          5.8357539082217313E-003     6.3355506548661969E-002     1.5747330900239238E-002    -4.4320041763529060E-003
  0.26940113043932656         0.34307839095540654         0.32092141174241207          5.2811174711573086E-003     6.4250967433919254E-002     1.5964837866526992E-002    -4.2986407289133050E-003
  0.27206568910074336         0.34467369282243709         0.32641918684711496          4.6827098981191868E-003     6.5197431662107064E-002     1.6191956920094893E-002    -4.1561887026866796E-003
  0.27485873415596040         0.34630318326239995         0.33219749911651181          4.0385002425654803E-003     6.6194755171329250E-002     1.6428222361403469E-002    -4.0045095921434383E-003
  0.27777753656419779         0.34795980017890038         0.33825217820719783          3.3463249081586485E-003     6.7242782116812894E-002     1.6673159171982109E-002    -3.8434784376429249E-003
  0.28081924440883738         0.34963670923595203         0.34457892208193269          2.6038747313654759E-003     6.8341340606097117E-002     1.6926281761105881E-002    -3.6729853613152097E-003
  0.28398088568404795         0.35132709330095552         0.35117306651700186          1.8086915245751276E-003     6.9490238031734847E-002     1.7187098240221105E-002    -3.4929376522123056E-003
  0.28725937119873135         0.35302428240477873         0.35802967685755299          9.5816300504423038E-004     7.0689256484300647E-002     1.7455067208158561E-002    -3.3032552621816936E-003
  0.29065149759495607         0.35472170562315680         0.36514347235389677          4.9514487260780837E-005     7.1938146109598242E-002     1.7729711299840897E-002    -3.1038873388114694E-003
  0.29415395047793252         0.35641302319178247         0.37250893440290000         -9.2020125093493846E-004     7.3236617298492568E-002     1.8010499444467708E-002    -2.8947971711494594E-003
  0.29776330765447573         0.35809210032674255         0.38012026358823753         -1.9541116184354449E-003     7.4584331359983491E-002     1.8296911443394057E-002    -2.6759718384643141E-003
  0.30147604247679100         0.35975306920429140         0.38797143134876888         -3.0555320438595806E-003     7.5980890277339203E-002     1.8588419030567918E-002    -2.4474201245097854E-003
  0.30528852728831840         0.36139033830546685         0.39605618357573358         -4.2279771672907758E-003     7.7425824024930395E-002     1.8884506425761751E-002    -2.2091759442844231E-003
  0.30919703696826800         0.36299861763280689         0.40436806598335623         -5.4751673402242493E-003     7.8918576570639817E-002     1.9184647539682183E-002    -1.9612952306663593E-003
  0.31319775257138527         0.36457294050439593         0.41290045166478090         -6.8010426475300567E-003     8.0458489370081446E-002     1.9488327110154698E-002    -1.7038591382861333E-003
  0.31728676505938885         0.36610867436517641         0.42164656167766679         -8.2097743744075427E-003     8.2044781564634711E-002     1.9795033742142462E-002    -1.4369729500298169E-003
  0.32146007912043628         0.36760151438379152         0.43059946955580464         -9.7057702409201283E-003     8.3676529514235362E-002     2.0104259099326595E-002    -1.1607656828551108E-003
  0.32571361707288554         0.36904757072076599         0.43975222224246024         -1.1293687600325042E-002     8.5352642154035069E-002     2.0415507097505808E-002    -8.7539118537680993E-004
  0.33004322284953802         0.37044320002880943         0.44909765814083014         -1.2978436415475391E-002     8.7071834125253544E-002     2.0728290131222050E-002    -5.8102709191380688E-004
  0.33444466605847056         0.37178517485528667         0.45862863249575825         -1.4765189520364375E-002     8.8832595902084421E-002     2.1042123929656306E-002    -2.7787330218810059E-004
  0.33891364611648905         0.37307059304144624         0.46833793361128345         -1.6659407632675184E-002     9.0633154948468062E-002     2.1356547241674677E-002     3.3845380247030273E-005
  0.34344579645116358         0.37429688015272117         0.47821831083724126         -1.8666802039813538E-002     9.2471443490613689E-002     2.1671102237397908E-002     3.5388329990829279E-004
  0.34803668876734162         0.37546178307041211         0.48826249309537578         -2.0793361303201339E-002     9.4345057970831772E-002     2.1985346832194670E-002     6.8197275558368794E-004
  0.35268183737396852         0.37656335455018042         0.49846319573495179         -2.3045370743844228E-002     9.6251201026797129E-002     2.2298853373303982E-002     1.0178250893760898E-003
  0.35737670356698881         0.37759993684235110         0.50881312503397591         -2.5429373620256462E-002     9.8186640202049827E-002     2.2611207283819094E-002     1.3611319022439486E-003
  0.36211670006404573         0.37857013667452472         0.51930496860115405         -2.7952174400684912E-002    0.10014764925770331          2.2922014962220339E-002     1.7115645461558329E-003
  0.36689719548664557         0.37947283769987017         0.52993143755668415         -3.0620821642990445E-002    0.10212994695077034          2.3230883304765887E-002     2.0687790400082135E-003
  0.37171351888540749         0.38030713622433576         0.54068519575696405         -3.3442577713403067E-002    0.10412863423632590          2.3537454116127465E-002     2.4324106525492519E-003
  0.37656096430397784         0.38107235870334655         0.55155890328670887         -3.6424904907206554E-002    0.10613812025288374          2.3841372765165115E-002     2.8020808259404326E-003
  0.38143479537714881         0.38176818968735104         0.56254543728906992         -3.9575403462031394E-002    0.10815205133657985          2.4142353503235084E-002     3.1773849322244184E-003
  0.38633024995868914         0.38239386254157703         0.57363662794125359         -4.2901763429242054E-002    0.11016323708084257          2.4439962012251567E-002     3.5579375638328907E-003
  0.39124254477436532         0.38294974113309621         0.58482576465371794         -4.6411711820910535E-002    0.11216356238080627          2.4733994562141114E-002     3.9432979146259116E-003
  0.39616688009560597         0.38343569122563514         0.59610502847162705         -5.0112912973535928E-002    0.11414391493776242          2.5024147419136025E-002     4.3330352102410536E-003
  0.40109844442924442         0.38385189267807429         0.60746677640594826         -5.4012878044697711E-002    0.11609410040566549          2.5310151029837916E-002     4.7267046019226523E-003
  0.40603241921875549         0.38419864809372778         0.61890323393460789         -5.8118827204129211E-002    0.11800277448144378          2.5591755217589815E-002     5.1238504718261598E-003
  0.41096398355239394         0.38447638446231891         0.63040649056837383         -6.2437573102831052E-002    0.11985736919313393          2.5868727114697357E-002     5.5240078421932813E-003
  0.41588831887363459         0.38468563460558786         0.64196845643785250         -6.6975353998364129E-002    0.12164402256257750          2.6140849554243336E-002     5.9267036590152401E-003
  0.42080061368931077         0.38482705826293395         0.65358088631385225         -7.1737637052796899E-002    0.12334754726154301          2.6407923360558434E-002     6.3314571838311712E-003
  0.42569606827085110         0.38490139285414204         0.66523527158856000         -7.6728905681986162E-002    0.12495140023678449          2.6669763660204744E-002     6.7377816590758555E-003
  0.43056989934402207         0.38490949171458255         0.67692288861558692         -8.1952425785943875E-002    0.12643768317090684          2.6926199170201108E-002     7.1451853856075815E-003
  0.43541734476259242         0.38485230880173360         0.68863474679563486         -8.7409988097029392E-002    0.12778717310641496          2.7177080065309271E-002     7.5531706894081752E-003
  0.44023366816135434         0.38473090878154981         0.70036158196818643         -9.3101635524989249E-002    0.12897939133966871          2.7422262329608954E-002     7.9612382735033162E-003
  0.44501416358395418         0.38454644871638050         0.71209379088878411         -9.9025350380643459E-002    0.12999272770953660          2.7661614934472275E-002     8.3688866215170746E-003
  0.44975416008101110         0.38430020735126186         0.72382145959983790        -0.10517673024907470         0.13080463069389667          2.7895057250192940E-002     8.7756033441939614E-003
  0.45444902627403139         0.38399357933052664         0.73553432140152053        -0.11154876244165564         0.13139180109904661          2.8122465779558001E-002     9.1808880129421420E-003
  0.45909417488065829         0.38362808151140015         0.74722173846530715        -0.11813145279765175         0.13173052515392406          2.8343761794512624E-002     9.5842328777113739E-003
  0.46368506719683633         0.38320538020616224         0.75887273095780217        -0.12491151819439986         0.13179709769008785          2.8558874063827615E-002     9.9851315078645399E-003
  0.46821721753151085         0.38272725500142701         0.77047586743144247        -0.13187226964984661         0.13156819595648359          2.8767746225585440E-002     1.0383077999378612E-002
  0.47268619758952934         0.38219565482243900         0.78201936141328765        -0.13899338086893562         0.13102144603089330          2.8970353125462454E-002     1.0777563024459036E-002
  0.47708764079846189         0.38161268459398734         0.79349101841432979        -0.14625081244737451         0.13013600188340085          2.9166606704602256E-002     1.1168098689385996E-002
  0.48141724657511437         0.38098060759891811         0.80487821939961968        -0.15361680074392761         0.12889320854393591          2.9356518225461391E-002     1.1554178799519262E-002
  0.48567078452756363         0.38030188130861453         0.81616799044089405        -0.16105995038372342         0.12727731216245539          2.9540072634350462E-002     1.1935309154997338E-002
  0.48984409858861105         0.37957912068962074         0.82734690320140136        -0.16854569315253726         0.12527601728792431          2.9717260009088361E-002     1.2311001850142347E-002
  0.49393311107661464         0.37881515102548130         0.83840120019269726        -0.17603642277111653         0.12288130492244483          2.9888084698066083E-002     1.2680773033086710E-002
  0.49793382667973191         0.37801298090952118         0.84931673203292057        -0.18349193010793563         0.12009031353183894          3.0052561338608303E-002     1.3044144320679772E-002
  0.50184233635968156         0.37717581935360389         0.86007901216732041        -0.19087079105399110         0.11690515882664167          3.0210708763460065E-002     1.3400644999814682E-002
  0.50565482117120886         0.37630707052465928         0.87067322446903228        -0.19813043667624414         0.11333403013144422          3.0362561914903378E-002     1.3749809338013289E-002
  0.50936755599352423         0.37541033742327906         0.88108426410220109        -0.20522826513403036         0.10939138901516895          3.0508152873011105E-002     1.4091182016728054E-002
  0.51297691317006733         0.37448941590799700         0.89129676372985223        -0.21212294117975650         0.10509766061080286          3.0647494204115056E-002     1.4424324009909905E-002
  0.51647936605304379         0.37354829346768087         0.90129514422806345        -0.21877505980963530         0.10047951379576599          3.0780653664513144E-002     1.4748793191242195E-002
  0.51987149244926856         0.37259113760838847         0.91106364882124014        -0.22514828311079943          9.5569391101505002E-002     3.0908103757044225E-002     1.5064039799139874E-002
  0.52314997796395202         0.37162228226771382         0.92058638316541896        -0.23121023989257131          9.0405003858676711E-002     3.1028998762098622E-002     1.5369892686577877E-002
  0.52631161923916259         0.37064621838408329         0.92984738001404599        -0.23693331216283253          8.5028649372659693E-002     3.1143998521935806E-002     1.5665793950149783E-002
  0.52935332708380212         0.36966757683597873         0.93883065485523887        -0.24229527897278186          7.9486344980875423E-002     3.1253128558305851E-002     1.5951348922240278E-002
  0.53227212949203950         0.36869110586285675         0.94752025725175837        -0.24727981398730295          7.3826790862440567E-002     3.1356422500131445E-002     1.6226185498996740E-002
  0.53506517454725655         0.36772164983264888         0.95590033797848351        -0.25187662692617863          6.8100421207999418E-002     3.1453951065022426E-002     1.6489933504451087E-002
  0.53772973320867334         0.36676412403450981         0.96395521568567588        -0.25608143596300631          6.2358512576738717E-002     3.1545781324164225E-002     1.6742237866788898E-002
  0.54026320197794131         0.36582348572474277         0.97166944247154341        -0.25989596750650884          5.6651786016552977E-002     3.1631998299583880E-002     1.6982752919505021E-002
  0.54266310544310903         0.36490470059038305         0.97902786418767207        -0.26332738276621470          5.1029796325595886E-002     3.1712681665493410E-002     1.7211149085325277E-002
  0.54492709869750000         0.36401272505745952         0.98601574024480498        -0.26638779930738865          4.5539972205989293E-002     3.1787921068510527E-002     1.7427109114467272E-002
  0.54705296963117500         0.36315244434541932         0.99261872705742005        -0.26909356772432180          4.0227018506578824E-002     3.1857772789694261E-002     1.7630341110771369E-002
  0.54903864109280387         0.36232866654242624         0.99882304791009624        -0.27146451539535132          3.5132363467001798E-002     3.1922328958386162E-002     1.7820559344405795E-002
  0.55088217291995112         0.36154606435102427          1.0046154951574100        -0.27352311564040871          3.0293811820426536E-002     3.1981665954132911E-002     1.7997498358795126E-002
  0.55258176383600321         0.36080914774068251          1.0099835342708372        -0.27529365568289305          2.5745325603977270E-002     3.2035859140137013E-002     1.8160910028026944E-002
  0.55413575321230801         0.36012222936565780          1.0149153831735340        -0.27680140956940180          2.1516961493180706E-002     3.2084976182452402E-002     1.8310565535035832E-002
  0.55554262269467047         0.35948937252166041          1.0194000274389525        -0.27807185368927179          1.7634946393899287E-002     3.2129082120760849E-002     1.8446254396934279E-002
  0.55680099769454039         0.35891437548552407          1.0234273532547109        -0.27912994939334701          1.4121818780794451E-002     3.2168242120660391E-002     1.8567783786269155E-002
  0.55790964874804727         0.35840071802023971          1.0269881413685382        -0.27999950742954072          1.0996651184898759E-002     3.2202519790475698E-002     1.8674979167533686E-002
  0.55886749275376912         0.35795153305831656          1.0300741357843339        -0.28070262679886765          8.2752819278780754E-003     3.2231957414221191E-002     1.8767690620129167E-002
  0.55967359412476425         0.35756963241267437          1.0326782898582860        -0.28125918646178805          5.9707193941359593E-003     3.2256605983319087E-002     1.8845784411164569E-002
  0.56032716598451293         0.35725734675764820          1.0347943420599388        -0.28168639225812703          4.0935614801924369E-003     3.2276515438443912E-002     1.8909145390724195E-002
  0.56082757199575373         0.35701664160338331          1.0364173500003155        -0.28199919840626531          2.6504372331822290E-003     3.2291698119371312E-002     1.8957688764959461E-002
  0.56117433266834049         0.35684902264498441          1.0375434840899738        -0.28220867071597472          1.6469178224916142E-003     3.2302193610468488E-002     1.8991341777209965E-002
  0.56136718629466154         0.35675550963203806          1.0381703134016986        -0.28232213235467207          1.0891137363720632E-003     3.2308019674057137E-002     1.9010063849648106E-002
  0.56147328097211846         0.35670397816841093          1.0385153162157525        -0.28238378251225588          7.8185514708078996E-004     3.2311221003756933E-002     1.9020365331808040E-002
  0.56173258153772898         0.35657776314051837          1.0393589798869030        -0.28253199071597879          3.0227675522589981E-005     3.2319043038166427E-002     1.9045545326919780E-002
  0.56219619748362359         0.35635114688133851          1.0408690583750584        -0.28278807004395085         -1.3155355540870467E-003     3.2332999016014725E-002     1.9090582019325886E-002
  0.56285931863047545         0.35602489458349096          1.0430326899370990        -0.28313154942132085         -3.2359225871863156E-003     3.2352897419353162E-002     1.9155034893648615E-002
  0.56371492856248251         0.35560023276062874          1.0458308853591010        -0.28355090951096312         -5.7453789271009609E-003     3.2378461876836198E-002     1.9238259200600225E-002
  0.56475396068663608         0.35507888580736513          1.0492389047209350        -0.28401700441647870         -8.8514602567398015E-003     3.2409335333255573E-002     1.9339420603775651E-002
  0.56596540204068757         0.35446313010748598          1.0532262965425576        -0.28446792116487307         -1.2418648659749967E-002     3.2445090838197188E-002     1.9457501904631795E-002
  0.56733641147305558         0.35375589806487284          1.0577570700466927        -0.28488807815867334         -1.6489524621255303E-002     3.2485243502899434E-002     1.9591310627820321E-002
  0.56885245614640489         0.35296087332150566          1.0627898332169543        -0.28523501355762199         -2.1013202439254891E-002     3.2529254694396575E-002     1.9739490811062906E-002
  0.57049746571772320         0.35208257823607497          1.0682779245220844        -0.28546976077532160         -2.5940089653072443E-002     3.2576541391604930E-002     1.9900535300167992E-002
  0.57225400273818827         0.35112650212581509          1.0741697458693844        -0.28555636070167167         -3.1214786939580408E-002     3.2626496958835918E-002     2.0072796070746766E-002
  0.57410344751658637         0.35009916627044069          1.0804089381920792        -0.28546344729947287         -3.6774615245921849E-002     3.2678428874116219E-002     2.0254522715682982E-002
  0.57602619550337830         0.34900822260522646          1.0869347919741397        -0.28516632977681344         -4.2551550571129984E-002     3.2732104502681984E-002     2.0443710399107619E-002
  0.57800186510942597         0.34786251124246348          1.0936826446898926        -0.28464848187463127         -4.8472861477055929E-002     3.2786143113443487E-002     2.0638612964254559E-002
  0.58000951375911458         0.34667207112929455          1.1005842696899539        -0.28390280998669015         -5.4463126767089684E-002     3.2840417671789315E-002     2.0837056361580286E-002
  0.58202785988888528         0.34544818276223921          1.1075685976720742        -0.28293233338034129         -6.0445906950126263E-002     3.2894140584542417E-002     2.1036997391647560E-002
  0.58403550853857389         0.34420329820569417          1.1145622312101875        -0.28175035255748226         -6.6346035007180781E-002     3.2946850800218697E-002     2.1236290027674860E-002
  0.58601117814462156         0.34295096569273936          1.1214901916260427        -0.28037997629750228         -7.2091468407936746E-002     3.2997964960231156E-002     2.1432820809893283E-002
  0.58793392613141349         0.34170569411419438          1.1282766964044411        -0.27885312695199571         -7.7615084665899794E-002     3.3046969206993890E-002     2.1624488953380545E-002
  0.58978337090981159         0.34048278957585920          1.1348461012060229        -0.27720908250300202         -8.2856100109384601E-002     3.3093398947365349E-002     2.1809230235867193E-002
  0.59153990793027666         0.33929810807122629          1.1411237645232186        -0.27549269050749214         -8.7761094480206428E-002     3.3136851094308806E-002     2.1985038850296477E-002
  0.59318491750159497         0.33816778337645803          1.1470370525028111        -0.27375237425784782         -9.2284510443386564E-002     3.3176964326895500E-002     2.2149996276527181E-002
  0.59470096217494428         0.33710792347342688          1.1525164192428117        -0.27203811173139136         -9.6388691374710123E-002     3.3213426617501270E-002     2.2302292044576691E-002
  0.59607197160731229         0.33613422898139822          1.1574963024126930        -0.27039945389735459        -0.10004370633203231          3.3245976795822391E-002     2.2440244318976378E-002
  0.59728341296136378         0.33526166764833171          1.1619163406982820        -0.26888373243157221        -0.10322640144123774          3.3274417077638618E-002     2.2562315496239580E-002
  0.59832244508551735         0.33450406350566442          1.1657222152473232        -0.26753449197114276        -0.10591974024800957          3.3298532676457222E-002     2.2667156238825592E-002
  0.59917805501752441         0.33387373471157267          1.1688666030528596        -0.26639017178089397        -0.10811163090374139          3.3318211235897288E-002     2.2753585115090659E-002
  0.59984117616437627         0.33338116665998097          1.1713100953588369        -0.26548308742461052        -0.10979381244076536          3.3333352065925095E-002     2.2820628827938880E-002
  0.60030479211027088         0.33303467076170640          1.1730217949786352        -0.26483861261758046        -0.11096117057201968          3.3343882291825090E-002     2.2867531856085872E-002
  0.60056409267588140         0.33283966337037912          1.1739783374596473        -0.26447451056026428        -0.11161091086162045          3.3349740697356897E-002     2.2893779080223615E-002
  0.60067255699090005         0.33275860074769248          1.1743817501630816        -0.26432143832806593        -0.11188201537746185          3.3352185899125808E-002     2.2904760991308816E-002
  0.60087552391581156         0.33260574424270051          1.1751329461904227        -0.26403378467166466        -0.11238822629008688          3.3356758217436208E-002     2.2925313637642171E-002
  0.60124046881592974         0.33233006265509102          1.1764850406606300        -0.26351261964425454        -0.11329489860389701          3.3364959465804228E-002     2.2962279532003575E-002
  0.60176711625962209         0.33193030290284270          1.1784393161830089        -0.26275165919873977        -0.11459526298709521          3.3376743741427774E-002     2.3015651870065941E-002
  0.60245496161214362         0.33140473014944410          1.1809972405217977        -0.26174227767290781        -0.11627879856147466          3.3392039438946801E-002     2.3085410967403866E-002
  0.60330333516652757         0.33075107267898857          1.1841607052972836        -0.26047363520771438        -0.11833201024372848          3.3410755537446983E-002     2.3171529248353251E-002
  0.60431140878222722         0.32996651708546804          1.1879320970022578        -0.25893306990943121        -0.12073804993058762          3.3432778296110674E-002     2.3273972839385523E-002
  0.60547819780985779         0.32904767348863811          1.1923142076433109        -0.25710646856401626        -0.12347652735041528          3.3457945087912118E-002     2.3392710679897788E-002
  0.60680256234985297         0.32799058096894074          1.1973103376970484        -0.25497900880540447        -0.12652245621604416          3.3486135245388973E-002     2.3527685540402691E-002
  0.60828320846490991         0.32679067776514292          1.2029242479879785        -0.25253548970525141        -0.12984847844036906          3.3517136549012810E-002     2.3678855059258361E-002
  0.60991868948266703         0.32544278892815082          1.2091602064544578        -0.24976115241963934        -0.13342305325137946          3.3550727693866897E-002     2.3846169286092088E-002
  0.61170740742600671         0.32394109522268522          1.2160229606854811        -0.24664235026696035        -0.13721133086075596          3.3586665458919168E-002     2.4029572218642492E-002
  0.61364761458244144         0.32227911140248749          1.2235177698035649        -0.24316734308069085        -0.14117396250719516          3.3624663977411401E-002     2.4229009859157206E-002
  0.61573741521590430         0.32044957525435563          1.2316500075898384        -0.23932739257614502        -0.14526846520627937          3.3664399740282493E-002     2.4444429323390478E-002
  0.61797476742129342         0.31844484549095575          1.2404273433854047        -0.23511593073193032        -0.14945442368588230          3.3705501069829481E-002     2.4675782787959455E-002
  0.62035748512087718         0.31625597436109637          1.2498552653472061        -0.23053168001129887        -0.15368255540974068          3.3747527450415260E-002     2.4923035570000477E-002
  0.62288324020104657         0.31387357811296435          1.2599416898519487        -0.22557758948310785        -0.15790476648023036          3.3789960089812138E-002     2.5186171087068089E-002
  0.62554956478755741         0.31128732666168968          1.2706946218660404        -0.22026241172217387        -0.16206950905264739          3.3832149963164609E-002     2.5465210478341608E-002
  0.62835385365715701         0.30848599119716569          1.2821226584571921        -0.21460327348014618        -0.16611646579600736          3.3873260926976123E-002     2.5760236725180137E-002
  0.63129336678330839         0.30545738736624062          1.2942349856979145        -0.20872587546152066        -0.17000373908612521          3.3912089089287958E-002     2.6071464240292989E-002
  0.63436523201356310         0.30218831983760408          1.3070414111967690        -0.20256841472366047        -0.17387457136595247          3.3946606205568823E-002     2.6399418125105458E-002
  0.63756644787599059         0.29866451680781186          1.3205523718923844        -0.19600456678763786        -0.17761128654287095          3.3970589721707627E-002     2.6746212390114144E-002
  0.64089388651193535         0.29487055451341937          1.3347789153212364        -0.18906716819677497        -0.18109380080879867          3.3981783185582176E-002     2.7099637377433740E-002
  0.64434429673224602         0.29078978725670046          1.3497327503897891        -0.18179086282181744        -0.18422724310091920          3.3975496326123310E-002     2.7435313949102560E-002
  0.64791430719399723         0.28640425209667014          1.3654261824062015        -0.17423467593331707        -0.18688423807955631          3.3986656342936426E-002     2.7775374386497308E-002
  0.65160042969460108         0.28169459803896008          1.3818722503658860        -0.16666523618879128        -0.18900742643353194          3.4003290537355305E-002     2.8123982377494416E-002
  0.65539906258009639         0.27663995810125352          1.3990845398730791        -0.15920369067308093        -0.19083959288630531          3.4023247487042899E-002     2.8481575160881213E-002
  0.65930649426428278         0.27121786792249220          1.4170773594472614        -0.15165999299828953        -0.19237653072314298          3.4045455497545618E-002     2.8848165265532112E-002
  0.66331890685526640         0.26540412919853645          1.4358655997033949        -0.14409886669809638        -0.19356134468771188          3.4069209009308071E-002     2.9223613691150209E-002
  0.66743237988587201         0.25917269019466804          1.4554647728247860        -0.13656337942002170        -0.19438936694527040          3.4094042248303300E-002     2.9607683946705397E-002
  0.67164289414427802         0.25249551917859470          1.4758910940771026        -0.12909237099237350        -0.19486536093790061          3.4119559089829103E-002     3.0000102122716501E-002
  0.67594633560113260         0.24534242110455096          1.4971611707967618        -0.12172115060445494        -0.19499998962908188          3.4145437763298349E-002     3.0400561119657450E-002
  0.68033849942931246         0.23768091216811332          1.5192922711443866        -0.11448121046463178        -0.19480855140965769          3.4171419220534759E-002     3.0808723599587605E-002
  0.68481509411239971         0.22947602681914969          1.5423021283239622        -0.10740037049742865        -0.19430947223303782          3.4197266941766467E-002     3.1224237463329054E-002
  0.68937174563785875         0.22069012696776646          1.5662088501768532        -0.10050266363046684        -0.19352349873384939          3.4222770970865041E-002     3.1646736015905300E-002
  0.69400400177082044         0.21128270870275920          1.5910309526724005         -9.3808267349413776E-002   -0.19247316595716873          3.4247751092130609E-002     3.2075836966315850E-002
  0.69870733640429383         0.20121017513245898          1.6167871802117439         -8.7332918309885599E-002   -0.19118280735550841          3.4272039453102032E-002     3.2511149076377491E-002
  0.70347715398155886         0.19042560291288516          1.6434963988139166         -8.1089469663182590E-002   -0.18967626709562457          3.4295477451485853E-002     3.2952274484936754E-002
  0.70830879398641522         0.17887849405884601          1.6711775019399562         -7.5087025895929499E-002   -0.18797782660689649          3.4317944030678726E-002     3.3398798878445615E-002
  0.71319753549690346         0.16651450361061834          1.6998491679995473         -6.9331606438997634E-002   -0.18611127558435864          3.4339303582159170E-002     3.3850309713597190E-002
  0.71813860179804667         0.15327516244785430          1.7295298042210741         -6.3826334449265706E-002   -0.18409971420048177          3.4359444474053480E-002     3.4306385118971383E-002
  0.72312716504910657         0.13909756751958874          1.7602371100502396         -5.8572019905981321E-002   -0.18196497043796023          3.4378272242772762E-002     3.4766594646668370E-002
  0.72815835100079429         0.12391407376190750          1.7919879481768359         -5.3567530504545394E-002   -0.17972752339952758          3.4395698935661516E-002     3.5230504490790404E-002
  0.73322724375782522         0.10765196296505324          1.8247979501954659         -4.8808858737464086E-002   -0.17740743798045344          3.4411639097226193E-002     3.5697679510637841E-002
  0.73832889058216644          9.0233105167235414E-002     1.8586812272705253         -4.4291630558379882E-002   -0.17502216728591971          3.4426035599999433E-002     3.6167674387076673E-002
  0.74345830673228197          7.1573611641934945E-002     1.8936496636312241         -4.0009743760734656E-002   -0.17258817700871848          3.4438831019761564E-002     3.6640043381706788E-002
  0.74861048033364819          5.1583486465486002E-002     1.9297127838262897         -3.5956121675499553E-002   -0.17012042305250163          3.4449992389337651E-002     3.7114332903821171E-002
  0.75378037727578084          3.0166286567578929E-002     1.9668767084277814         -3.2122955955343035E-002   -0.16763238063582070          3.4459444649719076E-002     3.7590105394282078E-002
  0.75896294613098791          7.2187868827433693E-003     2.0051438172455471         -2.8501986865865941E-002   -0.16513602198513810          3.4467177686610131E-002     3.8066903417510581E-002
  0.76415312309004302         -1.7369318346066781E-002     2.0445116860871910         -2.5084730473721437E-002   -0.16264190733969691          3.4473182376260098E-002     3.8544267781686292E-002
  0.76934583690995695         -4.3715683353561269E-002     2.0849722770190930         -2.1862065936962813E-002   -0.16015964489403209          3.4477441982558615E-002     3.9021745932195540E-002
  0.77453601386901205         -7.1945518225952881E-002     2.1265108614315182         -1.8827500683384749E-002   -0.15769545391878420          3.4479952495993588E-002     3.9498883172296731E-002
  0.77971858272421912        -0.10219171734586852          2.1691048223338933         -1.5968533360813067E-002   -0.15526035775555702          3.4480727786713086E-002     3.9975221090520027E-002
  0.78488847966635178        -0.13459488195487995          2.2127223102499913         -1.3261238774042963E-002   -0.15286993568853166          3.4479786426545443E-002     4.0450302386585556E-002
  0.79004065326771800        -0.16930319986642911          2.2573207029298770         -1.0729311076675727E-002   -0.15050609089695455          3.4477156779455564E-002     4.0923669981865023E-002
  0.79517006941783352        -0.20647216513827135          2.3028450524268447         -8.3450499875803025E-003   -0.14818791214300142          3.4472884986480490E-002     4.1394863677125165E-002
  0.80027171624217475        -0.24626335163964586          2.3492214165355554         -6.1024675011482066E-003   -0.14591740387138649          3.4467039716927661E-002     4.1863418304908195E-002
  0.80534060899920568        -0.28884720559934302          2.3963789101502910         -3.9938945830856609E-003   -0.14369751057250885          3.4459787944040907E-002     4.2328833356781156E-002
  0.81037179495089340        -0.33439470072773475          2.4441991391545557         -2.0117961007530688E-003   -0.14153074943517219          3.4452167727284724E-002     4.2790250110078434E-002
  0.81536035820195329        -0.38308316074200816          2.4925630019994598         -1.4895238414082412E-004   -0.13941914928020727          3.4438963712096676E-002     4.3249229763943714E-002
  0.82030142450309651        -0.43509055857655188          2.5413235030486470          1.6015405804682969E-003   -0.13736431175905070          3.4422999677883745E-002     4.3704591608914212E-002
  0.82519016601358475        -0.49059380757181714          2.5903087056714180          3.2462338072701269E-003   -0.13536744608275453          3.4410207468891410E-002     4.4153370203094719E-002
  0.83002180601844111        -0.54976559728639585          2.6393192695744099          4.7913140401605325E-003   -0.13342940039411449          3.4396822552978309E-002     4.4596429363822014E-002
  0.83479162359570613        -0.61277065152152566          2.6881266379001785          6.2424856839227646E-003   -0.13155066424996692          3.4381134082429342E-002     4.5034254293122064E-002
  0.83949495822917952        -0.67976369382879342          2.7364799555415673          7.6056137222519499E-003   -0.12973175648713900          3.4364108125847212E-002     4.5466051782090192E-002
  0.84412721436214122        -0.75087143349426688          2.7840607225036806          8.8857251871498066E-003   -0.12797266725548673          3.4345934187165666E-002     4.5891360096745132E-002
  0.84868386588760025        -0.82621223631547225          2.8305715045600151          1.0087755533951547E-002   -0.12627333646976546          3.4326733769497589E-002     4.6309753985792547E-002
  0.85316046057068751        -0.90586325631228992          2.8756461165716258          1.1216238437468218E-002   -0.12463349524875589          3.4306648448608035E-002     4.6720807372519567E-002
  0.85755262439886737        -0.98986614267539785          2.9188968422240782          1.2275596680728272E-002   -0.12305284230490093          3.4285730560588021E-002     4.7124135759886464E-002
  0.86185606585572194         -1.0782163906689337          2.9599082034958593          1.3269823460111581E-002   -0.12153088037553617          3.4264085441227977E-002     4.7519347102842655E-002
  0.86606658011412796         -1.1708550060258642          2.9982414433403757          1.4202714456060250E-002   -0.12006706252439159          3.4241833144108488E-002     4.7906046212112641E-002
  0.87018005314473357         -1.2676603198536660          3.0334411978585281          1.5077804028310694E-002   -0.11866076559780964          3.4219066128058556E-002     4.8283859558767857E-002
  0.87419246573571718         -1.3684402565343652          3.0650441800516655          1.5898413472662028E-002   -0.11731132429678090          3.4195883880161621E-002     4.8652419269755560E-002
  0.87809989741990357         -1.4729254841653436          3.0925898229783071          1.6667630322291307E-002   -0.11601802671504680          3.4172388037383247E-002     4.9011365478392743E-002
  0.88189853030539889         -1.5807643551286927          3.1156335127806059          1.7388341414317859E-002   -0.11478013734969920          3.4148674431402626E-002     4.9360349782855653E-002
  0.88558465280600274         -1.6915196813947533          3.1337610203772277          1.8063209938656621E-002   -0.11359688719633254          3.4124875455173127E-002     4.9699018398766323E-002
  0.88915466326775394         -1.8046593080983562          3.1465897814188142          1.8694688535998531E-002   -0.11246749288005803          3.4101056706657279E-002     5.0027051810719245E-002
  0.89260507348806462         -1.9196063304701676          3.1538632810725882          1.9285239801030467E-002   -0.11139125912365658          3.4077312630583022E-002     5.0344133693773961E-002
  0.89593251212400937         -2.0356506816397348          3.1553122751848366          1.9836943865121789E-002   -0.11036738331904029          3.4053759390839308E-002     5.0649944500645951E-002
  0.89913372798643687         -2.1520560603746426          3.1508285690249758          2.0351793104681222E-002   -0.10939511304537126          3.4030501750598671E-002     5.0944180741631588E-002
  0.90220559321669158         -2.2680258968839908          3.1403997200335629          2.0831695604177684E-002   -0.10847374096816081          3.4007622250803067E-002     5.1226557560496329E-002
  0.90514510634284295         -2.3827311845600567          3.1241363221570446          2.1278358252690470E-002   -0.10760254759222218          3.3985222267629712E-002     5.1496794582369325E-002
  0.90794939521244256         -2.4953311748479647          3.1022791125304074          2.1693363876721050E-002   -0.10678083984799751          3.3963392032019389E-002     5.1754624452680385E-002
  0.91061571979895339         -2.6049956847392095          3.0752011565296233          2.2078166003706684E-002   -0.10600795110166106          3.3942210041548210E-002     5.1999797421025416E-002
  0.91314147487912278         -2.7109274324285426          3.0434043127420609          2.2434191599305334E-002   -0.10528328381872086          3.3921790566165053E-002     5.2232059109605489E-002
  0.91552419257870654         -2.8123835824268220          3.0075105925808696          2.2762645607608725E-002   -0.10460621697950408          3.3902191851086477E-002     5.2451187559048915E-002
  0.91776154478409566         -2.9086944441199858          2.9682479704207227          2.3064680579651595E-002   -0.10397618771742824          3.3883470126223066E-002     5.2656977180718503E-002
  0.91985134541755853         -2.9992788245513133          2.9264321657429444          2.3341343620451593E-002   -0.10339266362879078          3.3865739468687026E-002     5.2849207495301948E-002
  0.92179155257399326         -3.0836537964659421          2.8829441574887107          2.3593594369320382E-002   -0.10285514956226668          3.3849049548048238E-002     5.3027694299238398E-002
  0.92358027051733294         -3.1614402887777153          2.8387066303029815          2.3822285786997417E-002   -0.10236317817206035          3.3833477804467098E-002     5.3192257813979418E-002
  0.92521575153509006         -3.2323621199015693          2.7946585337273295          2.4028204627412827E-002   -0.10191632768626202          3.3819090290121111E-002     5.3342730238931102E-002
  0.92669639765014700         -3.2962404209236067          2.7517306316800090          2.4212059428103477E-002   -0.10151421419212500          3.3805931593742178E-002     5.3478967921183902E-002
  0.92802076219014218         -3.3529835433136888          2.7108225704386149          2.4374469827452845E-002   -0.10115648574481266          3.3794055467149697E-002     5.3600834155669130E-002
  0.92918755121777274         -3.4025731243773132          2.6727821017862619          2.4515981526453741E-002   -0.10084282879278081          3.3783516946296985E-002     5.3708203996413642E-002
  0.93019562483347240         -3.4450477253609266          2.6383872475148697          2.4637077286180947E-002   -0.10057297144122286          3.3774333384842307E-002     5.3800979875477099E-002
  0.93104399838785634         -3.4804854941144781          2.6083317982567333          2.4738154525924809E-002   -0.10034667246924166          3.3766565184436409E-002     5.3879060817763766E-002
  0.93173184374037787         -3.5089864508246027          2.5832136483352053          2.4819547910522578E-002   -0.10016373126707567          3.3760246425805489E-002     5.3942364973614119E-002
  0.93225849118407023         -3.5306552932900588          2.5635255735961748          2.4881534575374037E-002   -0.10002398860223663          3.3755387856602023E-002     5.3990836266497699E-002
  0.93262343608418841         -3.5455885033414627          2.5496497942945524          2.4924320465761776E-002    -9.9927317741965060E-002     3.3752010855559317E-002     5.4024426031050662E-002
  0.93282640300909991         -3.5538631498355215          2.5418499380747943          2.4948053849009499E-002    -9.9873610558731160E-002     3.3750128926131703E-002     5.4043107763448235E-002
  0.93291801725723589         -3.5575908861824850          2.5383099511238321          2.4958753710439985E-002    -9.9849382703464301E-002     3.3749278652056229E-002     5.4051540326128480E-002
  0.93310580403251342         -3.5652172394557398          2.5310160547067224          2.4980660515979233E-002    -9.9799748542374389E-002     3.3747534911829642E-002     5.4068824880909507E-002
  0.93344246125040553         -3.5788397218962849          2.5178128351573221          2.5019824095933063E-002    -9.9710845901762712E-002     3.3744404179138224E-002     5.4099812210579933E-002
  0.93392603951965514         -3.5982912065217008          2.4985617610239124          2.5075866448477833E-002    -9.9583342572329842E-002     3.3739896416799683E-002     5.4144323500181474E-002
  0.93455363979303296         -3.6233218329663432          2.4730740170974612          2.5148328893065619E-002    -9.9418253766652226E-002     3.3734027123494353E-002     5.4202092698934862E-002
  0.93532148982577801         -3.6535964251114992          2.4411161519931204          2.5236407341060647E-002    -9.9216791364819132E-002     3.3726818180103875E-002     5.4272773121096456E-002
  0.93622497241969338         -3.6886900225954782          2.4024212585005853          2.5339278006551925E-002    -9.8980491006820812E-002     3.3718285852139471E-002     5.4355945022771600E-002
  0.93725865422916710         -3.7280815421192228          2.3567022633773607          2.5455969608005585E-002    -9.8711126555264761E-002     3.3708469350909535E-002     5.4451107347185265E-002
  0.93841631871433695         -3.7711506408715607          2.3036699253598649          2.5585402270632690E-002    -9.8410700406567381E-002     3.3697410842921258E-002     5.4557686553019409E-002
  0.93969100362025171         -3.8171745853990369          2.2430527518127970          2.5726392134631272E-002    -9.8081415146106549E-002     3.3685151518649717E-002     5.4675044860902473E-002
  0.94107504288464539         -3.8653285788869427          2.1746200829226634          2.5877681528543472E-002    -9.7725656528262178E-002     3.3671735269383704E-002     5.4802480660310217E-002
  0.94256011275830043         -3.9146902326858677          2.0982074295264446          2.6038003422470805E-002    -9.7345986182874766E-002     3.3657195910083017E-002     5.4939239985117065E-002
  0.94413728187262169         -3.9642492688585569          2.0137430710529598          2.6205991210674025E-002    -9.6945067537339225E-002     3.3641623922964471E-002     5.5084492641632642E-002
  0.94579706495784543         -4.0129238104945664          1.9212747243591188          2.6380192467694505E-002    -9.6525635688262112E-002     3.3625081606352678E-002     5.5237368607264609E-002
  0.94752947989070979         -4.0595812155051476          1.8209932724184950          2.6559201357276865E-002    -9.6090554853398971E-002     3.3607455961435800E-002     5.5397036641772895E-002
  0.94932410772935594         -4.1030704657239569          1.7132547447323572          2.6742554511120363E-002    -9.5643112044348527E-002     3.3589740150615527E-002     5.5562165139793743E-002
  0.95117015537481853         -4.1422543761887072          1.5985931723886135          2.6928116593594294E-002    -9.5185875553107660E-002     3.3571115973674293E-002     5.5732073835549983E-002
  0.95305652048246559         -4.1760515449524069          1.4777274506593447          2.7114589416712444E-002    -9.4721786762321819E-002     3.3551387913547122E-002     5.5905969530715943E-002
  0.95497185823311848         -4.2034779708237480          1.3515569901560676          2.7300646013112925E-002    -9.4253744819295895E-002     3.3531353815475916E-002     5.6082467636980805E-002
  0.95690464956234866         -4.2236891765758173          1.2211468467671354          2.7485425465154711E-002    -9.3784782446399609E-002     3.3511041663783797E-002     5.6260544447263340E-002
  0.95884327043765116         -4.2360182672718123          1.0877018389863047          2.7667759828352186E-002    -9.3317709583021102E-002     3.3490181790650553E-002     5.6439292432015273E-002
  0.96077606176688135         -4.2400070669500662         0.95253099473679403          2.7846565331540701E-002    -9.2855275335270063E-002     3.3469264006414437E-002     5.6617511348452873E-002
  0.96269139951753424         -4.2354274486761767         0.81700459003125758          2.8020894585525979E-002    -9.2400170067221038E-002     3.3448536083012688E-002     5.6794037792311597E-002
  0.96457776462518130         -4.2222912569093491         0.68250702282638132          2.8189836777455225E-002    -9.1954970963021285E-002     3.3427865202226827E-002     5.6967941867913825E-002
  0.96642381227064389         -4.2008476902664880         0.55038911504176002          2.8352623768881105E-002    -9.1522172218631501E-002     3.3407441058628494E-002     5.7138151906481888E-002
  0.96821844010929003         -4.1715284664014129         0.42191965521665298          2.8508469990747933E-002    -9.1104114377926371E-002     3.3387398465108936E-002     5.7303644223821976E-002
  0.96995085504215439         -4.1351264449890026         0.29826734773918828          2.8656819210452714E-002    -9.0703072222839770E-002     3.3367891566547854E-002     5.7463414996238874E-002
  0.97161063812737813         -4.0923587531446701         0.18043192164853145          2.8796900759806794E-002    -9.0321072381063142E-002     3.3349029191625190E-002     5.7616512306303144E-002
  0.97318780724169940         -4.0442377997655825          6.9265248112307914E-002     2.8928246902216535E-002    -8.9960105718722511E-002     3.3330974104083082E-002     5.7762003985706106E-002
  0.97467287711535444         -3.9918319470478720         -3.4556798799993606E-002     2.9050368341705574E-002    -8.9621986238878182E-002     3.3313868390097048E-002     5.7899004293879647E-002
  0.97605691637974812         -3.9362746214575588        -0.13052865014800574          2.9162857487976895E-002    -8.9308395285042294E-002     3.3297812200262303E-002     5.8026699691304098E-002
  0.97733160128566288         -3.8787371133751436        -0.21830505978993378          2.9265359347301578E-002    -8.9020867654668767E-002     3.3282934615797143E-002     5.8144315840937280E-002
  0.97848926577083273         -3.8204103811201913        -0.29768473069216561          2.9357541437668298E-002    -8.8760782684851047E-002     3.3269345842955517E-002     5.8251143543693623E-002
  0.97952294758030645         -3.7624975918540646        -0.36858978355313482          2.9439164795723134E-002    -8.8529389310971457E-002     3.3257150256771194E-002     5.8346538178447219E-002
  0.98042643017422182         -3.7062196747624974        -0.43104322684416191          2.9509896857684341E-002    -8.8327739422319196E-002     3.3246446645406477E-002     5.8429921453854186E-002
  0.98119428020696686         -3.6528386628566087        -0.48514661642726509          2.9569673170203165E-002    -8.8156829035151471E-002     3.3237315739300645E-002     5.8500790881454268E-002
  0.98182188048034469         -3.6037067916706840        -0.53106018483874518          2.9618244779501042E-002    -8.8017418111902168E-002     3.3229824884377486E-002     5.8558720446701913E-002
  0.98230545874959430         -3.5603604255288124        -0.56898849625288417          2.9655524289642115E-002    -8.7910172975350892E-002     3.3224036937871432E-002     5.8603358974167741E-002
  0.98264211596748641         -3.5247100293553326        -0.59917661785675214          2.9681388928829475E-002    -8.7835585361509635E-002     3.3220000379178237E-002     5.8634436154855057E-002
  0.98282990274276394         -3.4994415129713157        -0.62190022788174304          2.9695795328003934E-002    -8.7794004896074890E-002     3.3217745590991492E-002     5.8651771529701358E-002
  0.98294797967000413         -3.4653363109587292        -0.63054836486862187          2.9704848348298681E-002    -8.7767862280860129E-002     3.3216325852663139E-002     5.8662672279389615E-002
  0.98326388579693513         -3.4145141919189284        -0.62156363971815165          2.9728979885819760E-002    -8.7697947514866009E-002     3.3212531456142343E-002     5.8691833640051462E-002
  0.98383190115209618         -3.3509338733335605        -0.61030819088488653          2.9772156631455139E-002    -8.7572409310111315E-002     3.3205691458780613E-002     5.8744269877049289E-002
  0.98465159704228877         -3.2791235358939841        -0.59758060506677102          2.9833993196381046E-002    -8.7391642014051502E-002     3.3195786575204396E-002     5.8819946125277231E-002
  0.98572218803309841         -3.2020136846223490        -0.58389929220101366          2.9914016576554767E-002    -8.7156282645608416E-002     3.3182803436636515E-002     5.8918788541537447E-002
  0.98704263176486895         -3.1216908106659500        -0.56963408660587023          3.0011525792301100E-002    -8.6867126520493471E-002     3.3166706769026263E-002     5.9040708614982361E-002
  0.98861163928535978         -3.0397033581382917        -0.55506001096289492          3.0125897790912771E-002    -8.6525229626013639E-002     3.3147455219150225E-002     5.9185595880486122E-002
  0.99042767804549325         -2.9572207561283896        -0.54038522184484927          3.0256088592424766E-002    -8.6131702086369333E-002     3.3125008891107734E-002     5.9353315764211635E-002
  0.99248897385838042         -2.8751304149374048        -0.52576805648067848          3.0401239475295404E-002    -8.5687936943767237E-002     3.3099320143580781E-002     5.9543712578524269E-002
  0.99479351278642048         -2.7941035563250414        -0.51132860760236754          3.0560273615910554E-002    -8.5195427322652117E-002     3.3070340585135929E-002     5.9756608499931176E-002
  0.99733904316884181         -2.7146427928084957        -0.49715709572480971          3.0732025184534013E-002    -8.4655805915109267E-002     3.3038002010100168E-002     5.9991810296562940E-002
   1.0001230778478856         -2.6371180738523177        -0.48332020055779634          3.0915321155347744E-002    -8.4070858195134976E-002     3.3002233818288894E-002     6.0249105513791257E-002
   1.0031428966114619         -2.5617945543639964        -0.46986597508377520          3.1108931282557234E-002    -8.3442480363727353E-002     3.2962977200162363E-002     6.0528252932201751E-002
   1.0063955488574527         -2.4888549660254662        -0.45682779427253134          3.1311511516777815E-002    -8.2772641651846182E-002     3.2920156575792614E-002     6.0828997596573689E-002
   1.0098778564802009         -2.4184147956285393        -0.44422704304564364          3.1521779413085212E-002    -8.2063432136523493E-002     3.2873700846178883E-002     6.1151062079190244E-002
   1.0135864169777979         -2.3505405872416301        -0.43207634514520743          3.1738396471339247E-002    -8.1316996450277707E-002     3.2823528064760854E-002     6.1494152565196337E-002
   1.0175176067778138         -2.2852573989426332        -0.42038089494640551          3.1960053815161239E-002    -8.0535549650492255E-002     3.2769557127167191E-002     6.1857956483951995E-002
   1.0216675847785788         -2.2225593200100087        -0.40914031963587083          3.2185486677939260E-002    -7.9721358157068933E-002     3.2711711997412234E-002     6.2242138701517624E-002
   1.0260322961027377         -2.1624158521651733        -0.39834981680786835          3.2413280062726119E-002    -7.8876656435493714E-002     3.2649910440293237E-002     6.2646348962052248E-002
   1.0306074760595227         -2.1047795605989696        -0.38800150906334296          3.2642268446300589E-002    -7.8003777105989269E-002     3.2584069061530226E-002     6.3070219473156136E-002
   1.0353886543119253         -2.0495887910501556        -0.37808493732542359          3.2871186294158708E-002    -7.7105002273845730E-002     3.2514112558788430E-002     6.3513362097737350E-002
   1.0403711592447393         -1.9967723944864633        -0.36858790018048293          3.3098846112188586E-002    -7.6182619991641443E-002     3.2439944041934961E-002     6.3975381017584113E-002
   1.0455501225292265         -1.9462524994339687        -0.35949695132508724          3.3324168756453977E-002    -7.5238917450781012E-002     3.2361503504463360E-002     6.4455851033176165E-002
   1.0509204838799584         -1.8979468752911670        -0.35079782364786349          3.3546032456061824E-002    -7.4276117584415546E-002     3.2278729286443354E-002     6.4954327566405845E-002
   1.0564769959991955         -1.8517708218478970        -0.34247576900336757          3.3763472689584136E-002    -7.3296439883252851E-002     3.2191533611988343E-002     6.5470367774369070E-002
   1.0622142297039818         -1.8076385565584767        -0.33451580914035001          3.3975523079072811E-002    -7.2302034250628255E-002     3.2099856078110126E-002     6.6003501062619943E-002
   1.0681265792309447         -1.7654644449742878        -0.32690295774293021          3.4181303375997792E-002    -7.1295005629240668E-002     3.2003633333663226E-002     6.6553245758880844E-002
   1.0742082677136231         -1.7251637828536261        -0.31962236356649015          3.4379983138165912E-002    -7.0277396703973968E-002     3.1902812246981632E-002     6.7119103333142124E-002
   1.0804533528269715         -1.6866535245922509        -0.31265944295618009          3.4570868395925894E-002    -6.9251209750721132E-002     3.1797345184372265E-002     6.7700560976714216E-002
   1.0868557325935293         -1.6498527409920727        -0.30599996458095513          3.4753220492698168E-002    -6.8218343472123619E-002     3.1687190028199821E-002     6.8297092795838094E-002
   1.0934091513455793         -1.6146829475415836        -0.29963011090518249          3.4926433515008140E-002    -6.7180652440283650E-002     3.1572312143930061E-002     6.8908159186470849E-002
   1.1001072058374728         -1.5810684339956387        -0.29353653894100612          3.5089976788776692E-002    -6.6139923479074741E-002     3.1452683854886990E-002     6.9533208080200304E-002
   1.1069433515021514         -1.5489363371917602        -0.28770639623403299          3.5243340502439345E-002    -6.5097859068826452E-002     3.1328290568121440E-002     7.0171672481033384E-002
   1.1139109088457468         -1.5182167791948404        -0.28212734736857059          3.5386114066793838E-002    -6.4056103001000717E-002     3.1199109469978038E-002     7.0822980760140944E-002
   1.1210030699740183         -1.4888428929920636        -0.27678758066711834          3.5517917038258406E-002    -6.3016219314342620E-002     3.1065148587625869E-002     7.1486541466116077E-002
   1.1282129052442449         -1.4607508292272120        -0.27167581116119921          3.5638453277701369E-002    -6.1979711033905462E-002     3.0926420200345403E-002     7.2161750696008858E-002
   1.1355333700360775         -1.4338797132412673        -0.26678127467666829          3.5747466186448792E-002    -6.0948007855721825E-002     3.0782939906263018E-002     7.2848000712792779E-002
   1.1429573116347311         -1.4081715831612835        -0.26209371834561307          3.5844762526643897E-002    -5.9922475966390887E-002     3.0634752055696709E-002     7.3544660896165154E-002
   1.1504774762197969         -1.3835713358584176        -0.25760339213485733          3.5930199872176695E-002    -5.8904416414963134E-002     3.0481876480197310E-002     7.4251109400582674E-002
   1.1580865159528406         -1.3600266090738213        -0.25330102931112553          3.6003693882099994E-002    -5.7895069433273286E-002     3.0324352315604524E-002     7.4966711568474509E-002
   1.1657769961568649         -1.3374877170209964        -0.24917783573134156          3.6065207452109213E-002    -5.6895613780962528E-002     3.0162323445456506E-002     7.5690778631847172E-002
   1.1735414025806206         -1.3159075055492824        -0.24522546538142301          3.6114776652040832E-002    -5.5907175168552821E-002     2.9995821086030685E-002     7.6422662029345279E-002
   1.1813721487406683         -1.2952412851923611        -0.24143600889389799          3.6152440627842702E-002    -5.4930808969232053E-002     2.9824849390299234E-002     7.7161744121996279E-002
   1.1892615833340170         -1.2754467001351879        -0.23780197115899557          3.6178343596478105E-002    -5.3967530426083772E-002     2.9649596524406401E-002     7.7907300320165254E-002
   1.1972019977140955         -1.2564836217248971        -0.23431625297054301          3.6192650153102877E-002    -5.3018291017146182E-002     2.9470158824544145E-002     7.8658652274304769E-002
   1.2051856334227560         -1.2383140574079501        -0.23097213517723861          3.6195586175693406E-002    -5.2083991023761676E-002     2.9286653192137392E-002     7.9415111616429987E-002
   1.2132046897709445         -1.2209020286698646        -0.22776325758851243          3.6187419872424735E-002    -5.1165474519028434E-002     2.9099218110532572E-002     8.0175977248016131E-002
   1.2212513314606377         -1.2042134675469784        -0.22468360095368214          3.6168474152888999E-002    -5.0263532190220367E-002     2.8908001316300534E-002     8.0940543932416592E-002
   1.2293176962405923         -1.1882161396366402        -0.22172747331765497          3.6139088284784404E-002    -4.9378892143041142E-002     2.8713166133012377E-002     8.1708097784881695E-002
   1.2373959025884329         -1.1728795293038676        -0.21888949006664235          3.6099711792873669E-002    -4.8512242831539251E-002     2.8514882955169275E-002     8.2477922606348453E-002
   1.2454780574115671         -1.1581747574858752        -0.21616455938676563          3.6050777940227756E-002    -4.7664199170263349E-002     2.8313338046371067E-002     8.3249294608314553E-002
   1.2535562637594078         -1.1440744873385991        -0.21354786570621434          3.5992780649069370E-002    -4.6835322974962464E-002     2.8108729512323301E-002     8.4021485795115036E-002
   1.2616226285393624         -1.1305528577820738        -0.21103485775525591          3.5926253219394938E-002    -4.6026116249905685E-002     2.7901277757747776E-002     8.4793758010917583E-002
   1.2696692702290555         -1.1175853822149320        -0.20862123088795764          3.5851755268906466E-002    -4.5237017745259511E-002     2.7691180070228770E-002     8.5565386108086339E-002
   1.2776883265772441         -1.1051488948787462        -0.20630291727860561          3.5769877481735816E-002    -4.4468404286776501E-002     2.7478683459344264E-002     8.6335627158994704E-002
   1.2856719622859045         -1.0932214657609050        -0.20407607095584845          3.5681232548524032E-002    -4.3720588847194937E-002     2.7264047878902610E-002     8.7103725046232219E-002
   1.2936123766659831         -1.0817823380226779        -0.20193705656919311          3.5586444139708906E-002    -4.2993819425064590E-002     2.7047500151445612E-002     8.7868955321639894E-002
   1.3015018112593317         -1.0708118621777456        -0.19988243764410413          3.5486178189390656E-002    -4.2288287334312100E-002     2.6829372238325690E-002     8.8630532991730057E-002
   1.3093325574193795         -1.0602914475774565        -0.19790896769618627          3.5381078161930528E-002    -4.1604114024019610E-002     2.6609912653243646E-002     8.9387724036089272E-002
   1.3170969638431351         -1.0502035096107236        -0.19601358067404759          3.5271797651995451E-002    -4.0941362060671130E-002     2.6389404598549007E-002     9.0139782831677756E-002
   1.3247874440471594         -1.0405313110673371        -0.19419336421263050          3.5158987441477572E-002    -4.0300035234034332E-002     2.6168187907895799E-002     9.0885936817772739E-002
   1.3323964837802031         -1.0312591530613855        -0.19244558976798840          3.5043289209797421E-002    -3.9680081063662151E-002     2.5946652613096921E-002     9.1625389634051188E-002
   1.3399166483652689         -1.0223720810525949        -0.19076766398586342          3.4925332023494612E-002    -3.9081394374736997E-002     2.5724723318055660E-002     9.2357584608400448E-002
   1.3473405899639226         -1.0138559501966256        -0.18915713845606130          3.4805723628694281E-002    -3.8503820296239090E-002     2.5502837863740847E-002     9.3081780043687584E-002
   1.3546610547557552         -1.0056973883637148        -0.18761170288731366          3.4685051950148746E-002    -3.7947159288125726E-002     2.5282070362526245E-002     9.3796762647963272E-002
   1.3618708900259817        -0.99788373209776138        -0.18612917394284290          3.4563842230061897E-002    -3.7411164602452626E-002     2.5062142034404725E-002     9.4502146013790853E-002
   1.3689630511542532        -0.99040299238086571        -0.18470748893249470          3.4442667602396670E-002    -3.6895570428917349E-002     2.4843526359226310E-002     9.5197124395103902E-002
   1.3759306084978487        -0.98324382443507186        -0.18334470018513863          3.4321998329648308E-002    -3.6400064874465649E-002     2.4626640987795042E-002     9.5880928386867265E-002
   1.3827667541625273        -0.97639550631717298        -0.18203897086606347          3.4202299448970859E-002    -3.5924317422595768E-002     2.4411930853416176E-002     9.6552781618094191E-002
   1.3894648086544208        -0.96984788180567849        -0.18078856509514138          3.4084012303266714E-002    -3.5467978902404836E-002     2.4199820122290060E-002     9.7211922627231884E-002
   1.3960182274064707        -0.96359136119652633        -0.17959184738749659          3.3967499128798505E-002    -3.5030675772408232E-002     2.3990743978854510E-002     9.7857600562896746E-002
   1.4024206071730285        -0.95761685332704771        -0.17844727111502812          3.3853122487712196E-002    -3.4612031527086175E-002     2.3785059720132732E-002     9.8489102243976612E-002
   1.4086656922863769        -0.95191580806799925        -0.17735338465368550          3.3741211135337679E-002    -3.4211662947783647E-002     2.3583299080800618E-002     9.9105667755800222E-002
   1.4147473807690554        -0.94648011427140311        -0.17630881449293054          3.3632040596807661E-002    -3.3829180450903391E-002     2.3386304892827468E-002     9.9706311066159903E-002
   1.4206597302960182        -0.94130212672562408        -0.17531226894622182          3.3525866222797268E-002    -3.3464198295597318E-002     2.3194959868025493E-002    0.10029010403781728     
   1.4263969640008045        -0.93637462534231575        -0.17436253109417565          3.3422909647528545E-002    -3.3116334595471607E-002     2.3010691671623010E-002    0.10085569937335398     
   1.4319534761200416        -0.93169084044019124        -0.17345846226568043          3.3323365329599099E-002    -3.2785215088367251E-002     2.2835937091327349E-002    0.10140132394518220     
   1.4373238374707735        -0.92724432323081130        -0.17259898098174370          3.3227395056295919E-002    -3.2470474215131072E-002     2.2669290240091889E-002    0.10192681184775453     
   1.4425028007552607        -0.92302906917945993        -0.17178308201244866          3.3135142492133333E-002    -3.2171759574855470E-002     2.2519350004542877E-002    0.10245028265517930     
   1.4474853056880748        -0.91903940642993764        -0.17100981825857722          3.3046723790735290E-002    -3.1888731320502045E-002     2.2383656685381646E-002    0.10297061316595932     
   1.4522664839404773        -0.91527001064038083        -0.17027830266079255          3.2962237477495264E-002    -3.1621065073481863E-002     2.2237729478621619E-002    0.10347755456192723     
   1.4568416638972623        -0.91171582413871488        -0.16958769499768872          3.2881767488350269E-002    -3.1368453098817223E-002     2.2090767711023831E-002    0.10396537582797979     
   1.4612063752214213        -0.90837242005493135        -0.16893725894085568          3.2805384312614802E-002    -3.1130604010216702E-002     2.1945803663301483E-002    0.10443264494586110     
   1.4653563532221863        -0.90523516021753681        -0.16832622902586253          3.2733078871978016E-002    -3.0907232596764721E-002     2.1810080490125349E-002    0.10487425203972706     
   1.4692875430222021        -0.90230009089012675        -0.16775395123354833          3.2664973814555402E-002    -3.0698097534872196E-002     2.1673467264550519E-002    0.10529606751995654     
   1.4729961035197991        -0.89956344404961719        -0.16721980430897765          3.2601035905165422E-002    -3.0502947264958169E-002     2.1538406792360142E-002    0.10569685436080392     
   1.4764784111425473        -0.89702169688446554        -0.16672320876021499          3.2541322174335197E-002    -3.0321566596110201E-002     2.1410332542099678E-002    0.10607314264678389     
   1.4797310633885381        -0.89467161980527510        -0.16626363411584946          3.2485817512651012E-002    -3.0153744996638594E-002     2.1285911499605004E-002    0.10642664795368409     
   1.4827508821521145        -0.89251023175748134        -0.16584059165672610          3.2434526109467988E-002    -2.9999294487447412E-002     2.1174595781743185E-002    0.10675253969175244     
   1.4855349168311582        -0.89053482716089272        -0.16545363839423885          3.2387492337967685E-002    -2.9858050806445827E-002     2.1080442498682277E-002    0.10704640143045581     
   1.4880804472135796        -0.88874290125238553        -0.16510236514982901          3.2344652586643846E-002    -2.9729846853364175E-002     2.0979745381292457E-002    0.10732354717524299     
   1.4903849861416196        -0.88713224598152773        -0.16478641135506450          3.2306027968655310E-002    -2.9614548018354316E-002     2.0890041191660946E-002    0.10757322928780259     
   1.4924462819545068        -0.88570085789992226        -0.16450545047832776          3.2271613857283291E-002    -2.9512029924516667E-002     2.0808641211047942E-002    0.10779698540133237     
   1.4942623207146402        -0.88444691895882865        -0.16425918682778484          3.2241394877346653E-002    -2.9422181356555978E-002     2.0736756398017940E-002    0.10799399353406458     
   1.4958313282351310        -0.88336891195708322        -0.16404737344608575          3.2215366348357401E-002    -2.9344907556076813E-002     2.0674282533225855E-002    0.10816424427581710     
   1.4971517719669016        -0.88246552472210016        -0.16386979703873747          3.2193517774310711E-002    -2.9280126630095431E-002     2.0621468238836042E-002    0.10830754861452468     
   1.4982223629577112        -0.88173561056461647        -0.16372627164702888          3.2175843021163525E-002    -2.9227770966128056E-002     2.0578643540172529E-002    0.10842365100250563     
   1.4990420588479039        -0.88117829551057336        -0.16361665524888896          3.2162332969505020E-002    -2.9187785452456656E-002     2.0545739272298739E-002    0.10851255935593571     
   1.4996100742030649        -0.88079286774822707        -0.16354083218512497          3.2152982236983346E-002    -2.9160127940832024E-002     2.0522878294288206E-002    0.10857417871092900     
   1.4999259803299960        -0.88057879340625755        -0.16349871282738229          3.2147782276963688E-002    -2.9144763400887990E-002     2.0510168587803128E-002    0.10860843682247444     
   1.5005009781464778        -0.88018963163020691        -0.16342213577081607          3.2138337844654523E-002    -2.9116832853939532E-002     2.0486955635089323E-002    0.10867081600077592     
   1.5026390863807073        -0.87874824836403098        -0.16313839806739566          3.2103300455603570E-002    -2.9013343021126591E-002     2.0400013705071836E-002    0.10890296349751258     
   1.5064835142170310        -0.87617887142670370        -0.16263218011783070          3.2040644479720159E-002    -2.8828712592200871E-002     2.0242195919955290E-002    0.10932049379041921     
   1.5120313601844739        -0.87252066388739635        -0.16191046663696465          3.1951049690618488E-002    -2.8565494693428652E-002     2.0010938929438976E-002    0.10992337149030321     
   1.5192773083247644        -0.86782883298142199        -0.16098311700060919          3.1835526271308867E-002    -2.8227260397681159E-002     1.9702630653248690E-002    0.11071135933580895     
   1.5282143037644003        -0.86217208104655985        -0.15986240070018043          3.1695424215568223E-002    -2.7818392967887212E-002     1.9312816302865306E-002    0.11168406809919776     
   1.5388336226478929        -0.85563004321529346        -0.15856253878256826          3.1532429162451726E-002    -2.7343871540559402E-002     1.8836945852804286E-002    0.11284028483547336     
   1.5511248924135139        -0.84829054079710808        -0.15709921315644429          3.1348540296181976E-002    -2.6809033491660552E-002     1.8267711985677601E-002    0.11417987280648745     
   1.5650761050523228        -0.84024680322271283        -0.15548907031451073          3.1146019137970195E-002    -2.6219329279509238E-002     1.7599578788406942E-002    0.11570085271585412     
   1.5806736298803894        -0.83159476866469306        -0.15374924004124249          3.0927286520833871E-002    -2.5580085405035608E-002     1.6825560357343984E-002    0.11740136506818945     
   1.5979022272615520        -0.82243059806807761        -0.15189689295136788          3.0694825168954127E-002    -2.4896303021817907E-002     1.5937608553520756E-002    0.11927955635051642     
   1.6167450636746108        -0.81284848783090569        -0.14994885227128321          3.0451009903165207E-002    -2.4172493923658382E-002     1.4928332233067144E-002    0.12133248915978094     
   1.6371837282456656        -0.80293885267720599        -0.14792127222971577          3.0197977974201616E-002    -2.3412580912996708E-002     1.3789619024400429E-002    0.12355695432708956     
   1.6591982507805731        -0.79278692736407930        -0.14582939096806391          2.9937429875055269E-002    -2.2619846127374641E-002     1.2512109762146714E-002    0.12595001046273205     
   1.6827671213012279        -0.78247175607340413        -0.14368735296891952          2.9670546031743291E-002    -2.1796949675693816E-002     1.1087599880603906E-002    0.12850737385035754     
   1.7078673110762177        -0.77206517709748956        -0.14150804143204351          2.9397817473054807E-002    -2.0945974237831271E-002     9.5064861150674779E-003    0.13122516718321572     
   1.7344742951299619        -0.76163212310673201        -0.13930311699288964          2.9118986721962520E-002    -2.0068512224132092E-002     7.7591710344810730E-003    0.13409908629303485     
   1.7625620762107153        -0.75122981948704914        -0.13708289964374692          2.8832977156109215E-002    -1.9165761690824124E-002     5.8355272681630405E-003    0.13712481853884001     
   1.7921032101952985        -0.74090831516724542        -0.13485645567431861          2.8537835085551605E-002    -1.8238626926985350E-002     3.7246991703464918E-003    0.14029826259149289     
   1.8230688329064417        -0.73071057897522507        -0.13263162495593428          2.8230665752019171E-002    -1.7287820050922307E-002     1.4148410660281829E-003    0.14361580623414247     
   1.8554286883169495        -0.72067302473367523        -0.13041511471099926          2.7907527919420628E-002    -1.6313968563029850E-002    -1.1071688128574814E-003    0.14707460202367831     
   1.8891511581133829        -0.71082632900785492        -0.12821263727939716          2.7563285327443753E-002    -1.5317750604128183E-002    -3.8569467473690000E-003    0.15067346982709279     
   1.9242032925905126        -0.70119398375465913        -0.12602872485146716          2.7191321069951417E-002    -1.4300085157284276E-002    -6.8543263890144812E-003    0.15441417507418601     
   1.9605508428464637        -0.69179686687649666        -0.12386740391074476          2.6783097013524902E-002    -1.3262438859516706E-002    -1.0126062589896054E-002    0.15830331609804807     
   1.9981582942471512        -0.68264979239482981        -0.12173172537414956          2.6327382895081918E-002    -1.2207329162235599E-002    -1.3713677761763826E-002    0.16235767970261561     
   2.0369889011273465        -0.67376404418237412        -0.11962414486967797          2.5808518012787732E-002    -1.1139114816832465E-002    -1.7695168833456495E-002    0.16661882164595229     
   2.0770047226945034        -0.66514750828188163        -0.11754656039149208          2.5196182526930400E-002    -1.0064454146322583E-002    -2.2313298778609658E-002    0.17123821464754999     
   2.1181666601002735        -0.65680508002186067        -0.11550038706019428          2.4460960391573906E-002    -9.0521042818260278E-003    -2.8364112445880635E-002    0.17532776008970458     
   2.1604344946435114        -0.64873919939051350        -0.11348664728306634          2.3664996847854992E-002    -8.1749900898274285E-003    -3.4487480612983012E-002    0.17818397148569359     
   2.2037669270674369        -0.64095016704996699        -0.11150602859286558          2.2861601308814775E-002    -7.3998214049625791E-003    -4.0290489876432384E-002    0.18068071987331522     
   2.2481216179125827        -0.63343648060012403        -0.10955894218870257          2.2065058750663526E-002    -6.7132158941896310E-003    -4.6001719198678792E-002    0.18297186760687389     
   2.2934552288860850        -0.62619527008978815        -0.10764559222151197          2.1285471057558673E-002    -6.1036987358948948E-003    -5.1677262295534487E-002    0.18509709259345974     
   2.3397234652069150        -0.61922235714006879        -0.10576599333785729          2.0529083948183056E-002    -5.5613546250879598E-003    -5.7341931480648228E-002    0.18707522653049338     
   2.3868811188856656        -0.61251272985503036        -0.10392004073086974          1.9799625351761569E-002    -5.0776499631499036E-003    -6.3007643523371959E-002    0.18891677317498379     
   2.4348821128966236        -0.60606055832381933        -0.10210751862140195          1.9099177267651188E-002    -4.6452496164583234E-003    -6.8679650639988279E-002    0.19062817696777085     
   2.4836795461989452        -0.59985946043381255        -0.10032813955694758          1.8428705385096715E-002    -4.2578442477553893E-003    -7.4359257005456550E-002    0.19221367620327223     
   2.5332257395629725        -0.59390262431074425         -9.8581563886490170E-002     1.7788473837324386E-002    -3.9099994129254490E-003    -8.0045533545283598E-002    0.19367645101472714     
   2.5834722821568974        -0.58818292133071948         -9.6867416882675403E-002     1.7177970211311885E-002    -3.5970159433893188E-003    -8.5735783094714330E-002    0.19501893608517207     
   2.6343700788482618        -0.58269309649595580         -9.5185314168668433E-002     1.6596764209356053E-002    -3.3148409051435256E-003    -9.1426355778641000E-002    0.19624333004844446     
   2.6858693981740740        -0.57742568701356500         -9.3534853124955519E-002     1.6043889387993449E-002    -3.0599476438888927E-003    -9.7112838016213482E-002    0.19735170074873359     
   2.7379199209326739        -0.57237324984434190         -9.1915641007895482E-002     1.5518321081584180E-002    -2.8292719805505795E-003   -0.10279041802006016         0.19834619102377116     
   2.7904707893498690        -0.56752836345592805         -9.0327295064572044E-002     1.5018946953559965E-002    -2.6201417394438806E-003   -0.10845374908242192         0.19922891299848469     
   2.8434706567712955        -0.56288368896929553         -8.8769449268290293E-002     1.4544610398433683E-002    -2.4302208303642928E-003   -0.11409747042691668         0.20000222660960626     
   2.8968677378324621        -0.55843196451557442         -8.7241752960761532E-002     1.4094141009766846E-002    -2.2574619824957125E-003   -0.11971619761699628         0.20066870840013118     
   2.9506098590574443        -0.55416599119968779         -8.5743868417757871E-002     1.3666381872119807E-002    -2.1000668237710946E-003   -0.12530427049559328         0.20123097596756689     
   3.0046445098368006        -0.55007892061941843         -8.4275501858243007E-002     1.3260191887834026E-002    -1.9564517878322665E-003   -0.13085628936538185         0.20169196164961331     
   3.0589188937348930        -0.54616396957281554         -8.2836369965360063E-002     1.2874474908816016E-002    -1.8252196118330735E-003   -0.13636676298197753         0.20205468537058519     
   3.1133799800764859        -0.54241454068869233         -8.1426211943439020E-002     1.2508162578912338E-002    -1.7051344409244346E-003   -0.14183058286510364         0.20232248644596867     
   3.1679745557622145        -0.53882426134225880         -8.0044792186046917E-002     1.2160238855992805E-002    -1.5951012346953803E-003   -0.14724253168486318         0.20249872910580607     
   3.2226492772622994        -0.53538696231527017         -7.8691896358067948E-002     1.1829733983574181E-002    -1.4941476531560652E-003   -0.15259773823890524         0.20258701776715832     
   3.2773507227377006        -0.53209667808021632         -7.7367329888811287E-002     1.1515728657231118E-002    -1.4014086693336628E-003   -0.15789143755129936         0.20259104406011150     
   3.3320254442377855        -0.52894766421428052         -7.6070918277255414E-002     1.1217336531966281E-002    -1.3161132542422200E-003   -0.16311926088550685         0.20251471709543822     
   3.3866200199235141        -0.52593436940554306         -7.4802502763021306E-002     1.0933741141604874E-002    -1.2375732253719035E-003   -0.16827640227576693         0.20236171013532961     
   3.4410811062651070        -0.52305148231899523         -7.3561943709309338E-002     1.0664159856090313E-002    -1.1651729699763197E-003   -0.17335931986242811         0.20213629676760181     
   3.4953554901631994        -0.52029384913195109         -7.2349111059578142E-002     1.0407854015744020E-002    -1.0983610684869320E-003   -0.17836400006852254         0.20184247100980587     
   3.5493901409425557        -0.51765657484616789         -7.1163893186634131E-002     1.0164130251168508E-002    -1.0366428320152529E-003   -0.18328681323708451         0.20148434644088870     
   3.6031322621675379        -0.51513490486888047         -7.0006184238494251E-002     9.9323382837115497E-003    -9.7957376261688660E-004   -0.18812441407710850         0.20106609441696574     
   3.6565293432287045        -0.51272430818272918         -6.8875891225952557E-002     9.7118592693936721E-003    -9.2675388496553683E-004   -0.19287346140334932         0.20059179367786142     
   3.7095292106501310        -0.51042043931234227         -6.7772929477287830E-002     9.5021201264062719E-003    -8.7782283444870338E-004   -0.19753126995280940         0.20006572292046981     
   3.7620800790673261        -0.50821919693994078         -6.6697227371552675E-002     9.3025769879708699E-003    -8.3245544087689994E-004   -0.20209518491809386         0.19949205511677925     
   3.8141306018259260        -0.50611625613696842         -6.5648682814716822E-002     9.1127211377557155E-003    -7.9035795704887385E-004   -0.20656343515275824         0.19887525891079755     
   3.8656299211517382        -0.50410827219606602         -6.4627272003537406E-002     8.9320738856114371E-003    -7.5126468367618714E-004   -0.21093044541616271         0.19821794852949084     
   3.9165277178431026        -0.50219127447445777         -6.3632904322571987E-002     8.7601873227544091E-003    -7.1493501250054139E-004   -0.21519813032998150         0.19752591229203961     
   3.9667742604370275        -0.50036178139890330         -6.2665521633702870E-002     8.5966424953905513E-003    -6.8115078391221839E-004   -0.21936294666440465         0.19680242283261723     
   4.0163204538010548        -0.49861647452997793         -6.1725069106499532E-002     8.4410368443395035E-003    -6.4971403908750604E-004   -0.22342325330762150         0.19605141412157012     
   4.0651178871033764        -0.49695212600467864         -6.0811488710989299E-002     8.2930076878061053E-003    -6.2044491081338559E-004   -0.22737758198120661         0.19527674549064683     
   4.1131188811143344        -0.49536567154337102         -5.9924725398884021E-002     8.1522032294885794E-003    -5.9317982152382195E-004   -0.23122455314573842         0.19448215979178152     
   4.1602765347930850        -0.49385417013632965         -5.9064723676155152E-002     8.0182990945450051E-003    -5.6776987869259219E-004   -0.23496298739642074         0.19367132730567549     
   4.2065447711139150        -0.49241481178174901         -5.8231428287635931E-002     7.8909870662704357E-003    -5.4407944386647390E-004   -0.23859182257985589         0.19284781020541791     
   4.2518783820874173        -0.49104491735648326         -5.7424784289819009E-002     7.7699814991433096E-003    -5.2198484007497483E-004   -0.24211009447043630         0.19201505328994350     
   4.2962330729325631        -0.48974193912552211         -5.6644737213641085E-002     7.6550136882199147E-003    -5.0137320754508360E-004   -0.24551707409588411         0.19117643933786299     
   4.3395655053564886        -0.48850343610122560         -5.5891231295869037E-002     7.5458306278645771E-003    -4.8214149816516846E-004   -0.24881206944380577         0.19033521129353365     
   4.3818333398997265        -0.48732705862999981         -5.5164208500230197E-002     7.4421955581623414E-003    -4.6419556196628556E-004   -0.25199430233006603         0.18949442002284755     
   4.4229952773054961        -0.48621061047277553         -5.4463613634496144E-002     7.3438879391260967E-003    -4.4744931826683730E-004   -0.25506415217177264         0.18865741697303662     
   4.4630110988726539        -0.48515195479222367         -5.3789387263892249E-002     7.2507000425929930E-003    -4.3182404754409207E-004   -0.25802034075421210         0.18782676649230062     
   4.5018417057528488        -0.48414942544254280         -5.3141497599244164E-002     7.1624487160460498E-003    -4.1724758427220032E-004   -0.26086292113258991         0.18700538785515636     
   4.5394491571535358        -0.48320027195461018         -5.2519823436670991E-002     7.0789169443526926E-003    -4.0365423836380009E-004   -0.26359172462098118         0.18619597384986139     
   4.5757967074094879        -0.48230345346182407         -5.1924363290386952E-002     6.9999701987201023E-003    -3.9098349921698402E-004   -0.26620663113292548         0.18540109269132521     
   4.6108488418866171        -0.48145702959587700         -5.1355042624826042E-002     6.9254386596977798E-003    -3.7918010038711161E-004   -0.26870745921218409         0.18462314957851622     
   4.6445713116830500        -0.48065934177970993         -5.0811800686985042E-002     6.8551714923277352E-003    -3.6819348465376770E-004   -0.27109430493031411         0.18386451472439758     
   4.6769311670935583        -0.47990889364894557         -5.0294582453086142E-002     6.7890356344847587E-003    -3.5797730852098870E-004   -0.27336716036804393         0.18312738670919609     
   4.7078967898047015        -0.47920420971786665         -4.9803328792071763E-002     6.7268967478100097E-003    -3.4848923969202589E-004   -0.27552631446771453         0.18241394210562795     
   4.7374379237892850        -0.47854393129672856         -4.9337983677026333E-002     6.6686373573092671E-003    -3.3969055082509189E-004   -0.27757156604167016         0.18172605481029197     
   4.7655257048700381        -0.47792677212580392         -4.8898491439985432E-002     6.6141614716832128E-003    -3.3154564903278968E-004   -0.27950322526257931         0.18106565538863328     
   4.7921326889237825        -0.47735154707939975         -4.8484799173237947E-002     6.5633159990857587E-003    -3.2402257986657943E-004   -0.28132146285341231         0.18043450637641537     
   4.8172328786987721        -0.47681710180558351         -4.8096852201141030E-002     6.5159652939189190E-003    -3.1709278166488055E-004   -0.28302634555711725         0.17983421626375201     
   4.8408017492194269        -0.47632242875416481         -4.7734602455939489E-002     6.4722860427773544E-003    -3.1072703118976833E-004   -0.28461800110757257         0.17926629745899694     
   4.8628162717543342        -0.47586651299467891         -4.7397998307459333E-002     6.4319083558375661E-003    -3.0490292085111261E-004   -0.28609722746336269         0.17873238658375645     
   4.8832549363253897        -0.47544848401935996         -4.7086995431581673E-002     6.3948563184124162E-003    -2.9959821721142489E-004   -0.28746354337007002         0.17823357207676571     
   4.9020977727384478        -0.47506666095223837         -4.6801491487090889E-002     6.3610638884462837E-003    -2.9479303909108416E-004   -0.28871741057615302         0.17777115529872997     
   4.9193263701196104        -0.47472278966424064         -4.6541612310033412E-002     6.3304689607066042E-003    -2.9046964054215248E-004   -0.28985903376439859         0.17734624934667315     
   4.9349238949476772        -0.47441372658821124         -4.6307157624033014E-002     6.3030169561804888E-003    -2.8661219589410389E-004   -0.29088861185477582         0.17695986390275581     
   4.9488751075864865        -0.47413964826720767         -4.6098143117826451E-002     6.2786559486085304E-003    -2.8320673956648698E-004   -0.29180634591918170         0.17661291070638560     
   4.9611663773521073        -0.47390001698539280         -4.5914537729812521E-002     6.2573455753266623E-003    -2.8024098961354157E-004   -0.29261239771480324         0.17630619153139757     
   4.9717856962355995        -0.47369438802073732         -4.5756315279673207E-002     6.2390469403634094E-003    -2.7770434519657037E-004   -0.29330691779361018         0.17604040933722839     
   4.9807226916752354        -0.47352229532929502         -4.5623447366022168E-002     6.2237277201245096E-003    -2.7558778893760041E-004   -0.29389004433802068         0.17581616930248448     
   4.9879686398155263        -0.47338342631823699         -4.5515914880691469E-002     6.2113605645275393E-003    -2.7388383719144247E-004   -0.29436193646434505         0.17563399161660892     
   4.9935164857829690        -0.47327750700186427         -4.5433700631254056E-002     6.2019241556584810E-003    -2.7258647927180481E-004   -0.29472269669621420         0.17549428649506926     
   4.9973609136192927        -0.47320429674077741         -4.5376788149670694E-002     6.1954016739800164E-003    -2.7169113473782437E-004   -0.29497236442701630         0.17539734896101211     
   4.9994990218535218        -0.47316366414297950         -4.5345157679703332E-002     6.1917790268625483E-003    -2.7119448304971182E-004   -0.29511114565142221         0.17534340566954704     
   5.0007156830663968        -0.47314055136837535         -4.5327164578281565E-002     6.1897181157516377E-003    -2.7091229802171836E-004   -0.29519005017150796         0.17531268617386175     
   5.0037701234010106        -0.47308262341298357         -4.5282015790948968E-002     6.1845541008251634E-003    -2.7020515673785032E-004   -0.29538812141418896         0.17523554888313042     
   5.0092621631671870        -0.47297872419699749         -4.5200913030067874E-002     6.1752907645778333E-003    -2.6893838404371602E-004   -0.29574387600717789         0.17509669502313685     
   5.0171876574063914        -0.47282936134260695         -4.5084048026198094E-002     6.1619700388469163E-003    -2.6712094631151995E-004   -0.29625658828424234         0.17489603377167867     
   5.0275390118925207        -0.47263532195975871         -4.4931721802461078E-002     6.1446581763051631E-003    -2.6476593279613995E-004   -0.29692475502574295         0.17463336310371325     
   5.0403061482348575        -0.47239758587348690         -4.4744324722095240E-002     6.1234330353546022E-003    -2.6189022981382181E-004   -0.29774667536028060         0.17430851730768723     
   5.0554766037827044        -0.47211738383844892         -4.4522337201105350E-002     6.0983977297683770E-003    -2.5851411425660222E-004   -0.29872032445578017         0.17392132884942929     
   5.0730355605907338        -0.47179613611955712         -4.4266323446665035E-002     6.0696683773820972E-003    -2.5466101587034377E-004   -0.29984284966474961         0.17347146439762778     
   5.0929658643604609        -0.47143541642886255         -4.3976926514714181E-002     6.0373764089862673E-003    -2.5035715470384673E-004   -0.30111156210489870         0.17295875475842168     
   5.1152480426862708        -0.47103708931522181         -4.3654874129293711E-002     6.0016674964987428E-003    -2.4563115401643286E-004   -0.30252274693213455         0.17238281434650521     
   5.1398603246593595        -0.47060331217481605         -4.3300976123476484E-002     5.9626995512526374E-003    -2.4051364114615969E-004   -0.30407278380228264         0.17174340377624017     
   5.1667786623923018        -0.47013516990386128         -4.2916035021026866E-002     5.9206398841737968E-003    -2.3503685155176280E-004   -0.30575889726534233         0.17104068962883928     
   5.1959767546366651        -0.46963594734159758         -4.2501045620764399E-002     5.8756667370198391E-003    -2.2923418093916191E-004   -0.30757525366791783         0.17027399517762373     
   5.2274260725436754        -0.46910753366830976         -4.2056970409993052E-002     5.8279648494331295E-003    -2.2313979329794032E-004   -0.30951786964845424         0.16944336222947193     
   5.2610958875731821        -0.46855231948625958         -4.1584850512362763E-002     5.7777226912622175E-003    -2.1678824624452118E-004   -0.31158185726564375         0.16854869571017944     
   5.2969533015374539        -0.46797275066503063         -4.1085775188160034E-002     5.7251361431459036E-003    -2.1021405579730980E-004   -0.31376216084095210         0.16758999528601515     
   5.3349632787570886        -0.46737129065495681         -4.0560875228963011E-002     5.6704015777332495E-003    -2.0345138770527606E-004   -0.31605339288548778         0.16656730959645591     
   5.3750886803010216        -0.46675044893328649         -4.0011320400187671E-002     5.6137141487138413E-003    -1.9653376009626331E-004   -0.31845016593486891         0.16548084259029971     
   5.4172903002789976        -0.46611276282802278         -3.9438314098594864E-002     5.5552767819125968E-003    -1.8949362200177273E-004   -0.32094665357253543         0.16433082239777291     
   5.4615269041520591        -0.46546069772734755         -3.8843083327407157E-002     5.4952788517529418E-003    -1.8236231949853702E-004   -0.32353717216362177         0.16311767932788790     
   5.5077552690242140        -0.46479675589493802         -3.8226880682158369E-002     5.4339143917660248E-003    -1.7516969963770476E-004   -0.32621558891173863         0.16184186952493021     
   5.5559302258762617        -0.46412336456093406         -3.7590973873966663E-002     5.3713715588814539E-003    -1.6794400676175942E-004   -0.32897604186577339         0.16050408804039362     
   5.6060047037007319        -0.46344291939149140         -3.6936644061515034E-002     5.3078331751305339E-003    -1.6071174536723431E-004   -0.33181227512533862         0.15910507334229229     
   5.6579297754949476        -0.46275771952711992         -3.6265178329150258E-002     5.2434832980574071E-003    -1.5349745216347514E-004   -0.33471805317318465         0.15764572387971093     
   5.7116547060673586        -0.46207006177756282         -3.5577870870081178E-002     5.1784697978043033E-003    -1.4632413535775585E-004   -0.33768750666105252         0.15612719431428757     
   5.7671270016104952        -0.46138205000711480         -3.4876009231872271E-002     5.1129794430391246E-003    -1.3921231818121355E-004   -0.34071389274022285         0.15455054008259886     
   5.8242924609921474        -0.46069578980256343         -3.4160880870002262E-002     5.0471585631969226E-003    -1.3218088032719645E-004   -0.34379178422053253         0.15291732174651818     
   5.8830952287146765        -0.46001324144322625         -3.3433762231547350E-002     4.9811551807360391E-003    -1.2524667888799684E-004   -0.34691430271206181         0.15122883905039194     
   5.9434778494907308        -0.45933628373429924         -3.2695918753128911E-002     4.9151070147780886E-003    -1.1842468232154741E-004   -0.35007562017528338         0.14948680118702240     
   6.0053813243820535        -0.45866663712218686         -3.1948598074445382E-002     4.8491467297914056E-003    -1.1172796238944485E-004   -0.35326966911725821         0.14769297324490355     
   6.0687451684465472        -0.45800601542854930         -3.1193034445579366E-002     4.7833947155776360E-003    -1.0516785630420673E-004   -0.35649064083317855         0.14584929758798809     
   6.1335074698372649        -0.45735588135251387         -3.0430434615559304E-002     4.7179649996786192E-003    -9.8753986177850842E-005   -0.35973262877262074         0.14395779176061910     
   6.1996049502955923        -0.45671771567433789         -2.9661987742347649E-002     4.6529647632215163E-003    -9.2494340317452806E-005   -0.36299011721365543         0.14202066274070313     
   6.2669730269795227        -0.45609280122271695         -2.8888853409523067E-002     4.5884808822081674E-003    -8.6395592961733848E-005   -0.36625755977889257         0.14004019265653006     
   6.3355458755666048        -0.45548232453590587         -2.8112164080182935E-002     4.5246131845222085E-003    -8.0462746681904623E-005   -0.36952807580535546         0.13801840969347945     
   6.4052564945699215        -0.45488738026611097         -2.7333023386778142E-002     4.4614382650779620E-003    -7.4699705371089999E-005   -0.37279841602868863         0.13595827394877311     
   6.4760367708042459        -0.45430894108216946         -2.6552503162314847E-002     4.3990308636295264E-003    -6.9109134293327481E-005   -0.37606255363953972         0.13386213558596419     
   6.5478175459384254        -0.45374798224364965         -2.5771646980961332E-002     4.3374525116554171E-003    -6.3692722222563329E-005   -0.37931589071132166         0.13173271340242942     
   6.6205286840689457        -0.45320492198948797         -2.4991447119099786E-002     4.2767654427698963E-003    -5.8451096987814467E-005   -0.38255434377432790         0.12957287248929450     
   6.6940991402486771        -0.45268075784791711         -2.4212886832741511E-002     4.2170232204411968E-003    -5.3384045341892475E-005   -0.38577028868800439         0.12738470952788530     
   6.7684570299038196        -0.45217594201975198         -2.3436897115907226E-002     4.1582696512778693E-003    -4.8490650895119790E-005   -0.38896259609173156         0.12517175322997243     
   6.8435296990712411        -0.45169094862962461         -2.2664376838602923E-002     4.1005457072463315E-003    -4.3769291723009228E-005   -0.39212599194854753         0.12293663173552752     
   6.9192437953875654        -0.45122616681231453         -2.1896188333229830E-002     4.0438863964679210E-003    -3.9217769531154687E-005   -0.39525640643765625         0.12068221673430483     
   6.9955253397606603        -0.45078187057485097         -2.1133155912105357E-002     3.9883204580923922E-003    -3.4833405224572515E-005   -0.39835002688201332         0.11841141352654411     
   7.0722997986534919        -0.45035830046299979         -2.0376068246905597E-002     3.9338739784424591E-003    -3.0613024583827243E-005   -0.40140324799614874         0.11612714006784247     
   7.1494921569097150        -0.44995558952808218         -1.9625675915880696E-002     3.8804803859397536E-003    -2.6554743130111856E-005   -0.40441259908388122         0.11383230357966548     
   7.2270269910498470        -0.44957381732238527         -1.8882694599122951E-002     3.8284201468778262E-003    -2.2650526553486958E-005   -0.40737492121883395         0.11152982660988803     
   7.3048285429664084        -0.44920606151356696         -1.8147604713784120E-002     3.7774377028342112E-003    -1.8900394491822975E-005   -0.41028702934227640         0.10922257473685500     
   7.3828207939460206        -0.44887290198609742         -1.7421609570411816E-002     3.7276349925737680E-003    -1.5298969487199106E-005   -0.41314617879020371         0.10691343686508412     
   7.4609275389461427        -0.44855372146362671         -1.6704768271382904E-002     3.6790164437422407E-003    -1.1841941182294184E-005   -0.41594966744292661         0.10460524473737400     
   7.5390724610538573        -0.44825508804349001         -1.5997820917781062E-002     3.6315878624838317E-003    -8.5248793731782504E-006   -0.41869491971831696         0.10230078287285732     
   7.6171792060539794        -0.44797687080741949         -1.5301304797607579E-002     3.5853444895552031E-003    -5.3434412863189278E-006   -0.42137956751771216         0.10000279768328238     
   7.6951714570335916        -0.44771875968243152         -1.4615717888455722E-002     3.5402909937816544E-003    -2.2930722369991581E-006   -0.42400152489414383          9.7714004228169338E-002
   7.7729730089501530        -0.44748044804468118         -1.3941525494874752E-002     3.4964205173254343E-003     6.3062352111752712E-007   -0.42655896084464701          9.5437076255479966E-002
   7.8505078430902850        -0.44726164336378826         -1.3279161206518304E-002     3.4537294879209892E-003     3.4320886669418836E-006   -0.42904966747891743          9.3174540444594556E-002
   7.9277002013465081        -0.44706187809932663         -1.2629023818380125E-002     3.4122100678047581E-003     6.1156695393377174E-006   -0.43147224150504282          9.0928963258429724E-002
   8.0044746602393406        -0.44688091430734111         -1.1991486216058091E-002     3.3718538591522482E-003     8.6856524350854149E-006   -0.43382512272381551          8.8702794779450117E-002
   8.0807562046124346        -0.44671814609064381         -1.1366884919263718E-002     3.3326517130033550E-003     1.1146245408116983E-005   -0.43610616533017299          8.6498304599242196E-002
   8.1564703009287580        -0.44657320027041464         -1.0755532111320583E-002     3.2945923925533412E-003     1.3501538182733741E-005   -0.43831645900856619          8.4318144168711057E-002
   8.2315429700961804        -0.44644558934106943         -1.0157710433152623E-002     3.2576655919813236E-003     1.5755542964180430E-005   -0.44045260510733819          8.2164214576177258E-002
   8.3059008597513220        -0.44633481193950741         -9.5736757230522936E-003     3.2218578311634504E-003     1.7912111150878880E-005   -0.44251434049963306          8.0038773385171846E-002
   8.3794713159310543        -0.44624035717983213         -9.0036581609123749E-003     3.1871570158900487E-003     1.9975003858140472E-005   -0.44450096571724040          7.7943917906538096E-002
   8.4521824540615746        -0.44616171681309458         -8.4478634842001313E-003     3.1535492945662306E-003     2.1947830758593904E-005   -0.44641180361457228          7.5881650518827171E-002
   8.5239632291957541        -0.44609828971477289         -7.9064728599278419E-003     3.1210219734481852E-003     2.3834097033440211E-005   -0.44824635166319426          7.3853899480309335E-002
   8.5947435054300794        -0.44604958121038718         -7.3796465086993727E-003     3.0895588168535523E-003     2.5637112322871736E-005   -0.45000435234738423          7.1862527893272465E-002
   8.6644541244333944        -0.44601498423498176         -6.8675221760459114E-003     3.0591486517012770E-003     2.7360146589588533E-005   -0.45168445341025204          6.9909167656221183E-002
   8.7330269730204773        -0.44599399133710776         -6.3702185948041725E-003     3.0297731501808456E-003     2.9006203764062965E-005   -0.45328770611931796          6.7995653285868526E-002
   8.8003950497044077        -0.44598596679801550         -5.8878343002863025E-003     3.0014211812333220E-003     3.0578282977329406E-005   -0.45481352832468908          6.6123525172360198E-002
   8.8664925301627360        -0.44599037074732145         -5.4204508782462763E-003     2.9740776732906514E-003     3.2079178327111570E-005   -0.45626157129338746          6.4294261974766051E-002
   8.9312548315534528        -0.44600658698011969         -4.9681325391207230E-003     2.9477273350812768E-003     3.3511541890940463E-005   -0.45763348884602562          6.2509479286095584E-002
   8.9946186756179465        -0.44603404538968977         -4.5309278518783662E-003     2.9223581629546002E-003     3.4877954115645023E-005   -0.45892792491218914          6.0770363820071602E-002
   9.0565221505092701        -0.44607592044281374         -4.1088942415288404E-003     2.8979551003444361E-003     3.6180806439535019E-005   -0.46014585475402570          5.9078276247551229E-002
   9.1169047712853235        -0.44612033721182187         -3.7019878551379196E-003     2.8745028554063470E-003     3.7422351944370526E-005   -0.46128773201146245          5.7434433991926444E-002
   9.1757075390078526        -0.44617794234623831         -3.3102782948852493E-003     2.8519905551920091E-003     3.8604799597813564E-005   -0.46235406071678431          5.5839977340619754E-002
   9.2328729983895048        -0.44624441821495237         -2.9337437829821118E-003     2.8304040517518779E-003     3.9730169928417035E-005   -0.46334049937206617          5.4295478447031503E-002
   9.2883452939326414        -0.44631914854002697         -2.5723703457622357E-003     2.8097327567976477E-003     4.0800427703062653E-005   -0.46426358717314781          5.2803511049960117E-002
   9.3420702245050524        -0.44640151437903586         -2.2261349669746668E-003     2.7899611882923900E-003     4.1817320380603215E-005   -0.46510837553307843          5.1363449257160534E-002
   9.3939952962992681        -0.44649094524963046         -1.8950062602556958E-003     2.7710799691953421E-003     4.2782593372861573E-005   -0.46588125390291213          4.9976696680024336E-002
   9.4440697741237383        -0.44658679071044516         -1.5789450329701637E-003     2.7530772514373853E-003     4.3697828101113084E-005   -0.46658319093406608          4.8644054506319936E-002
   9.4922447309757860        -0.44668846768894821         -1.2779054594388314E-003     2.7359433718390580E-003     4.4564534032078808E-005   -0.46721563715242820          4.7366297207590564E-002
   9.5384730958479409        -0.44679535162870393         -9.9183570781301539E-004     2.7196646134302108E-003     4.5384027124972256E-005   -0.46778096082787857          4.6144211101530788E-002
   9.5827096997210024        -0.44690666701050524         -7.2067871056308861E-004     2.7042345019170516E-003     4.6157655492515687E-005   -0.46827936567929823          4.4978322738016593E-002
   9.6249113196989775        -0.44702196088313362         -4.6437310382116360E-004     2.6896433701115857E-003     4.6886596832243117E-005   -0.46871312991308089          4.3869279382536007E-002
   9.6650367212429114        -0.44714050631411378         -2.2285362889526883E-004     2.6758816704509766E-003     4.7571923225419761E-005   -0.46908380248850917          4.2817602175206700E-002
   9.7030466984625470        -0.44726157033689090          3.9480717707737149E-006     2.6629416308902578E-003     4.8214636188578539E-005   -0.46939441978019514          4.1823877090356038E-002
   9.7389041124268179        -0.44738453898092734          2.1610305983305847E-004     2.6508167172045660E-003     4.8815657725764971E-005   -0.46964618450942303          4.0888478211945668E-002
   9.7725739274563246        -0.44750863766488769          4.1368441855851087E-004     2.6394988313497825E-003     4.9375773950943326E-005   -0.46984163417219504          4.0011835486811267E-002
   9.8040232453633358        -0.44763316076187615          5.9676708943727779E-004     2.6289827502019268E-003     4.9895724555358822E-005   -0.46998473928541246          3.9194437945984428E-002
   9.8332213376076982        -0.44775729430043187          7.6542733923041703E-004     2.6192629033724630E-003     5.0376137557160155E-005   -0.47007691706646837          3.8436517836338592E-002
   9.8601396753406405        -0.44788020424636599          9.1974271473156482E-004     2.6103347628174288E-003     5.0817555776057424E-005   -0.47012215994716700          3.7738461147393307E-002
   9.8847519573137284        -0.44800101891384692          1.0597920240527038E-003     2.6021935723919008E-003     5.1220408392718820E-005   -0.47012330576099776          3.7100513950101027E-002
   9.9070341356395382        -0.44811874839065774          1.1856553014809468E-003     2.5948362064793021E-003     5.1585044911136938E-005   -0.47008515828115949          3.6523025426855364E-002
   9.9269644394092662        -0.44823239359163825          1.2974145103075560E-003     2.5882616191547324E-003     5.1911738880451613E-005   -0.47001106831466594          3.6006185325285732E-002
   9.9445233962172956        -0.44834081801763864          1.3951540697613306E-003     2.5824680662878143E-003     5.2200622028237134E-005   -0.46990796696049636          3.5550405863155631E-002
   9.9596938517651417        -0.44844268414703808          1.4789619316087812E-003     2.5774604951271972E-003     5.2451823323459678E-005   -0.46977975165410252          3.5155821773342602E-002
   9.9724609881074784        -0.44853652593073395          1.5489321285021664E-003     2.5732216212135538E-003     5.2664851537380935E-005   -0.46963371253929687          3.4822769662164729E-002
   9.9828123425936077        -0.44862052540502800          1.6051678672298207E-003     2.5697740274362494E-003     5.2839843037854119E-005   -0.46947798015346320          3.4551588075469410E-002
   9.9907378368328139        -0.44869262902914403          1.6477891591983355E-003     2.5671141997429783E-003     5.2976141981775738E-005   -0.46932252263658075          3.4342676751489949E-002
   9.9962298765989885        -0.44874987731698385          1.6769465168243668E-003     2.5652499505105703E-003     5.3072942748129782E-005   -0.46918064685894523          3.4196567561188891E-002
   9.9992843169336041        -0.44878025748741462          1.6949452953029310E-003     2.5642957133676803E-003     5.3122570162147378E-005   -0.46912776942325884          3.4110250531219695E-002


==> anc/S_2.dat <==
  -1.9932624487587929         0.73004767185601749          7.1345597707315800E-005     2.9581921317527052E-003    -2.1686391770059907E-005    -3.5614323932277765E-002    -4.4621345937143975E-004
  -1.9646737262712932         0.71741824150068378          7.1003247860179102E-005     2.9715903426332608E-003    -2.1925714985135097E-005    -3.4842634673959698E-002    -4.3885368903315503E-004
  -1.9139440337132032         0.69504138274902882          7.0380422603100965E-005     2.9953780868786119E-003    -2.2363038878292664E-005    -3.3484171984094764E-002    -4.2582052825855830E-004
  -1.8422508487880491         0.66349573804675144          6.9464927779612059E-005     3.0289543990985809E-003    -2.3010212265624929E-005    -3.1588793609832626E-002    -4.0746152768866362E-004
  -1.7512731647414914         0.62360941649628754          6.8238858151055892E-005     3.0712949660909724E-003    -2.3884543226008078E-005    -2.9226673911455461E-002    -3.8427088823617648E-004
  -1.6431430735586139         0.57644073078691394          6.6677989287555994E-005     3.1207739123249819E-003    -2.5009082627154502E-005    -2.6485587906158917E-002    -3.5687450039612631E-004
  -1.5203949344691035         0.52325849858564621          6.4751151041393779E-005     3.1748950051357521E-003    -2.6412619152254647E-005    -2.3467641845547119E-002    -3.2601346471830675E-004
  -1.3859058097465633         0.46551891854412791          6.2419573682349089E-005     3.2299125535475205E-003    -2.8129052897611216E-005    -2.0285241187965434E-002    -2.9252436113405203E-004
  -1.2428279855495163         0.40483883619911343          5.9636379428485894E-005     3.2803196526907000E-003    -3.0195395278692351E-005    -1.7056284311651192E-002    -2.5731636032017029E-004
  -1.0945150703095916         0.34296484835853230          5.6346604124250360E-005     3.3181954614829620E-003    -3.2646972840774191E-005    -1.3898608112680171E-002    -2.2134545478359792E-004
 -0.94444338293840846         0.28173654653615449          5.2488534828137719E-005     3.3324491777724698E-003    -3.5507220106066115E-005    -1.0923763442720433E-002    -1.8558619708072385E-004
 -0.79613046769848383         0.22304011845723834          4.7997909958786715E-005     3.3081108308300692E-003    -3.8767413388967057E-005    -8.2302894772506695E-003    -1.5100149774752069E-004
 -0.65305264350143677         0.16874517015428089          4.2817908877033659E-005     3.2260560502904785E-003    -4.2348552308663155E-005    -5.8968071122990672E-003    -1.1851130381900556E-004
 -0.51856351877889650         0.12061297950844808          3.6920169732242786E-005     3.0639868569069346E-003    -4.6033832855390351E-005    -3.9754831315372005E-003    -8.8961359614834863E-005
 -0.39581537968938618          8.0159735454981160E-002     3.0345311361511503E-005     2.8001380900055223E-003    -4.9359711613725966E-005    -2.4867362578681225E-003    -6.3093504751741042E-005
 -0.28768528850650854          4.8458444742885173E-002     2.3273640685755197E-005     2.4217382334585148E-003    -5.1472174846719911E-005    -1.4164298588833538E-003    -4.1517960481322666E-005
 -0.19670760445995084          2.5879858314322417E-002     1.6128452557868942E-005     1.9395192919117123E-003    -5.1040589925511739E-005    -7.1708202631751313E-004    -2.4681620282563353E-005
 -0.12501441953479675          1.1826677625742854E-002     9.6652687230216872E-006     1.4048948838210683E-003    -4.6574372330466803E-005    -3.1448176168600618E-004    -1.2803690720554985E-005
  -7.4284726976706739E-002     4.6251802894741499E-003     4.8619532171349470E-006     9.1600777115425616E-004    -3.7881643534182728E-005    -1.2007903922145745E-004    -5.7072030178495558E-006
  -4.5696004489207298E-002     1.8686037667264147E-003     2.3455198026588505E-006     5.9235923329857489E-004    -2.8716928205109041E-005    -4.8115607407860055E-005    -2.5462802359859803E-006
  -3.8751991658699844E-002     1.3669076077801367E-003     1.8010232658340187E-006     5.0818269459745283E-004    -2.5739511760781374E-005    -3.5162705863888058E-005    -1.9156745904063857E-006
  -3.7878817561813521E-002     1.3088458892094852E-003     1.7353737632571198E-006     4.9744335433976551E-004    -2.5339040590817815E-005    -3.3666186141941947E-005    -1.8410313421810152E-006
  -3.6341052988118183E-002     1.2093801541490910E-003     1.6214691731426077E-006     4.7844639123267830E-004    -2.4618674138537891E-005    -3.1103626444748929E-005    -1.7122542139321300E-006
  -3.4193920287115744E-002     1.0765125551268735E-003     1.4662891842154098E-006     4.5174333688578560E-004    -2.3579612363280596E-005    -2.7682656655085762E-005    -1.5383339191201301E-006
  -3.1514978014305112E-002     9.2071064492350613E-004     1.2794882530915967E-006     4.1813639645510876E-004    -2.2226398486071079E-005    -2.3674049156021031E-005    -1.3313671624069339E-006
  -2.8401039233579353E-002     7.5379407474365139E-004     1.0728181151952393E-006     3.7867056457859926E-004    -2.0569605973685634E-005    -1.9382437577252625E-005    -1.1055551539022520E-006
  -2.4964646007752278E-002     5.8769372705123587E-004     8.5933572081050630E-007     3.3462141211833751E-004    -1.8629387648171779E-005    -1.5114141103320986E-005    -8.7598900199309168E-007
  -2.1329996835242369E-002     4.3320571661154889E-004     6.5236463802483822E-007     2.8747204880623703E-004    -1.6439535678170542E-005    -1.1145365512976254E-005    -6.5727174377356886E-007
  -1.7628456412757631E-002     2.9888860980210245E-004     4.6423673468259473E-007     2.3887593801824979E-004    -1.4051570587916776E-005    -7.6944972181006119E-006    -4.6208160410451239E-007
  -1.3993807240247723E-002     1.9024923955605726E-004     3.0491440880594152E-007     1.9060388644757359E-004    -1.1538092009019285E-005    -4.9019318489695842E-006    -2.9982841250060400E-007
  -1.0557414014420648E-002     1.0933929917124053E-004     1.8069034838359203E-007     1.4447586115240530E-004    -8.9943288587536923E-006    -2.8202087423161392E-006    -1.7560353307605071E-007
  -7.4434752336948896E-003     5.4839915524513868E-005     9.3258479390450972E-008     1.0228108886786106E-004    -6.5366524982009000E-006    -1.4161779881367474E-006    -8.9655985219018213E-008
  -4.7645329608842577E-003     2.2645545413363386E-005     3.9498028213196469E-008     6.5692511132278098E-005    -4.2969452315934564E-006    -5.8550334521041337E-007    -3.7613636968134854E-008
  -2.6174002598818163E-003     6.8777048999036024E-006     1.2248082529824781E-008     3.6183235882858706E-005    -2.4123242344274008E-006    -1.7802043652630188E-007    -1.1574046900244293E-008
  -1.0796356861864746E-003     1.1755934451184678E-006     2.1255582064346869E-009     1.4952305875983806E-005    -1.0108457611304287E-006    -3.0455168134900503E-008    -1.9973795729537784E-009
  -2.0646158930015882E-004     4.3104728773194816E-008     7.8619534787268836E-011     2.8622761106142891E-006    -1.9505936713619610E-007    -1.1172652406965071E-009    -7.3642365390312312E-011
   2.0738219220638541E-008     4.3517171474266378E-016     7.9536678656666502E-019    -2.8757230851952798E-010     1.9634945144009624E-011    -1.1280991253697562E-017    -7.4444869001240140E-019
   1.0618886748770468E-007     1.1409742094929695E-014     2.0853693841011428E-017    -1.4724977317990410E-009     1.0053970480170349E-010    -2.9577567481407642E-016    -1.9518667915036692E-017
   2.4778588109692281E-007     6.2125679082888390E-014     1.1354785464472144E-016    -3.4359930183314481E-009     2.3460421574964893E-010    -1.6104891864969606E-015    -1.0627861561263538E-016
   4.2644296641369816E-007     1.8400947331239092E-013     3.3631694323280747E-016    -5.9133932487693862E-009     4.0375788524585529E-010    -4.7700935286384288E-015    -3.1478600572619065E-016
   6.1803672524754472E-007     3.8649785513528334E-013     7.0640943334176199E-016    -8.5701847417309386E-009     5.8516077746687046E-010    -1.0019218592823153E-014    -6.6118478875647246E-016
   7.9669381056432006E-007     6.4224634897342345E-013     1.1738478982979274E-015    -1.1047587082268750E-008     7.5431574797785062E-010    -1.6649011597220109E-014    -1.0986969135838549E-015
   9.3829082417353814E-007     8.9082804786163486E-013     1.6281885029474612E-015    -1.3011085487745004E-008     8.8838218196001354E-010    -2.3093020028356285E-014    -1.5239493574068633E-015
   1.0237414724406042E-006     1.0604730853711624E-012     1.9382546091717779E-015    -1.4196013412135813E-008     9.6928848371717423E-010    -2.7490745889966869E-014    -1.8141639813042477E-015
   1.0637392347176587E-006     1.1449577597055498E-012     2.0926703173589971E-015    -1.4750654871680395E-008     1.0071591764100683E-009    -2.9680850971459364E-014    -1.9586934231714753E-015
   1.1446272701630435E-006     1.3257065203624420E-012     2.4230316961101043E-015    -1.5872314227679100E-008     1.0837457053748519E-009    -3.4366420332519043E-014    -2.2679037373915909E-015
   1.2848116755708522E-006     1.6703148747921121E-012     3.0528865403093534E-015    -1.7816225821122402E-008     1.2164756155359427E-009    -4.3299740307857795E-014    -2.8574323778501453E-015
   1.4755177075220877E-006     2.2029695889451112E-012     4.0264438834782385E-015    -2.0460712605949399E-008     1.3970412170330595E-009    -5.7107808717991042E-014    -3.7686572657895824E-015
   1.7047668526655737E-006     2.9406946852459651E-012     5.3748220123393872E-015    -2.3639671453738443E-008     1.6141014218000089E-009    -7.6231943581371786E-014    -5.0307033993344290E-015
   1.9581556314147402E-006     3.8798478684554567E-012     7.0913668789349617E-015    -2.7153372439570876E-008     1.8540189834802799E-009    -1.0057772800792692E-013    -6.6373416830324945E-015
   2.2197631352302313E-006     4.9857890356393975E-012     9.1127676889650906E-015    -3.0781043298065792E-008     2.1017196530816307E-009    -1.2924718487560444E-013    -8.5293139676968399E-015
   2.4731519139793978E-006     6.1890294597961001E-012     1.1312017229356153E-014    -3.4294748446457795E-008     2.3416397814645357E-009    -1.6043895049543797E-013    -1.0587744561883266E-014
   2.7024010591228836E-006     7.3895989452076897E-012     1.3506392874190131E-014    -3.7473714589629240E-008     2.5587044846874939E-009    -1.9156148396347468E-013    -1.2641610607644822E-014
   2.8931070910741195E-006     8.4693588418692467E-012     1.5479961530722729E-014    -4.0118209997961552E-008     2.7392754035820513E-009    -2.1955225872782462E-013    -1.4488806175597573E-014
   3.0332914964819278E-006     9.3100067124704719E-012     1.7016488700266516E-014    -4.2062129410010786E-008     2.8720101348260118E-009    -2.4134450057585991E-013    -1.5926943928351010E-014
   3.1141795319273128E-006     9.8131649090164974E-012     1.7936157389188950E-014    -4.3183793847846286E-008     2.9485997973381219E-009    -2.5438794791233595E-013    -1.6787722366277866E-014
   1.5654307953090127E-004     2.4807980484787952E-008     4.5413260746264218E-011    -2.1711386155348736E-006     1.4845627662941521E-007    -6.4316181416626874E-010    -4.2481475881344460E-011
   8.0748961498394722E-004     6.6138771738919369E-007     1.2187263231126800E-009    -1.1207606465321089E-005     7.7098974265161521E-007    -1.7153946915488799E-008    -1.1373101687704151E-009
   1.9625715753522656E-003     3.9207160620238800E-006     7.3103343085305760E-009    -2.7274909037921153E-005     1.8967159955654018E-006    -1.0176654930248991E-007    -6.7927547840516257E-009
   3.5949785625140548E-003     1.3221829829307787E-005     2.5073283778348607E-008    -5.0050187020242944E-005     3.5350361404622926E-006    -3.4358280029883391E-007    -2.3155847632659420E-008
   5.6664809970682177E-003     3.3062185224206229E-005     6.4086555974999440E-008    -7.9060960618519319E-005     5.6976181433607629E-006    -8.6052139538788620E-007    -5.8721686244586468E-008
   8.1285325373038116E-003     6.8566897034703930E-005     1.3650594695282795E-007    -1.1368813763221299E-004     8.3967127227759650E-006    -1.7883434370844996E-006    -1.2389539436049750E-007
   1.0923427479131411E-002     1.2494577596585833E-004     2.5664676293079796E-007    -1.5316886685109028E-004     1.1642495780213954E-005    -3.2674480140462820E-006    -2.3038930320966450E-007
   1.3985656994022450E-002     2.0689422726570926E-004     4.4032155245183785E-007    -1.9660331997192206E-004     1.5439455173016953E-005    -5.4282327102460904E-006    -3.9043118976702942E-007
   1.7243445585378766E-002     3.1798097268970524E-004     7.0383845915334939E-007    -2.4296742332047155E-004     1.9781709624896126E-005    -8.3758803215796084E-006    -6.1575617868745094E-007
   2.0620433779957387E-002     4.6007103079352631E-004     1.0625566534359361E-006    -2.9113326400542652E-004     2.4647211940831553E-005    -1.2175457700739347E-005    -9.1635768451920065E-007
   2.4037468067046600E-002     6.3283584763979515E-004     1.5289066785054076E-006    -3.3989835907002219E-004     2.9990947882752323E-005    -1.6838222862258714E-005    -1.2989879202220668E-006
   2.7414456261625222E-002     8.3340321072432149E-004     2.1098346767961124E-006    -3.8802398929285015E-004     3.5737520632471773E-005    -2.2310075719481000E-005    -1.7654355579065101E-006
   3.0672244852981537E-002     1.0561968161528622E-003     2.8037464741220974E-006    -4.3428130640905651E-004     4.1773929294045905E-005    -2.8463209241802008E-005    -2.3106789725627654E-006
   3.3734474367872580E-002     1.2930082197105583E-003     3.5972368577995523E-006    -4.7750200504066470E-004     4.7943892607756844E-005    -3.5092262823870769E-005    -2.9211282325280486E-006
   3.6529369309700174E-002     1.5333313789670081E-003     4.4621990538377301E-006    -5.1662830231564939E-004     5.4045643283075898E-005    -4.1916633134108106E-005    -3.5733258511351200E-006
   3.8991420849935773E-002     1.7649708723166920E-003     5.3542728644384001E-006    -5.5075536268200302E-004     5.9835512134394733E-005    -4.8590918017840762E-005    -4.2336439998361601E-006
   4.1062923284489933E-002     1.9749078213241499E-003     6.2138605178877521E-006    -5.7915897738058464E-004     6.5039493272354249E-005    -5.4725419079348117E-005    -4.8596134715302463E-006
   4.2695330271651719E-002     2.1503718143223230E-003     6.9708533624355448E-006    -6.0130314522865102E-004     6.9373945631282075E-005    -5.9917690962716536E-005    -5.4034138359949149E-006
   4.3850412232020040E-002     2.2800252317221664E-003     7.5534797956959090E-006    -6.1682673568471931E-004     7.2574459023169532E-005    -6.3793853334174309E-005    -5.8176114890509402E-006
   4.4501358767473090E-002     2.3551413320470052E-003     7.9003045922203718E-006    -6.2551676628167256E-004     7.4429405738066275E-005    -6.6055340966887784E-005    -6.0624920195689774E-006
   4.4751725226090291E-002     2.3844310753596267E-003     8.0374137623250507E-006    -6.2884730086316216E-004     7.5153011412956277E-005    -6.6940348970580019E-005    -6.1589666632679001E-006
   4.5163131606309151E-002     2.4330455774259625E-003     8.2673290882242961E-006    -6.3430533061324278E-004     7.6354557357291811E-005    -6.8413268713444383E-005    -6.3203294248411802E-006
   4.5893157902309772E-002     2.5208087704303070E-003     8.6898887233842043E-006    -6.4394354811800857E-004     7.8525768770044542E-005    -7.1085121038880770E-005    -6.6155812635249547E-006
   4.6924859605990840E-002     2.6481559916387851E-003     9.3205231815192889E-006    -6.5745643819110249E-004     8.1682486652975210E-005    -7.4991976631205311E-005    -7.0531789435483522E-006
   4.8234075143364169E-002     2.8154716847038118E-003     1.0181466904420293E-005    -6.7440650847856959E-004     8.5844673338768396E-005    -8.0180475300974531E-005    -7.6450439932858502E-006
   4.9790122617179536E-002     3.0228832549090176E-003     1.1301804429053613E-005    -6.9423452466799173E-004     9.1034040487219395E-005    -8.6703340296358366E-005    -8.4063378160660773E-006
   5.1556531298207399E-002     3.2699988437967292E-003     1.2717274087592500E-005    -7.1627251437518611E-004     9.7270104727384177E-005    -9.4613152803980105E-005    -9.3550259067120438E-006
   5.3491898784638281E-002     3.5556207036715648E-003     1.4469708997608215E-005    -7.3976216301880368E-004     1.0456468748764701E-004    -1.0395481006385070E-004    -1.0511189457135437E-005
   5.5550862061791870E-002     3.8774567073107439E-003     1.6605840614819274E-005    -7.6387993186802412E-004     1.1291455256818264E-004    -1.1475661303555164E-004    -1.1895960605638196E-005
   5.7685160984216353E-002     4.2318527686321557E-003     1.9175039689546793E-005    -7.8776996349138098E-004     1.2229186900163911E-004    -1.2701969546620304E-004    -1.3529892998730031E-005
   5.9844769539712662E-002     4.6135680678905970E-003     2.2225359523519979E-005    -8.1058537724362138E-004     1.3263228782210831E-004    -1.4070519923721248E-004    -1.5430493864272360E-005
   6.1979068462137146E-002     5.0156120299693430E-003     2.5796961979393508E-005    -8.3153773689244813E-004     1.4382067361279360E-004    -1.5571820633527637E-004    -1.7608533401080109E-005
   6.4038031739290735E-002     5.4291568721772177E-003     2.9911658951124439E-005    -8.4995317417576439E-004     1.5567501441842170E-004    -1.7188700156482123E-004    -2.0062621470626739E-005
   6.5973399225721624E-002     5.8435329580364005E-003     3.4556980567780604E-005    -8.6533178528145022E-004     1.6792985992097493E-004    -1.8893593622093736E-004    -2.2771445453171246E-005
   6.7739807906749480E-002     6.2463090593094838E-003     3.9663190910320182E-005    -8.7740413391931794E-004     1.8022189893938449E-004    -2.0645049923808900E-004    -2.5683135802525805E-005
   6.9295855380564847E-002     6.6234635704942200E-003     4.5072828980628078E-005    -8.8617514409745218E-004     1.9208215259329959E-004    -2.2383546316107181E-004    -2.8701825621505684E-005
   7.0605070917938176E-002     6.9596823395520514E-003     5.0506460464452003E-005    -8.9194095502002956E-004     2.0294164258598046E-004    -2.4027391911952454E-004    -3.1673371905118653E-005
   7.1636772621619244E-002     7.2388991568025684E-003     5.5538233839551749E-005    -8.9525942605854351E-004     2.1215973058754571E-004    -2.5471085079796903E-004    -3.4376600890436032E-005
   7.2366798917619865E-002     7.4453301122592705E-003     5.9611370092268886E-005    -8.9685428293906735E-004     2.1908467345280915E-004    -2.6591025863127179E-004    -3.6533567447665419E-005
   7.2778205297838724E-002     7.5653432212139356E-003     6.2134990686663562E-005    -8.9743598979710509E-004     2.2314791526890774E-004    -2.7265039843068253E-004    -3.7856846908238497E-005
   7.2921645400328694E-002     7.6078663478486288E-003     6.3058814027194682E-005    -8.9759588389421590E-004     2.2459737048693805E-004    -2.7508191189748357E-004    -3.8338849469914784E-005
   7.3116870257916577E-002     7.6663377593492281E-003     6.4355699897676480E-005    -8.9775187038004323E-004     2.2659242005765540E-004    -2.7846404557869975E-004    -3.9013369201161716E-005
   7.3455208065616950E-002     7.7693915276444980E-003     6.6719870633185862E-005    -8.9788415945624145E-004     2.3012257182534495E-004    -2.8453861394352653E-004    -4.0236744080727343E-005
   7.3915480808351183E-002     7.9133973102432417E-003     7.0203583738834253E-005    -8.9776465253225035E-004     2.3508193535965816E-004    -2.9328632507561543E-004    -4.2025240474335586E-005
   7.4468778109569478E-002     8.0931315765871460E-003     7.4878424812180018E-005    -8.9711989880277205E-004     2.4130503543625054E-004    -3.0467047580785334E-004    -4.4399929404890017E-005
   7.5080336889224539E-002     8.3018950068278179E-003     8.0831593738293068E-005    -8.9568780653729034E-004     2.4855654585898321E-004    -3.1863073997632872E-004    -4.7384488456866899E-005
   7.5711731722775469E-002     8.5316971737292840E-003     8.8159668366344672E-005    -8.9328399336588535E-004     2.5651979805640631E-004    -3.3507435009185658E-004    -5.1001872002723442E-005
   7.6323290502430530E-002     8.7735464136396366E-003     9.6959553930302267E-005    -8.8987092868822318E-004     2.6478713538479316E-004    -3.5386592798302487E-004    -5.5269918011719900E-005
   7.6876587803648824E-002     9.0178532729382251E-003     1.0731591494649801E-004    -8.8562084033767753E-004     2.7285546381848402E-004    -3.7481625993259686E-004    -6.0195798850860843E-005
   7.7336860546383057E-002     9.2549281538760967E-003     1.1928381916585290E-004    -8.8096174667740966E-004     2.8013090138602969E-004    -3.9766915043142065E-004    -6.5768999534483906E-005
   7.7675198354083430E-002     9.4754915606866334E-003     1.3286092809886013E-004    -8.7659522332147566E-004     2.8594656762483025E-004    -4.2207789073288749E-004    -7.1950554887549755E-005
   7.7870423211671314E-002     9.6706652053519838E-003     1.4788986820745683E-004    -8.7347430315912536E-004     2.8959783789032440E-004    -4.4747604231950574E-004    -7.8632478080356135E-005
   7.7920252735342435E-002     9.7989928524633545E-003     1.9299755659085095E-004    -8.7252787914821051E-004     2.9060493170175353E-004    -4.6631937777638285E-004    -8.9622820970775577E-005
   7.7934451470834484E-002     9.7978831957747526E-003     2.3475786596323096E-004    -8.7224319241837201E-004     2.9092249034587208E-004    -4.6443375050048098E-004    -9.6655465342577353E-005
   7.7959646632546925E-002     9.7986974488515743E-003     2.7621202456314488E-004    -8.7175111185227206E-004     2.9151036173665450E-004    -4.6242489862546052E-004    -1.0360514351539427E-004
   7.7995253420145752E-002     9.8018945575605396E-003     3.1701684909658649E-004    -8.7107512007873766E-004     2.9237547875819242E-004    -4.6042645061055690E-004    -1.1043253560813378E-004
   7.8040437953033504E-002     9.8072565292916733E-003     3.5691392128721247E-004    -8.7024255698878769E-004     2.9351572721506079E-004    -4.5844719029082000E-004    -1.1709322374138342E-004
   7.8094141316802465E-002     9.8145818468399031E-003     3.9567484756456665E-004    -8.6928349459202206E-004     2.9491978097034361E-004    -4.5649901651571205E-004    -1.2354860305003432E-004
   7.8155104808956904E-002     9.8236280170798732E-003     4.3308280727610463E-004    -8.6822959069877352E-004     2.9656645796750540E-004    -4.5459477380703592E-004    -1.2976293948871567E-004
   7.8221899521778576E-002     9.8341150613746597E-003     4.6892713918397777E-004    -8.6711238249624005E-004     2.9842581133198348E-004    -4.5274766022798001E-004    -1.3570183957845820E-004
   7.8292959856196775E-002     9.8457321308727721E-003     5.0300396554476070E-004    -8.6596365259652096E-004     3.0045891094673946E-004    -4.5097099593520131E-004    -1.4133275860180229E-004
   7.8366620225402348E-002     9.8581445447760881E-003     5.3511594739674164E-004    -8.6481214394990924E-004     3.0261988120579113E-004    -4.4927640159568642E-004    -1.4662423421715358E-004
   7.8441154097797630E-002     9.8710006773036554E-003     5.6507438254709604E-004    -8.6368610327037273E-004     3.0485651718249772E-004    -4.4768221050178812E-004    -1.5154826449782213E-004
   7.8514814467003202E-002     9.8839429252232935E-003     5.9269786075325415E-004    -8.6260904913998003E-004     3.0711158482212003E-004    -4.4619660433025646E-004    -1.5607611174153112E-004
   7.8585874801421401E-002     9.8966143441818911E-003     6.1781866574688623E-004    -8.6160195077589631E-004     3.0932690788639482E-004    -4.4483362991401510E-004    -1.6018347551233450E-004
   7.8652669514243073E-002     9.9086666062861515E-003     6.4027937378322442E-004    -8.6068390888810920E-004     3.1144255921433255E-004    -4.4360474946951017E-004    -1.6384721311371345E-004
   7.8713633006397513E-002     9.9197717063032060E-003     6.5993574866464954E-004    -8.5986903995723498E-004     3.1339908916491868E-004    -4.4252116561885996E-004    -1.6704625557836559E-004
   7.8767336370166474E-002     9.9296291653136505E-003     6.7666141969153961E-004    -8.5916804594196009E-004     3.1514234891702453E-004    -4.4159332728334376E-004    -1.6976295123634228E-004
   7.8812520903054226E-002     9.9379716481653533E-003     6.9034705224872575E-004    -8.5859038063590821E-004     3.1662324537255900E-004    -4.4082689857012023E-004    -1.7198161585502250E-004
   7.8848127690653053E-002     9.9445736633515264E-003     7.0090152687289381E-004    -8.5814293722676386E-004     3.1779917141515308E-004    -4.4023692633365712E-004    -1.7369100683150323E-004
   7.8873322852365493E-002     9.9492576386309914E-003     7.0825402067612006E-004    -8.5783038927700881E-004     3.1863591883239071E-004    -4.3982228654981321E-004    -1.7488025038882191E-004
   7.8887521587857543E-002     9.9518992782374922E-003     7.1235644841936819E-004    -8.5765559954840411E-004     3.1910919981244603E-004    -4.3958934943716328E-004    -1.7554319627262463E-004
   7.8899478568231193E-002     9.9541238200818536E-003     7.1578859943154192E-004    -8.5750910614263028E-004     3.1950874417920034E-004    -4.3939327928832456E-004    -1.7609744255305424E-004
   7.8936180428320582E-002     9.9609862005203328E-003     7.2620568915167296E-004    -8.5706546017088410E-004     3.2073957209505168E-004    -4.3880210565077135E-004    -1.7777910585965582E-004
   7.9001978172016304E-002     9.9733690612575591E-003     7.4445158664915821E-004    -8.5628912280622080E-004     3.2296299904030148E-004    -4.3776778827780196E-004    -1.8072030880278374E-004
   7.9096490801854241E-002     9.9912992553476028E-003     7.6977906129398394E-004    -8.5521249684610012E-004     3.2619541793375492E-004    -4.3632725300857359E-004    -1.8479287551306515E-004
   7.9219151715497024E-002     1.0014782980105915E-002     8.0128552949431330E-004    -8.5388224323199621E-004     3.3045819066491441E-004    -4.3452285822034864E-004    -1.8984175597481327E-004
   7.9369223649102524E-002     1.0043797071293209E-002     8.3802858252135883E-004    -8.5235719966833437E-004     3.3576795923104588E-004    -4.3239743866697200E-004    -1.9570380073327125E-004
   7.9545804197472189E-002     1.0078289109459175E-002     8.7911167055734014E-004    -8.5069638457637993E-004     3.4213798816534529E-004    -4.2999107872563431E-004    -2.0222235992844870E-004
   7.9747831444024447E-002     1.0118162050487631E-002     9.2373512955606669E-004    -8.4897024052731042E-004     3.4958140146542114E-004    -4.2734743836804175E-004    -2.0925982205587758E-004
   7.9974090401303835E-002     1.0163279655662660E-002     9.7119700617007121E-004    -8.4724932571593372E-004     3.5809091100674686E-004    -4.2449326128682639E-004    -2.1669088646767437E-004
   8.0223220336070517E-002     1.0213467741682969E-002     1.0209086401324512E-003    -8.4560067045733414E-004     3.6766262804006390E-004    -4.2145975928618845E-004    -2.2441273340516543E-004
   8.0493722959936967E-002     1.0268506491462869E-002     1.0723643623210747E-003    -8.4409865686961767E-004     3.7826782881429980E-004    -4.1827045176770424E-004    -2.3233479265510822E-004
   8.0783971443331465E-002     1.0328147271081171E-002     1.1251426195543672E-003    -8.4280003306309392E-004     3.8987796441026449E-004    -4.1494943577994611E-004    -2.4038273578072333E-004
   8.1092220200921411E-002     1.0392094333259726E-002     1.1788780261338867E-003    -8.4177478691063138E-004     4.0244253944393422E-004    -4.1151400034004448E-004    -2.4849120081253001E-004
   8.1416615390532507E-002     1.0460030835247778E-002     1.2332575885062511E-003    -8.4106344167090695E-004     4.1590649670424768E-004    -4.0798509697403425E-004    -2.5660531377635383E-004
   8.1755206062792476E-002     1.0531593276984792E-002     1.2880042375299217E-003    -8.4072587331716409E-004     4.3020042715027885E-004    -4.0437696237702493E-004    -2.6467713050429184E-004
   8.2105955894611907E-002     1.0606403523618862E-002     1.3428679004600414E-003    -8.4078246997587786E-004     4.4524205020361589E-004    -4.0070935678447649E-004    -2.7266410578391038E-004
   8.2466755436017183E-002     1.0684038830281626E-002     1.3976242594772393E-003    -8.4127718149866297E-004     4.6094902411925645E-004    -3.9699533795295829E-004    -2.8053065275166481E-004
   8.2835434796723187E-002     1.0764066248641518E-002     1.4520558324100789E-003    -8.4221024188217111E-004     4.7721312923211214E-004    -3.9325429020253393E-004    -2.8824176715759131E-004
   8.3209776696169982E-002     1.0846014762484306E-002     1.5059685812600990E-003    -8.4360425994312645E-004     4.9394622380446453E-004    -3.8950022030240618E-004    -2.9577113113421933E-004
   8.3587529798551899E-002     1.0929403074284024E-002     1.5591603897852661E-003    -8.4544407497739570E-004     5.1101659130072777E-004    -3.8575143907013798E-004    -3.0308909384783270E-004
   8.3966422252648096E-002     1.1013724243505909E-002     1.6114523369803186E-003    -8.4772314163908803E-004     5.2833355959426510E-004    -3.8202401708722303E-004    -3.1017580554687643E-004
   8.4344175355030013E-002     1.1098458403016881E-002     1.6626509371112002E-003    -8.5041850272968896E-004     5.4575492106763088E-004    -3.7833513832170477E-004    -3.1700672977059312E-004
   8.4718517254476808E-002     1.1183073923597086E-002     1.7125810591267438E-003    -8.5349619778842857E-004     5.6317955883707711E-004    -3.7470240862856168E-004    -3.2356573480396761E-004
   8.5087196615182811E-002     1.1267027946345841E-002     1.7610572603110192E-003    -8.5692188890173712E-004     5.8047173824323547E-004    -3.7114266672048181E-004    -3.2983392613674246E-004
   8.5447996156588088E-002     1.1349774894066725E-002     1.8079015554008883E-003    -8.6064703609955680E-004     5.9751103534367721E-004    -3.6767338955531043E-004    -3.3579648872868195E-004
   8.5798745988407518E-002     1.1430767909980750E-002     1.8529348428466812E-003    -8.6461148868157399E-004     6.1417080407206840E-004    -3.6431295899059374E-004    -3.4143916376240313E-004
   8.6137336660667488E-002     1.1509470682494329E-002     1.8959846301228581E-003    -8.6875052231262376E-004     6.3033688517061520E-004    -3.6107909874197032E-004    -3.4675082559199364E-004
   8.6461731850278584E-002     1.1585342036393302E-002     1.9368797027666054E-003    -8.7299916947671191E-004     6.4589737882432443E-004    -3.5798888178437924E-004    -3.5172146366405647E-004
   8.6769980607868530E-002     1.1657860328108062E-002     1.9754534397096396E-003    -8.7728916779746360E-004     6.6074381409250704E-004    -3.5505869979985993E-004    -3.5634246496370962E-004
   8.7060229091263028E-002     1.1726519108417268E-002     2.0115439861836072E-003    -8.8155065871619990E-004     6.7477310912053134E-004    -3.5230449073631211E-004    -3.6060633718705272E-004
   8.7330731715129478E-002     1.1790832814933993E-002     2.0449961512367556E-003    -8.8571384870573416E-004     6.8788876756790745E-004    -3.4974126942987417E-004    -3.6450686485329386E-004
   8.7579861649896160E-002     1.1850341958209040E-002     2.0756623317710480E-003    -8.8970999763512482E-004     7.0000043505371993E-004    -3.4738321220985049E-004    -3.6803876209600696E-004
   8.7806120607175547E-002     1.1904617007195317E-002     2.1034040694318029E-003    -8.9347233931022984E-004     7.1102515480080748E-004    -3.4524345725630315E-004    -3.7119768645633262E-004
   8.8008147853727806E-002     1.1953262671249515E-002     2.1280934134398390E-003    -8.9693818470195925E-004     7.2088796372030497E-004    -3.4333405360628867E-004    -3.7398010292698442E-004
   8.8184728402097470E-002     1.1995922217574789E-002     2.1496143380066463E-003    -9.0004912152777210E-004     7.2952228234015237E-004    -3.4166581614794486E-004    -3.7638318931067802E-004
   8.8334800335702970E-002     1.2032280211143311E-002     2.1678640065543394E-003    -9.0275286229211883E-004     7.3686967507514826E-004    -3.4024826104997713E-004    -3.7840470959603486E-004
   8.8457461249345753E-002     1.2062066743429944E-002     2.1827539357610181E-003    -9.0500360897628914E-004     7.4288180985243102E-004    -3.3908955553595810E-004    -3.8004302190901160E-004
   8.8551973879183690E-002     1.2085059657921730E-002     2.1942113521243646E-003    -9.0676418598382709E-004     7.4751767900772630E-004    -3.3819635929833422E-004    -3.8129683036103144E-004
   8.8617771622879413E-002     1.2101087361285543E-002     2.2021797797389347E-003    -9.0800351163179260E-004     7.5074614684541706E-004    -3.3757403212113680E-004    -3.8216524308607981E-004
   8.8654473482968801E-002     1.2110033528966821E-002     2.2066213820653609E-003    -9.0870025490193791E-004     7.5254710265614086E-004    -3.3722627990129148E-004    -3.8264794847515872E-004
   8.8706794254991742E-002     1.2122794219377231E-002     2.2129492916394397E-003    -9.0970034078958475E-004     7.5511465661304267E-004    -3.3672975615534512E-004    -3.8333399020879975E-004
   8.8892264302076557E-002     1.2168144590353681E-002     2.2353582324845522E-003    -9.1328642161575947E-004     7.6422808607621575E-004    -3.3497758460934013E-004    -3.8575032476397919E-004
   8.9221374442323712E-002     1.2248997822126366E-002     2.2750262074385484E-003    -9.1983770526652114E-004     7.8043097417083789E-004    -3.3187794218327238E-004    -3.8997413238110517E-004
   8.9686485759891091E-002     1.2364061311067241E-002     2.3308984413495416E-003    -9.2951078737349099E-004     8.0338315111403390E-004    -3.2750792001602370E-004    -3.9580577616340768E-004
   9.0276705744402871E-002     1.2511402330423823E-002     2.4015432417375405E-003    -9.4248437735371430E-004     8.3258767781996756E-004    -3.2197355929493955E-004    -4.0298238222300089E-004
   9.0978202396159294E-002     1.2688436141081241E-002     2.4852400906295799E-003    -9.5889307301818248E-004     8.6738250972499809E-004    -3.1540727360666692E-004    -4.1120189882526718E-004
   9.1774533996721738E-002     1.2891908133266723E-002     2.5800504760594184E-003    -9.7879498165914791E-004     9.0695729025493642E-004    -3.0796447720959506E-004    -4.2014589849559062E-004
   9.2647035533143768E-002     1.3117888568798187E-002     2.6838690825135882E-003    -1.0021129467783618E-003     9.5036633574974193E-004    -2.9982081076248987E-004    -4.2949966079602815E-004
   9.3575256470690871E-002     1.3361785660117739E-002     2.7944531527158475E-003    -1.0286116164735118E-003     9.9654777199645913E-004    -2.9116784236393316E-004    -4.3896735447686080E-004
   9.4537440191382285E-002     1.3618391172870165E-002     2.9094460292819783E-003    -1.0578711569876294E-003     1.0443862709449362E-003    -2.8220962452998877E-004    -4.4828602304719783E-004
   9.5511033989951019E-002     1.3881952634558294E-002     3.0263748138618469E-003    -1.0892974262647478E-003     1.0926821302187980E-003    -2.7315643758836386E-004    -4.5722654723071260E-004
   9.6473217710642434E-002     1.4146296607914386E-002     3.1426776035430315E-003    -1.1220661504639728E-003     1.1402411524539654E-003    -2.6422594044112042E-004    -4.6560153922284108E-004
   9.7401438648189537E-002     1.4404954441900748E-002     3.2557389079835861E-003    -1.1552472024241836E-003     1.1859715212038547E-003    -2.5562795174704687E-004    -4.7327025350856031E-004
   9.8273940184611566E-002     1.4651298120403692E-002     3.3628964039856416E-003    -1.1878622539176599E-003     1.2287666442948046E-003    -2.4755940888778193E-004    -4.8012396324881112E-004
   9.9070271785174011E-002     1.4878965759319383E-002     3.4615453867203405E-003    -1.2187494115320013E-003     1.2676151903584212E-003    -2.4021310827511893E-004    -4.8608779745142424E-004
   9.9771768436930433E-002     1.5081663311141373E-002     3.5491718943839188E-003    -1.2468711223175863E-003     1.3017000819665009E-003    -2.3375367701638383E-004    -4.9112158025594287E-004
  0.10036198842144221          1.5253787602261315E-002     3.6234574188245628E-003    -1.2711570753943652E-003     1.3302275634667102E-003    -2.2832994615535235E-004    -4.9519836230410357E-004
  0.10082709973900959          1.5390438347123591E-002     3.6823784436517417E-003    -1.2907186924360856E-003     1.3526251515402015E-003    -2.2406111271326608E-004    -4.9831262486009205E-004
  0.10115620987925675          1.5487669297813015E-002     3.7242805584712436E-003    -1.3047811234893892E-003     1.3684201599084877E-003    -2.2104281124114871E-004    -5.0046422694037681E-004
  0.10134167992634156          1.5542656431636867E-002     3.7479720258024917E-003    -1.3127957004849845E-003     1.3772959949409570E-003    -2.1934091416375305E-004    -5.0165761655881851E-004
  0.10142909998832507          1.5568620425057496E-002     3.7591579263100269E-003    -1.3166014236552241E-003     1.3814698855457897E-003    -2.1853745954665920E-004    -5.0221516300623381E-004
  0.10161457003540988          1.5623818273960045E-002     3.7829350300013333E-003    -1.3246960215036025E-003     1.3903255454748055E-003    -2.1683775427611449E-004    -5.0338897530435921E-004
  0.10194368017565704          1.5722127383608970E-002     3.8252754944976806E-003    -1.3391668540456091E-003     1.4060198137978265E-003    -2.1383056679499395E-004    -5.0544032950348516E-004
  0.10240879149322442          1.5861836222664367E-002     3.8854408638755470E-003    -1.3598867302542349E-003     1.4281411779344547E-003    -2.0959263563159351E-004    -5.0827030698524637E-004
  0.10299901147773620          1.6040426924443150E-002     3.9623580899237855E-003    -1.3866212020317999E-003     1.4561012170689850E-003    -2.0423364321290791E-004    -5.1174598189131595E-004
  0.10370050812949262          1.6254569280621751E-002     4.0546289161054825E-003    -1.4190873051811834E-003     1.4891439229002990E-003    -1.9788732034490083E-004    -5.1571081722309492E-004
  0.10449683973005507          1.6500141175072446E-002     4.1605438004531326E-003    -1.4567832413330622E-003     1.5264134780588487E-003    -1.9071748654223927E-004    -5.1999845246710884E-004
  0.10536934126647710          1.6772217359614382E-002     4.2780764837863951E-003    -1.4991604394474845E-003     1.5669356552123492E-003    -1.8290106856572579E-004    -5.2444181619877453E-004
  0.10629756220402420          1.7065129627272590E-002     4.4048915675711552E-003    -1.5454149527052788E-003     1.6096397312395836E-003    -1.7463517292751857E-004    -5.2888207699702599E-004
  0.10725974592471561          1.7372519789871095E-002     4.5383671039556138E-003    -1.5946137521378294E-003     1.6534817901418003E-003    -1.6612368700498698E-004    -5.3318262905830370E-004
  0.10823333972328435          1.7687443554298920E-002     4.6756034156450145E-003    -1.6456837519559227E-003     1.6973807316484830E-003    -1.5757233929165838E-004    -5.3722883887889793E-004
  0.10919552344397576          1.8002513164611367E-002     4.8134661686618837E-003    -1.6974027176010281E-003     1.7402849056560392E-003    -1.4918470873618439E-004    -5.4093322951894764E-004
  0.11012374438152286          1.8310069493941816E-002     4.9486432452874630E-003    -1.7484478486153108E-003     1.7812067000339451E-003    -1.4115583363918444E-004    -5.4423632821771627E-004
  0.11099624591794489          1.8602387537176440E-002     5.0777217963568341E-003    -1.7974416218153777E-003     1.8192413902512025E-003    -1.3366724610838085E-004    -5.4710468936463458E-004
  0.11179257751850734          1.8871906684452849E-002     5.1972859808572767E-003    -1.8429995334285096E-003     1.8535793098032642E-003    -1.2688314920667785E-004    -5.4952697478389569E-004
  0.11249407417026376          1.9111474580757352E-002     5.3040333133688045E-003    -1.8837873096829620E-003     1.8835208878317346E-003    -1.2094765471753490E-004    -5.5150929759979078E-004
  0.11308429415477554          1.9314592018768957E-002     5.3949018244510063E-003    -1.9185755901495463E-003     1.9084705406214502E-003    -1.1598274881419793E-004    -5.5306970456879523E-004
  0.11354940547234292          1.9475647373271839E-002     5.4671980716374038E-003    -1.9462411087982257E-003     1.9279930421444694E-003    -1.1208623276278796E-004    -5.5423041224463942E-004
  0.11387851561259008          1.9590137203319952E-002     5.5187262401256909E-003    -1.9660018625182797E-003     1.9417342608117039E-003    -1.0933804639430894E-004    -5.5501535320770946E-004
  0.11406398565967489          1.9654846009884642E-002     5.5479022517796409E-003    -1.9771936964074941E-003     1.9494349014045418E-003    -1.0778976657912054E-004    -5.5544498597426544E-004
  0.11414968787145467          1.9684790676272577E-002     5.5614175673461162E-003    -1.9823774527734143E-003     1.9529777364446789E-003    -1.0707324742782390E-004    -5.5564048323676575E-004
  0.11432786875056269          1.9747148730735995E-002     5.5895850586284643E-003    -1.9931844077421116E-003     1.9603460435335387E-003    -1.0558940813053326E-004    -5.5604042387934248E-004
  0.11464404451605320          1.9858125917347862E-002     5.6397948563030667E-003    -2.0124279557233163E-003     1.9733882746089376E-003    -1.0296867498508551E-004    -5.5672861338463067E-004
  0.11509087646951331          2.0015657598037643E-002     5.7112545474571463E-003    -2.0398144133752672E-003     1.9917358447397301E-003    -9.9283774675436298E-005    -5.5765552217290680E-004
  0.11565790018768457          2.0216731660089186E-002     5.8027900328533931E-003    -2.0748759409670594E-003     2.0148462919923659E-003    -9.4636887712938538E-005    -5.5875482788051800E-004
  0.11633182728300759          2.0457404967848737E-002     5.9128442652489396E-003    -2.1169948015978893E-003     2.0420750158912765E-003    -8.9155138377604767E-005    -5.5995166544927798E-004
  0.11709686221387611          2.0732831594647828E-002     6.0394641631173291E-003    -2.1654003799465903E-003     2.0726594106677981E-003    -8.2985807571072954E-005    -5.6116800717917904E-004
  0.11793507352198929          2.1037299390166287E-002     6.1802928370464465E-003    -2.2191509064700497E-003     2.1057597759718918E-003    -7.6291970693085094E-005    -5.6232987706771259E-004
  0.11882681440014295          2.1364293579608451E-002     6.3325695631525677E-003    -2.2771411332996581E-003     2.1404940428906712E-003    -6.9246720921717865E-005    -5.6337358879954714E-004
  0.11975118328833233          2.1706592025324892E-002     6.4931426077752940E-003    -2.3381181040342171E-003     2.1759714313999371E-003    -6.2027553734666228E-005    -5.6425050811717407E-004
  0.12068651382633432          2.2056394228482459E-002     6.6584992301494412E-003    -2.4006999840524832E-003     2.2113005772590086E-003    -5.4811261527838991E-005    -5.6492972227068807E-004
  0.12161088271452369          2.2405487187165830E-002     6.8248208656458169E-003    -2.4634248064626728E-003     2.2456602223043477E-003    -4.7769130992643107E-005    -5.6540007479499341E-004
  0.12250262359267736          2.2745441913717898E-002     6.9880594292876901E-003    -2.5247906149154886E-003     2.2782656873515912E-003    -4.1064404348627489E-005    -5.6566849229673253E-004
  0.12334083490079054          2.3067848215390541E-002     7.1440444627067952E-003    -2.5833359493972726E-003     2.3084042367498437E-003    -3.4851791276469764E-005    -5.6575787888329552E-004
  0.12410586983165905          2.3364572573191269E-002     7.2886144068310399E-003    -2.6377606510140515E-003     2.3354864165711611E-003    -2.9282046509024203E-005    -5.6570360546338925E-004
  0.12477979692698207          2.3628049296852839E-002     7.4177687734880643E-003    -2.6870665714766938E-003     2.3590400790083929E-003    -2.4515653011180684E-005    -5.6554674443773725E-004
  0.12534682064515335          2.3851597727303674E-002     7.5278347474791929E-003    -2.7309009125849018E-003     2.3788303950549273E-003    -2.0747749534973326E-005    -5.6532539236899535E-004
  0.12579365259861344          2.4029699672887359E-002     7.6156139050749068E-003    -2.7694206080717590E-003     2.3949852667311013E-003    -1.8222814845338437E-005    -5.6506058418465078E-004
  0.12610982836410395          2.4157672460731600E-002     7.6783951223414158E-003    -2.8014764505538002E-003     2.4079917157944970E-003    -1.7020052746654690E-005    -5.6476229711743830E-004
  0.12628800924321198          2.4229686002357420E-002     7.7138117753968788E-003    -2.8181469529667057E-003     2.4158227005702630E-003    -1.6223960471086054E-005    -5.6456636848606280E-004
  0.12633171927420372          2.4245674759689279E-002     7.7222617542747531E-003    -2.8166989130050781E-003     2.4159946505642096E-003    -1.5370981935014995E-005    -5.6461150022853472E-004
  0.12633900844218052          2.4248310452110615E-002     7.7236689477931603E-003    -2.8164034494206351E-003     2.4159837048424115E-003    -1.5216944941613429E-005    -5.6462153595090254E-004
  0.12635194281693718          2.4253158062649910E-002     7.7261912185741409E-003    -2.8164330670568966E-003     2.4161486986296046E-003    -1.5009722070034080E-005    -5.6462950392654511E-004
  0.12637022218104443          2.4260105785567154E-002     7.7297717682017347E-003    -2.8167982302890198E-003     2.4164773360978173E-003    -1.4754048743790974E-005    -5.6463556278993745E-004
  0.12639341844738497          2.4268999833756258E-002     7.7343297813735872E-003    -2.8175267680807720E-003     2.4169684216356559E-003    -1.4459281161676279E-005    -5.6463937210333146E-004
  0.12642098800381837          2.4279634277456982E-002     7.7397608289967151E-003    -2.8186289330851431E-003     2.4176062551242265E-003    -1.4133016644601907E-005    -5.6464109747718393E-004
  0.12645228467351230          2.4291756567782041E-002     7.7459393963963718E-003    -2.8200919815581241E-003     2.4183717716571560E-003    -1.3781344415855315E-005    -5.6464132904689580E-004
  0.12648657490182114          2.4305074886544518E-002     7.7527221061239621E-003    -2.8218693956886223E-003     2.4192446471700824E-003    -1.3409539235838354E-005    -5.6464108215766333E-004
  0.12652305496121458          2.4319269917708029E-002     7.7599521930153221E-003    -2.8239093919105143E-003     2.4201689698673239E-003    -1.3022839144670442E-005    -5.6464172784702847E-004
  0.12656086979371661          2.4333996704649554E-002     7.7674618961177267E-003    -2.8262501642583467E-003     2.4211677292026819E-003    -1.2626190172413333E-005    -5.6464487601025088E-004
  0.12659913305428339          2.4348900131325953E-002     7.7750783132772535E-003    -2.8288556273109713E-003     2.4222103809744266E-003    -1.2225416863860778E-005    -5.6465274689689753E-004
  0.12663694788678542          2.4363623691875360E-002     7.7826265569489452E-003    -2.8317029395732484E-003     2.4234133110443428E-003    -1.1827429288616699E-005    -5.6466725558930475E-004
  0.12667342794617886          2.4377820253636294E-002     7.7899320909013145E-003    -2.8348511928892573E-003     2.4247689397371374E-003    -1.1441477727511509E-005    -5.6468910549929035E-004
  0.12670771817448770          2.4391167006183656E-002     7.7968199113060063E-003    -2.8382391999702229E-003     2.4266981464812921E-003    -1.1079889618152389E-005    -5.6471566627297584E-004
  0.12673901484418162          2.4403382834351433E-002     7.8031032468273412E-003    -2.8414128956381602E-003     2.4295567406824843E-003    -1.0760675326393021E-005    -5.6473383045811307E-004
  0.12676658440061503          2.4414239288874436E-002     7.8085606295600664E-003    -2.8438455495376483E-003     2.4334047013322758E-003    -1.0504493289700001E-005    -5.6470938782317173E-004
  0.12678978066695556          2.4423585077646238E-002     7.8129142213794970E-003    -2.8445474387257291E-003     2.4377219530003695E-003    -1.0338971508004386E-005    -5.6457733640236844E-004
  0.12680806003106282          2.4431531516313713E-002     7.8158273483373061E-003    -2.8439330115536438E-003     2.4413315607609209E-003    -1.0363367812643612E-005    -5.6421761535707107E-004
  0.12682099440581948          2.4439920329827631E-002     7.8170018786875486E-003    -2.8430425542051822E-003     2.4438439708198006E-003    -1.1296007307423162E-005    -5.6332829176873405E-004
  0.12682828357379627          2.4439920329827631E-002     7.8170018786875486E-003    -2.8439739517790632E-003     2.4456919501281041E-003    -1.1296007307423162E-005    -5.6332829176873405E-004
  0.12683171927420372          2.4446407804835570E-002     7.8204316489697782E-003    -2.8437324522666541E-003     2.4457601590169948E-003    -1.0888087822663863E-005    -5.6332936118005949E-004
  0.12683900844218052          2.4446407804835570E-002     7.8204316489697782E-003    -2.8447967290776031E-003     2.4444411129050190E-003    -1.0888087822663863E-005    -5.6332936118005949E-004
  0.12685194281693718          2.4453776294768043E-002     7.8257820927464233E-003    -2.8441290630965136E-003     2.4426338830224152E-003    -1.1911988117598237E-005    -5.6408531073752640E-004
  0.12687022218104443          2.4461313958729275E-002     7.8304165478547579E-003    -2.8437622152669806E-003     2.4400908778917417E-003    -1.1976226520730919E-005    -5.6440131978529283E-004
  0.12689341844738497          2.4470536428258853E-002     7.8353733797424038E-003    -2.8448345725011802E-003     2.4372902905212550E-003    -1.1827853823711925E-005    -5.6450114761668311E-004
  0.12692098800381837          2.4481414671787965E-002     7.8408971114341496E-003    -2.8474673202092504E-003     2.4352913616385720E-003    -1.1578787437367583E-005    -5.6449353930311562E-004
  0.12695228467351230          2.4493717997978188E-002     7.8470398890861711E-003    -2.8508812020070721E-003     2.4346111100210718E-003    -1.1263657472911096E-005    -5.6444221820237594E-004
  0.12698657490182114          2.4507178488459382E-002     7.8537513843975476E-003    -2.8543579939541673E-003     2.4350101850378753E-003    -1.0907345523750917E-005    -5.6438008005781711E-004
  0.12702305496121458          2.4521500241063064E-002     7.8609127267729867E-003    -2.8576019494598189E-003     2.4360450028214371E-003    -1.0529178665616864E-005    -5.6432016454027300E-004
  0.12706086979371661          2.4536358088731409E-002     7.8683656947272796E-003    -2.8605743196225904E-003     2.4373796060486036E-003    -1.0142717733337961E-005    -5.6426598582754058E-004
  0.12709913305428339          2.4551405971462416E-002     7.8759334058596409E-003    -2.8632996204731392E-003     2.4388244360302263E-003    -9.7573881939532583E-006    -5.6421763758021952E-004
  0.12713694788678542          2.4566287703967352E-002     7.8834324071732249E-003    -2.8657972911526322E-003     2.4402776209217786E-003    -9.3802483355299471E-006    -5.6417440926982156E-004
  0.12717342794617886          2.4580647851156483E-002     7.8906800985731693E-003    -2.8680630486342760E-003     2.4416818861552601E-003    -9.0171265036795429E-006    -5.6413566346883055E-004
  0.12720771817448770          2.4594141856464503E-002     7.8975000911340205E-003    -2.8700737084493117E-003     2.4430015840087639E-003    -8.6732167090273369E-006    -5.6410103504923978E-004
  0.12723901484418162          2.4606445268331747E-002     7.9037266671104726E-003    -2.8717971696782330E-003     2.4442103730011075E-003    -8.3533791728345110E-006    -5.6407040914426465E-004
  0.12726658440061503          2.4617262314081848E-002     7.9092088308717300E-003    -2.8731988888829815E-003     2.4452869037585936E-003    -8.0623199409550243E-006    -5.6404385240572843E-004
  0.12728978066695557          2.4626333945912692E-002     7.9138141093166216E-003    -2.8742508209979195E-003     2.4462124764994585E-003    -7.8049399369091404E-006    -5.6402151572896946E-004
  0.12730806003106282          2.4633445703320354E-002     7.9174322082877883E-003    -2.8749396156404171E-003     2.4469693518643799E-003    -7.5869017858838392E-006    -5.6400363736949061E-004
  0.12732099440581948          2.4638435909827800E-002     7.9199786414773793E-003    -2.8752784025076633E-003     2.4475384457074922E-003    -7.4155189789688892E-006    -5.6399049292252148E-004
  0.12732828357379627          2.4641193675682474E-002     7.9213947964819377E-003    -2.8752846327170728E-003     2.4479059724596031E-003    -7.2969206616937588E-006    -5.6398224825388932E-004
  0.12735198124728078          2.4650110818319883E-002     7.9259857793096931E-003    -2.8750966029039643E-003     2.4491278868190155E-003    -6.8925269607551502E-006    -5.6395572786362516E-004
  0.12744566661023832          2.4687568418856699E-002     7.9449313929989256E-003    -2.8814794211315465E-003     2.4520404566070126E-003    -6.1710857970536817E-006    -5.6388677786933078E-004
  0.12761362228019366          2.4755880911390495E-002     7.9793128727992119E-003    -2.8965287340854693E-003     2.4567441339675309E-003    -5.3082286502035520E-006    -5.6375817775447014E-004
  0.12785487572099671          2.4854038585182987E-002     8.0287892715077969E-003    -2.9176990441476891E-003     2.4640228181017168E-003    -4.0054137439838502E-006    -5.6354405890049356E-004
  0.12816798062051241          2.4981281483959360E-002     8.0931601811086006E-003    -2.9435768840587332E-003     2.4739162155141972E-003    -2.1310886685276530E-006    -5.6323822120106916E-004
  0.12855105503514228          2.5137081632168341E-002     8.1723092153895855E-003    -2.9739445016094281E-003     2.4861867902539838E-003     2.9846779765796731E-007    -5.6283552186974146E-004
  0.12900179548058457          2.5320878444281294E-002     8.2661024122743735E-003    -3.0089413789628817E-003     2.5005995786372766E-003     3.2253134742900205E-006    -5.6232578217436035E-004
  0.12951749130293422          2.5531974585069291E-002     8.3743555207014524E-003    -3.0486866151717730E-003     2.5169546560402209E-003     6.5910070384336567E-006    -5.6169552179520911E-004
  0.13009504111876061          2.5769512698289837E-002     8.4968262898570818E-003    -3.0931999191513835E-003     2.5350646030159068E-003     1.0343402009364104E-005    -5.6092997287951962E-004
  0.13073097151317001          2.6032477534982491E-002     8.6332115606118538E-003    -3.1424105164968553E-003     2.5547412799233039E-003     1.4434858720010624E-005    -5.6001433011507239E-004
  0.13142145794726823          2.6319697815089575E-002     8.7831426313925050E-003    -3.1961780514089223E-003     2.5757878415459080E-003     1.8819873163673761E-005    -5.5893458092885892E-004
  0.13216234776725175          2.6629848665121726E-002     8.9461797218934047E-003    -3.2543066551097215E-003     2.5980003802729165E-003     2.3453664234252407E-005    -5.5767817983619794E-004
  0.13294918518273116          2.6961453179469883E-002     9.1218056114005710E-003    -3.3165555187374221E-003     2.6211690882937963E-003     2.8291551097266668E-005    -5.5623460486184763E-004
  0.13377723806632821          2.7312878928975638E-002     9.3094175728819124E-003    -3.3826445022017986E-003     2.6450808986803525E-003     3.3288842077222470E-005    -5.5459589004142626E-004
  0.13464152641431526          2.7682357299133077E-002     9.5083254853946843E-003    -3.4522575833843706E-003     2.6695224428152052E-003     3.8401069624183813E-005    -5.5275706036904783E-004
  0.13553685229756110          2.8067952023173106E-002     9.7177361050336201E-003    -3.5250450901516653E-003     2.6942829941993137E-003     4.3584365690214663E-005    -5.5071650417046246E-004
  0.13645783112286150          2.8467598259607613E-002     9.9367571375617754E-003    -3.6006263787743873E-003     2.7191576279567476E-003     4.8795954149134746E-005    -5.4847624536646955E-004
  0.13739892401675216          2.8879092463287678E-002     1.0164388441420069E-002    -3.6785922545160203E-003     2.7439479212077473E-003     5.3994626932277087E-005    -5.4604211264317035E-004
  0.13835447113710167          2.9300104625406914E-002     1.0399520314046876E-002    -3.7585013913720156E-003     2.7684686282663474E-003     5.9141224733939630E-005    -5.4342382452347848E-004
  0.13931872571217740          2.9728189369204766E-002     1.0640932679877544E-002    -3.8398919488018654E-003     2.7925453610453442E-003     6.4199103340817945E-005    -5.4063495588301382E-004
  0.14028588860248925          3.0160799365221969E-002     1.0887296394447771E-002    -3.9222780930021767E-003     2.8160185163004191E-003     6.9134453074633196E-005    -5.3769281011814400E-004
  0.14125014317756499          3.0595300825541988E-002     1.1137176837660953E-002    -4.0051546602184749E-003     2.8387443499982095E-003     7.3916717280040337E-005    -5.3461824733172655E-004
  0.14220569029791449          3.1028991594696475E-002     1.1389040164900402E-002    -4.0880008471955893E-003     2.8605959142656554E-003     7.8518831365552731E-005    -5.3143531974959488E-004
  0.14314678319180515          3.1459119352543891E-002     1.1641261608136355E-002    -4.1702840502519847E-003     2.8814636278843330E-003     8.2917221320841136E-005    -5.2817096675913629E-004
  0.14406776201710556          3.1882904057794641E-002     1.1892137212581606E-002    -4.2514639775062214E-003     2.9012555474245355E-003     8.7092032411305572E-005    -5.2485457294432236E-004
  0.14496308790035140          3.2297558409038356E-002     1.2139897109115826E-002    -4.3309975101233494E-003     2.9198969629997012E-003     9.1027061313341185E-005    -5.2151749466967619E-004
  0.14582737624833844          3.2700312949975045E-002     1.2382722387780301E-002    -4.4083424750063181E-003     2.9373300827738543E-003     9.4709622229765939E-005    -5.1819255581472498E-004
  0.14665542913193549          3.3088438415555289E-002     1.2618763117503089E-002    -4.4829627505293497E-003     2.9535129226703908E-003     9.8130389920740008E-005    -5.1491353325082520E-004
  0.14744226654741491          3.3459270679286182E-002     1.2846159059215732E-002    -4.5543337055418522E-003     2.9684186830841292E-003     1.0128319067864496E-004    -5.1171460686498201E-004
  0.14818315636739843          3.3810234473768241E-002     1.3063061599813327E-002    -4.6219543049538592E-003     2.9820306483640769E-003     1.0416451509675975E-004    -5.0862980275944813E-004
  0.14887364280149665          3.4138866351327998E-002     1.3267656741925348E-002    -4.6853254485734845E-003     2.9943482882583369E-003     1.0677334283274879E-004    -5.0569256479843705E-004
  0.14950957319590605          3.4442838613787233E-002     1.3458189391550681E-002    -4.7439912862444894E-003     3.0053769037706665E-003     1.0911082056421703E-004    -5.0293509029963933E-004
  0.15008712301173244          3.4719981676263799E-002     1.3632987700970317E-002    -4.7975195687097131E-003     3.0151301736272233E-003     1.1117943179811697E-004    -5.0038798556432029E-004
  0.15060281883408208          3.4968301392383570E-002     1.3790485813239925E-002    -4.8455129764843488E-003     3.0236270524990954E-003     1.1298294369933883E-004    -4.9807974751148664E-004
  0.15105355927952438          3.5186001581089588E-002     1.3929248113220804E-002    -4.8876126737018178E-003     3.0308897508149520E-003     1.1452576583981992E-004    -4.9603638815321480E-004
  0.15143663369415425          3.5371498912115766E-002     1.4047990101820921E-002    -4.9235018802408067E-003     3.0369417954930734E-003     1.1581263978165788E-004    -4.9428105280073130E-004
  0.15174973859366994          3.5523438757477592E-002     1.4145598441275517E-002    -4.9529092708960748E-003     3.0418061839432623E-003     1.1684814665026427E-004    -4.9283369361660277E-004
  0.15199099203447300          3.5640708470469511E-002     1.4221148584090444E-002    -4.9756118430604127E-003     3.0455038042323549E-003     1.1763637534617287E-004    -4.9171081865360868E-004
  0.15215894770442834          3.5722448935661399E-002     1.4273920173961542E-002    -4.9914376372384751E-003     3.0480519597222036E-003     1.1818068668617985E-004    -4.9092523205623352E-004
  0.15225263306738587          3.5768077392952430E-002     1.4303417990759255E-002    -5.0002688804158786E-003     3.0494643137379054E-003     1.1848344688159855E-004    -4.9048571534939368E-004
  0.15235695050928544          3.5818911733544477E-002     1.4336315376159533E-002    -5.0101067530286311E-003     3.0510289961462110E-003     1.1882004867941277E-004    -4.8999523175451392E-004
  0.15270790099632131          3.5990187467428034E-002     1.4447408811724179E-002    -5.0432898643201600E-003     3.0562321221745473E-003     1.1993166323296365E-004    -4.8833537863450537E-004
  0.15333707211025482          3.6298171267318227E-002     1.4648171192956558E-002    -5.1030267745357377E-003     3.0653259201717958E-003     1.2186664503830858E-004    -4.8532419056416843E-004
  0.15424082067754485          3.6742596281313537E-002     1.4940145814194238E-002    -5.1893374420088302E-003     3.0778619832287505E-003     1.2452803948263434E-004    -4.8092141546986190E-004
  0.15541372873393097          3.7322893239921703E-002     1.5325440843779707E-002    -5.3022030764648381E-003     3.0932041401393671E-003     1.2778068378985571E-004    -4.7507475204157167E-004
  0.15684874641589552          3.8038154469021097E-002     1.5806696008820304E-002    -5.4415598566488824E-003     3.1105451640374630E-003     1.3145456771742058E-004    -4.6772408907039449E-004
  0.15853724474542050          3.8887031692441544E-002     1.6386994702663745E-002    -5.6072798943468559E-003     3.1289264106970712E-003     1.3534868673926043E-004    -4.5880712406388350E-004
  0.16046906946491277          3.9867609044954462E-002     1.7069745393606180E-002    -5.7991508410624578E-003     3.1472609984099331E-003     1.3923592951889608E-004    -4.4826548876449241E-004
  0.16263260262263371          4.0977275060886074E-002     1.7858538612837985E-002    -6.0168534302006017E-003     3.1643605762493874E-003     1.4286881744621569E-004    -4.3605096667302695E-004
  0.16501483261666222          4.2212588849076915E-002     1.8756974960669685E-002    -6.2599391315295008E-003     3.1789649741884030E-003     1.4598612156289438E-004    -4.2213136718254279E-004
  0.16760143251539214          4.3569156642352551E-002     1.9768468613741284E-002    -6.5278090701838751E-003     3.1897741001747433E-003     1.4832026388303176E-004    -4.0649575488531565E-004
  0.17037684625084393          4.5041522752425928E-002     2.0896027807678765E-002    -6.8196945315907162E-003     3.1954814958728979E-003     1.4960529303350987E-004    -3.8915858557080258E-004
  0.17332438218882942          4.6623086383133755E-002     2.2142018805168747E-002    -7.1346402137566186E-003     3.1948087869714380E-003     1.4958473744246429E-004    -3.7016275711490744E-004
  0.17642631352170537          4.8306049316567970E-002     2.3507919544967362E-002    -7.4714913555039217E-003     3.1865402342463201E-003     1.4801999068803480E-004    -3.4958125428559650E-004
  0.17966398488348437          5.0081399723796070E-002     2.4994071488051182E-002    -7.8288846939579253E-003     3.1695567074409518E-003     1.4469806240834281E-004    -3.2751744159082569E-004
  0.18301792454771318          5.1938936459138829E-002     2.6599439944359607E-002    -8.2052429459475440E-003     3.1428684760513082E-003     1.3943884013048919E-004    -3.0410402227176893E-004
  0.18646796153412484          5.3867337735622474E-002     2.8321394911501877E-002    -8.5987740800421448E-003     3.1056460012343877E-003     1.3210146906970880E-004    -2.7950079940527610E-004
  0.18999334692017097          5.5854262123429317E-002     3.0155517757419252E-002    -9.0074743490180346E-003     3.0572482199085881E-003     1.2258974059545959E-004    -2.5389140374556428E-004
  0.19357287862806849          5.7886495209089076E-002     3.2095452064163657E-002    -9.4291353469366287E-003     2.9972476865651600E-003     1.1085619788945211E-004    -2.2747918199970014E-004
  0.19718502893699977          5.9950119729529822E-002     3.4132799143040932E-002    -9.8613548049871092E-003     2.9254520185699631E-003     9.6904830514927805E-005    -2.0048256095105910E-004
  0.20080807395366693          6.2030717976691657E-002     3.6257073435692962E-002    -1.0301551133809003E-002     2.8419210816423659E-003     8.0792515529505202E-005    -1.7313002552783017E-004
  0.20442022426259820          6.4113565238546916E-002     3.8455703849210134E-002    -1.0746981449511457E-002     2.7469793798438925E-003     6.2628803539823585E-005    -1.4565505494358089E-004
  0.20799975597049572          6.6183860399260219E-002     4.0714113547386632E-002    -1.1194760930308946E-002     2.6412233899597826E-003     4.2574449078728579E-005    -1.1829117656929519E-004
  0.21152514135654185          6.8226926402646118E-002     4.3015844469276358E-002    -1.1641888114542276E-002     2.5255228116828066E-003     2.0838548574997141E-005    -9.1267358218488298E-005
  0.21497517834295352          7.0228408702929568E-002     4.5342743338631933E-002    -1.2085272104280882E-002     2.4010157034243676E-003    -2.3255326571816684E-006    -6.4803882777692874E-005
  0.21832911800718233          7.2174474174663772E-002     4.7675210929351355E-002    -1.2521757685879637E-002     2.2690976384587844E-003    -2.6625369554721199E-005    -3.9108835797295481E-005
  0.22156678936896132          7.4051859762784819E-002     4.9992411581208776E-002    -1.2948159048791961E-002     2.1314033636737418E-003    -5.1735904015437641E-005    -1.4375228833011188E-005
  0.22466872070183727          7.5848207465029086E-002     5.2272723955784972E-002    -1.3361288290852542E-002     1.9897824153405994E-003    -7.7312749431700896E-005     9.2220707981962706E-006
  0.22761625663982277          7.7551950050371424E-002     5.4493941379840385E-002    -1.3758003105439433E-002     1.8462658083315848E-003    -1.0285693449002575E-004     3.1448100305140958E-005
  0.23039167037527455          7.9152487159829935E-002     5.6633699192483115E-002    -1.4135208621031301E-002     1.7030318364504324E-003    -1.2827875185734047E-004     5.2382465529988793E-005
  0.23297827027400447          8.0640202108021003E-002     5.8669823120026117E-002    -1.4489926720763742E-002     1.5623581224292924E-003    -1.5295861112672534E-004     7.1696444360113890E-005
  0.23536050026803298          8.2006478725884666E-002     6.0580693394702054E-002    -1.4819310256288585E-002     1.4265749270963881E-003    -1.7656174226047346E-004     8.9353826313430260E-005
  0.23752403342575393          8.3243695780972848E-002     6.2345599487646848E-002    -1.5120680418649017E-002     1.2980117945907924E-003    -1.9872454233830990E-004     1.0527168321534419E-004
  0.23945585814524620          8.4345210583843186E-002     6.3945083931560329E-002    -1.5391557178528350E-002     1.1789422503576830E-003    -2.1909522858098033E-004     1.1938176039137575E-004
  0.24114435647477117          8.5305321320183480E-002     6.5361257904112804E-002    -1.5629688879230341E-002     1.0715273998469070E-003    -2.3734726350840843E-004     1.3162982579574041E-004
  0.24257937415673572          8.6119232746801527E-002     6.6578098257236637E-002    -1.5833078513800242E-002     9.7776043858042983E-004    -2.5318590343130785E-004     1.4197382067214444E-004
  0.24375228221312184          8.6783004272192793E-002     6.7581702279288350E-002    -1.6000008194414463E-002     8.9941371152918947E-004    -2.6635393100519301E-004     1.5038203827418114E-004
  0.24465603078041187          8.7293515278551281E-002     6.8360520459088150E-002    -1.6129058031323806E-002     8.3799060471182059E-004    -2.7663659777214854E-004     1.5683140476273664E-004
  0.24528520189434538          8.7648429418225857E-002     6.8905550490579434E-002    -1.6219126246580076E-002     7.9468281877900977E-004    -2.8386572630505994E-004     1.6130598589653950E-004
  0.24563615238138126          8.7846222125559398E-002     6.9210577052766661E-002    -1.6269456215471077E-002     7.7032921035159654E-004    -2.8792399419252544E-004     1.6379645062024545E-004
  0.24576367735333840          8.7918062201473815E-002     6.9321593560542349E-002    -1.6287765764889495E-002     7.6144434136708934E-004    -2.8940366833628896E-004     1.6470050021619143E-004
  0.24595653097965944          8.8026673671705538E-002     6.9489664096383547E-002    -1.6315459556642837E-002     7.4797365965949400E-004    -2.9164505486769301E-004     1.6606654872234475E-004
  0.24630329165224615          8.8221856801440388E-002     6.9792406265389448E-002    -1.6365281079447073E-002     7.2364746151335380E-004    -2.9568736068005537E-004     1.6851946947217522E-004
  0.24680369766348700          8.8503290968957302E-002     7.0230525988514966E-002    -1.6437258771587020E-002     6.8830159137485284E-004    -3.0155012473098160E-004     1.7205198851315138E-004
  0.24745726952323566          8.8870453551920775E-002     7.0804947115748362E-002    -1.6531420809428706E-002     6.4170574454178089E-004    -3.0926020779918547E-004     1.7665275497783073E-004
  0.24826337089423084          8.9322646081153992E-002     7.1516851747932694E-002    -1.6647803149754305E-002     5.8355918610621550E-004    -3.1885253814939999E-004     1.8230677312862313E-004
  0.24922121489995266          8.9858998541564969E-002     7.2367678074363478E-002    -1.6786448972802757E-002     5.1349031212161232E-004    -3.3036959766918477E-004     1.8899522836411889E-004
  0.25032986595345952          9.0478464199465439E-002     7.3359106669207572E-002    -1.6947407898237028E-002     4.3105642438951808E-004    -3.4386118924265734E-004     1.9669539815909628E-004
  0.25158824095332943          9.1179811905049188E-002     7.4493042223624226E-002    -1.7130734692825018E-002     3.3574352592326555E-004    -3.5938393134660467E-004     2.0538047393673707E-004
  0.25299511043569189          9.1961623239516968E-002     7.5771596846174447E-002    -1.7336487446435733E-002     2.2696612693068243E-004    -3.7700082085395518E-004     2.1501941740060857E-004
  0.25454909981199669          9.2822285900113849E-002     7.7197067922988236E-002    -1.7564726327060392E-002     1.0406687888656996E-004    -3.9678060598123102E-004     2.2557676903713666E-004
  0.25624869072804884          9.3759991656546152E-002     7.8771917309442691E-002    -1.7815512300029448E-002    -3.3683901586903939E-005    -4.1879724722970236E-004     2.3701250672518334E-004
  0.25809222255519604          9.4772726980007882E-002     8.0498741875789523E-002    -1.8088903284222916E-002    -1.8708847822314833E-004    -4.4312919258754092E-004     2.4928187104601197E-004
  0.26007789401682496          9.5858274275859814E-002     8.2380250345199704E-002    -1.8384953914983078E-002    -3.5702255899820886E-004    -4.6985871783434874E-004     2.6233524161459805E-004
  0.26220376495049991          9.7014208018038436E-002     8.4419233333931254E-002    -1.8703712450691783E-002    -5.4443593270436775E-004    -4.9907120822079360E-004     2.7611803166542636E-004
  0.26446775820489088          9.8237894191582589E-002     8.6618533648601198E-002    -1.9045216713155372E-002    -7.5035311994406731E-004    -5.3085427469319515E-004     2.9057057089507755E-004
  0.26686766167005860          9.9526492465493166E-002     8.8981016541490085E-002    -1.9409494816884462E-002    -9.7587489304525260E-004    -5.6529709958424643E-004     3.0562809919123108E-004
  0.26940113043932656         0.10087695750738147          9.1509536891827628E-002    -1.9796557959509894E-002    -1.2221788535452956E-003    -6.0248953203909464E-004     3.2122073425928802E-004
  0.27206568910074336         0.10228603152009615          9.4206895921930239E-002    -2.0206399466373443E-002    -1.4905211073585136E-003    -6.4252129791991775E-004     3.3727351898314224E-004
  0.27485873415596040         0.10375032393900602          9.7075876926790219E-002    -2.0638992614676509E-002    -1.7822380112394493E-003    -6.8548101623457536E-004     3.5370646355234534E-004
  0.27777753656419779         0.10526617271443793         0.10011907681189758         -2.1094283826274197E-002    -2.0987474509636134E-003    -7.3145566826494793E-004     3.7043476010076585E-004
  0.28081924440883738         0.10682980441285285         0.10333901344880032         -2.1572187918711690E-002    -2.4415506452990354E-003    -7.8052966033302109E-004     3.8736893909183828E-004
  0.28398088568404795         0.10843727284521364         0.10673802681721541         -2.2072586509473704E-002    -2.8122346897096213E-003    -8.3278406407480150E-004     4.0441512728008565E-004
  0.28725937119873135         0.11008450127961880         0.11031827672620823         -2.2595320779137770E-002    -3.2124744821574514E-003    -8.8829377082113377E-004     4.2147479068263045E-004
  0.29065149759495607         0.11176727311833211         0.11408169027199937         -2.3140186366804809E-002    -3.6440352067567475E-003    -9.4713216457814175E-004     4.3844646882454792E-004
  0.29415395047793252         0.11348128021574179         0.11802996698487296         -2.3706926142245111E-002    -4.1087747136174368E-003    -1.0093642828667346E-003     4.5522463203415446E-004
  0.29776330765447573         0.11522212484504230         0.12216453870462829         -2.4295224967198943E-002    -4.6086464405527862E-003    -1.0750494861776433E-003     4.7170094107358275E-004
  0.30147604247679100         0.11698535121612481         0.12648656072158113         -2.4904700968366479E-002    -5.1457019455779457E-003    -1.1442396194782988E-003     4.8776443677347797E-004
  0.30528852728831840         0.11876646238399084         0.13099688969582504         -2.5534897016544825E-002    -5.7220936288051027E-003    -1.2169795167032685E-003     5.0330233134183305E-004
  0.30919703696826800         0.12056094379929794         0.13569607059983196         -2.6185272519462868E-002    -6.3400776289656343E-003    -1.2933049186330122E-003     5.1820018471652476E-004
  0.31319775257138527         0.12236428722921242         0.14058432676064697         -2.6855189609504761E-002    -7.0020157350876057E-003    -1.3732432570338073E-003     5.3234279809767269E-004
  0.31728676505938885         0.12417201219905545         0.14566155005171832         -2.7543905086369641E-002    -7.7103783353465087E-003    -1.4568125895159188E-003     5.4561467258482143E-004
  0.32146007912043628         0.12597968217951436         0.15092728781689660         -2.8250557068680092E-002    -8.4677462892626728E-003    -1.5440210670564906E-003     5.5790059815512033E-004
  0.32571361707288554         0.12778295395227904         0.15638077306752068         -2.8974149058614958E-002    -9.2768120359102008E-003    -1.6348671792259682E-003     5.6908643484531894E-004
  0.33004322284953802         0.12957753829273277         0.16202085144191986         -2.9713538578216514E-002    -1.0140381249377356E-002    -1.7293390444447661E-003     5.7905965721775649E-004
  0.33444466605847056         0.13135927757528071         0.16784605226808241         -3.0467412992238450E-002    -1.1061371249959682E-002    -1.8274137309818204E-003     5.8770989069540551E-004
  0.33891364611648905         0.13312413316860588         0.17385455466804350         -3.1234272430996697E-002    -1.2042810062412637E-002    -1.9290586492777587E-003     5.9492994301223005E-004
  0.34344579645116358         0.13486820399917027         0.18004419417477849         -3.2012428685036232E-002    -1.3087838431502002E-002    -2.0342295901328560E-003     6.0061599219676971E-004
  0.34803668876734162         0.13658774133995383         0.18641246820743909         -3.2799941389139768E-002    -1.4199695678157877E-002    -2.1428718038241893E-003     6.0466849200904499E-004
  0.35268183737396852         0.13827915928372103         0.19295653906094690         -3.3594630214759690E-002    -1.5381721744977823E-002    -2.2549197557395068E-003     6.0699272594962083E-004
  0.35737670356698881         0.13993904360354409         0.19967323747404184         -3.4394036275498321E-002    -1.6637345261940408E-002    -2.3702970187717523E-003     6.0749935894417880E-004
  0.36211670006404573         0.14156415579121057         0.20655906181151115         -3.5195391320929137E-002    -1.7970070664549191E-002    -2.4889170735847349E-003     6.0610517882120091E-004
  0.36689719548664557         0.14315145038034280         0.21361019872486517         -3.5995592996264807E-002    -1.9383463724179161E-002    -2.6106813249166631E-003     6.0273309576712323E-004
  0.37171351888540749         0.14469806096465493         0.22082250050927052         -3.6791170194390904E-002    -2.0881130660180065E-002    -2.7354831018325501E-003     5.9731361141261154E-004
  0.37656096430397784         0.14620131591661747         0.22819150673152402         -3.7578243658017464E-002    -2.2466691066235184E-002    -2.8632042657956926E-003     5.8978437082349885E-004
  0.38143479537714881         0.14765880215631022         0.23571254590174653         -3.8352513061742990E-002    -2.4143753401675388E-002    -2.9937224529370866E-003     5.8009238118250444E-004
  0.38633024995868914         0.14906803568811841         0.24338021381310654         -3.9109191720690648E-002    -2.5915868182106075E-002    -3.1268861487291164E-003     5.6818786742779555E-004
  0.39124254477436532         0.15042711612998191         0.25118941274487994         -3.9842999223149184E-002    -2.7786491381561008E-002    -3.2625631945402533E-003     5.5403714767832905E-004
  0.39616688009560597         0.15173407004715980         0.25913431114138447         -4.0548113550314520E-002    -2.9758926422347506E-002    -3.4005951187519043E-003     5.3761092417734229E-004
  0.40109844442924442         0.15298717946508855         0.26720886615315542         -4.1218149101155184E-002    -3.1836265690230493E-002    -3.5408189334236290E-003     5.1889015005089688E-004
  0.40603241921875549         0.15418490856438996         0.27540670753431989         -4.1846126740099916E-002    -3.4021315823075216E-002    -3.6830640924544666E-003     4.9786532595967701E-004
  0.41096398355239394         0.15532590528516627         0.28372114058554038         -4.2424445154342828E-002    -3.6316513276131585E-002    -3.8271528474004965E-003     4.7453664584601074E-004
  0.41588831887363459         0.15640899373259148         0.29214513227502487         -4.2944877568020519E-002    -3.8723834209516750E-002    -3.9729005673721958E-003     4.4891407861276248E-004
  0.42080061368931077         0.15743318356998223         0.30067132720746692         -4.3398568065068636E-002    -4.1244687748393280E-002    -4.1201166250148750E-003     4.2101754920101896E-004
  0.42569606827085110         0.15839764754154026         0.30929200411902014         -4.3776041189272696E-002    -4.3879802007708343E-002    -4.2686043639570586E-003     3.9087681977451928E-004
  0.43056989934402207         0.15930173695871050         0.31799910092499684         -4.4067223956243261E-002    -4.6629094298202389E-002    -4.4181616831909598E-003     3.5853148819272197E-004
  0.43541734476259242         0.16014497369499964         0.32678419584527918         -4.4261498104469749E-002    -4.9491539191835687E-002    -4.5685828049184061E-003     3.2403126791952154E-004
  0.44023366816135434         0.16092705316034339         0.33563850842531096         -4.4347761600647462E-002    -5.2465022893809346E-002    -4.7196562605387356E-003     2.8743516171086936E-004
  0.44501416358395418         0.16164783374870265         0.34455287252267086         -4.4314550027677396E-002    -5.5546210981134381E-002    -4.8711672582306192E-003     2.4881182396818257E-004
  0.44975416008101110         0.16230734815803510         0.35351775270972957         -4.4150133746301792E-002    -5.8730389498945275E-002    -5.0229038562820448E-003     2.0824096787749728E-004
  0.45444902627403139         0.16290579880855985         0.36252322869115461         -4.3842666294830149E-002    -6.2011319453208397E-002    -5.1746410919960399E-003     1.6580841059955949E-004
  0.45909417488065829         0.16344355839437810         0.37155898981941754         -4.3380474203411637E-002    -6.5381167780646871E-002    -5.3261592336471871E-003     1.2161090509956829E-004
  0.46368506719683633         0.16392118117397905         0.38061435420810241         -4.2752162414953027E-002    -6.8830332009880021E-002    -5.4772355307253990E-003     7.5753256957580232E-005
  0.46821721753151085         0.16433938309066309         0.38967821952116455         -4.1946958970344936E-002    -7.2347412826760382E-002    -5.6276472020243429E-003     2.8348691500297432E-005
  0.47268619758952934         0.16469906647573909         0.39873911423099101         -4.0954986757373468E-002    -7.5919164833570613E-002    -5.7771741976941036E-003    -2.0480891577723996E-005
  0.47708764079846189         0.16500131204424609         0.40778517863189656         -3.9767611795227698E-002    -7.9530528983044468E-002    -5.9255826752954537E-003    -7.0610422186027488E-005
  0.48141724657511437         0.16524737744306392         0.41680416179832463         -3.8377772178562315E-002    -8.3164699069386866E-002    -6.0726591500165411E-003    -1.2190204669763568E-004
  0.48567078452756363         0.16543871332193302         0.42578346452519444         -3.6780352325326338E-002    -8.6803283432088568E-002    -6.2181811600126660E-003    -1.7421462837670615E-004
  0.48984409858861105         0.16557694257234012         0.43471009682163231         -3.4972369567008582E-002    -9.0426390420441191E-002    -6.3619284379137992E-003    -2.2740101071983508E-004
  0.49393311107661464         0.16566388454472306         0.44357075016398595         -3.2953766591019673E-002    -9.4013315601019762E-002    -6.5036841914052736E-003    -2.8130834031206637E-004
  0.49793382667973191         0.16570153937453774         0.45235177680304223         -3.0726975309388248E-002    -9.7542302546153953E-002    -6.6432345792323188E-003    -3.3577894444225933E-004
  0.50184233635968156         0.16569209390363546         0.46103922866738878         -2.8297636076361550E-002   -0.10099139005658223         -6.7803681774523082E-003    -3.9065123066466998E-004
  0.50565482117120886         0.16563791626199162         0.46961887415082304         -2.5674771655317598E-002   -0.10433895871037549         -6.9148790907804358E-003    -4.4575947179265898E-004
  0.50936755599352423         0.16554155468795795         0.47807623324367238         -2.2870441462849181E-002   -0.10756386745778448         -7.0465629108353509E-003    -5.0093584027543006E-004
  0.51297691317006733         0.16540573105760331         0.48639660652294486         -1.9900023058885746E-002   -0.11064632542313420         -7.1752154913832461E-003    -5.5601155066920915E-004
  0.51647936605304379         0.16523333656947953         0.49456511858026658         -1.6781914691500359E-002   -0.11356829550121961         -7.3006519113659376E-003    -6.1081159949347586E-004
  0.51987149244926856         0.16502742161300712         0.50256675429702147         -1.3537260393932438E-002   -0.11631398904335429         -7.4227665931346706E-003    -6.6513664447935029E-004
  0.52314997796395202         0.16479118390961342         0.51038639903054916         -1.0189592484172394E-002   -0.11887032291031474         -7.5411552917591367E-003    -7.1888441392406509E-004
  0.52631161923916259         0.16452795845276083         0.51800889352446500         -6.7643499319705591E-003   -0.12122724511059262         -7.6558242479709661E-003    -7.7182246670602509E-004
  0.52935332708380212         0.16424120301032161         0.52541908573342411         -3.2883662662917049E-003   -0.12337799895363150         -7.7665618250009243E-003    -8.2379268374445586E-004
  0.53227212949203950         0.16393448000812827         0.53260188116891005          2.1074544554389174E-004   -0.12531917799995992         -7.8731988017265078E-003    -8.7462655646256731E-004
  0.53506517454725655         0.16361143857359950         0.53954230281234650          3.7050069081078774E-003   -0.12705097993426434         -7.9755766891363936E-003    -9.2415685354263651E-004
  0.53772973320867334         0.16327579397485173         0.54622555196692635          7.1668780463317178E-003   -0.12857672442407253         -8.0735425162122287E-003    -9.7221997862625975E-004
  0.54026320197794131         0.16293130451170293         0.55263706931784151          1.0569581919610681E-002   -0.12990292655810037         -8.1669547276847377E-003    -1.0186547669727630E-003
  0.54266310544310903         0.16258174520699359         0.55876259298149045          1.3887640549597485E-002   -0.13103885108238036         -8.2556766848138237E-003    -1.0633053526717044E-003
  0.54492709869750000         0.16223089035887339         0.56458825180032945          1.7097212257787847E-002   -0.13199618514456868         -8.3395815567457628E-003    -1.1060202415950540E-003
  0.54705296963117500         0.16188247071850451         0.57010058118735063          2.0176391055124830E-002   -0.13278856965570893         -8.4185418085028427E-003    -1.1466564688562982E-003
  0.54903864109280387         0.16154016160876575         0.57528664354637427          2.3105392801753659E-002   -0.13343113567480092         -8.4924485642541656E-003    -1.1850737909226169E-003
  0.55088217291995112         0.16120754204748272         0.58013405568514487          2.5866654669698723E-002   -0.13394002479791953         -8.5611950146186559E-003    -1.2211408821781343E-003
  0.55258176383600321         0.16088807051538268         0.58463107129230218          2.8444856110418915E-002   -0.13433190795784813         -8.6246834373401408E-003    -1.2547335306035542E-003
  0.55413575321230801         0.16058505728192002         0.58876665092523228          3.0826848918312569E-002   -0.13462357132572228         -8.6828226632908404E-003    -1.2857360575007186E-003
  0.55554262269467047         0.16030162649019061         0.59253049293691795          3.3001557812277670E-002   -0.13483147148275809         -8.7355301851191405E-003    -1.3140411161835482E-003
  0.55680099769454039         0.16004069924379016         0.59591313103536203          3.4959801983250202E-002   -0.13497141611613950         -8.7827325827460109E-003    -1.3395500338214393E-003
  0.55790964874804727         0.15980495575653911         0.59890595178010742          3.6694139154217764E-002   -0.13505816187360339         -8.8243648669733103E-003    -1.3621734762953989E-003
  0.55886749275376912         0.15959681124063807         0.60150124959113394          3.8198612117432529E-002   -0.13510527094141569         -8.8603660415474718E-003    -1.3818333325516853E-003
  0.55967359412476425         0.15941842578414869         0.60369239145310927          3.9468590148109217E-002   -0.13512475982425465         -8.8906879159884461E-003    -1.3984600774877326E-003
  0.56032716598451293         0.15927160620026246         0.60547358480335534          4.0500511588322768E-002   -0.13512708057762657         -8.9152904116196752E-003    -1.4119947148963125E-003
  0.56082757199575373         0.15915786621829542         0.60684019469505013          4.1292225325474226E-002   -0.13511948448763780         -8.9341338667531332E-003    -1.4223916449525422E-003
  0.56117433266834049         0.15907837005378547         0.60778864656357778          4.1840980044998963E-002   -0.13511130075652927         -8.9471973096893267E-003    -1.4296128569851619E-003
  0.56136718629466154         0.15903391629692823         0.60831664895594306          4.2146420769087228E-002   -0.13510508313090810         -8.9544640912284593E-003    -1.4336350597785961E-003
  0.56147328097211846         0.15900938780034762         0.60860727797156466          4.2314514973631992E-002   -0.13510118763820303         -8.9584623301582657E-003    -1.4358496038819933E-003
  0.56173258153772898         0.15894921900328296         0.60931805995184241          4.2725507029872982E-002   -0.13509029267811362         -8.9682365945783025E-003    -1.4412672288702929E-003
  0.56219619748362359         0.15884085924294228         0.61059056393715794          4.3460792564095116E-002   -0.13506619193032882         -8.9857166863573264E-003    -1.4509733692402490E-003
  0.56285931863047545         0.15868412361475526         0.61241438124978531          4.4512521749009451E-002   -0.13502396731815949         -9.0107311030074074E-003    -1.4648992580608431E-003
  0.56371492856248251         0.15847883510074079         0.61477410310959391          4.5882606225603938E-002   -0.13491419946032360         -9.0430278768364979E-003    -1.4829422462100364E-003
  0.56475396068663608         0.15822487871968283         0.61764959377735540          4.7531639693432756E-002   -0.13480374700840367         -9.0822793714475866E-003    -1.5049668416777934E-003
  0.56596540204068757         0.15792226979185062         0.62101600409880531          4.9459303176892060E-002   -0.13462232525539988         -9.1280863175859320E-003    -1.5308036570058805E-003
  0.56733641147305558         0.15757125667741492         0.62484385717941515          5.1642178248071664E-002   -0.13435967290962286         -9.1799818678592326E-003    -1.5602483799986018E-003
  0.56885245614640489         0.15717242418557500         0.62909912094749021          5.4053475221431613E-002   -0.13400363832105855         -9.2374340482001133E-003    -1.5930616086183018E-003
  0.57049746571772320         0.15672679540195655         0.63374328275630798          5.6663667107280276E-002   -0.13353955432241252         -9.2998507624930948E-003    -1.6289682748293183E-003
  0.57225400273818827         0.15623595946092517         0.63873355519729158          5.9439574062305219E-002   -0.13295528213812582         -9.3665876937115543E-003    -1.6676566947820613E-003
  0.57410344751658637         0.15570216302618481         0.64402300712561389          6.2345041933062867E-002   -0.13224150178410735         -9.4369381233051289E-003    -1.7087844958715830E-003
  0.57602619550337830         0.15512841903038210         0.64956084978455597          6.5341498310650281E-002   -0.13139322278143295         -9.5102709843308628E-003    -1.7519345833380234E-003
  0.57800186510942597         0.15451858880873448         0.65529274254452918          6.8388916073521128E-002   -0.13041020862478050         -9.5855918346640298E-003    -1.7967711921362452E-003
  0.58000951375911458         0.15387743035222595         0.66116111578607406          7.1446805178468159E-002   -0.12929766562984907         -9.6622966175257639E-003    -1.8427827314598058E-003
  0.58202785988888528         0.15321065875141085         0.66710572118320355          7.4475359308549552E-002   -0.12806620826050905         -9.7394833513162471E-003    -1.8895295685191315E-003
  0.58403550853857389         0.15252493247261328         0.67306409317734783          7.7436535434078316E-002   -0.12673179604276738         -9.8163819972288957E-003    -1.9364992801543567E-003
  0.58601117814462156         0.15182782532460357         0.67897217499344897          8.0295057803973668E-002   -0.12531525479444705         -9.8921469115979543E-003    -1.9831888412720801E-003
  0.58793392613141349         0.15112775211122514         0.68476499414545444          8.3019246259686041E-002   -0.12384154032854269         -9.9659669566661176E-003    -2.0290744317233915E-003
  0.58978337090981159         0.15043386653579657         0.69037746648918552          8.5581610795255766E-002   -0.12233880731632935         -1.0037045866522201E-002    -2.0736285916755030E-003
  0.59153990793027666         0.14975589773450784         0.69574518008259945          8.7959182858442911E-002   -0.12083730194032202         -1.0104619770670419E-002    -2.1163244385556191E-003
  0.59318491750159497         0.14910396015310709         0.70080528114533280          9.0133564560982773E-002   -0.11936834975050850         -1.0167957735880242E-002    -2.1566464096158520E-003
  0.59470096217494428         0.14848833533847094         0.70549742451871178          9.2090741405628396E-002   -0.11796305716255986         -1.0226374353423606E-002    -2.1940968638846847E-003
  0.59607197160731229         0.14791919769197506         0.70976461742732910          9.3820661167805089E-002   -0.11665153735496693         -1.0279237614348829E-002    -2.2282043366250483E-003
  0.59728341296136378         0.14740636768063356         0.71355425925226013          9.5316672913194248E-002   -0.11546186563652479         -1.0325979452362782E-002    -2.2585305384674697E-003
  0.59832244508551735         0.14695901064195194         0.71681894860548057          9.6574861400762477E-002   -0.11441936283123370         -1.0366080837216171E-002    -2.2846858011417218E-003
  0.59917805501752441         0.14658536262983826         0.71951733509228588          9.7593350621915445E-002   -0.11354615961932070         -1.0399117440919842E-002    -2.3063221110871013E-003
  0.59984117616437627         0.14629248100186368         0.72161493072685434          9.8371628542261447E-002   -0.11286051008791520         -1.0424729959193326E-002    -2.3231521880784636E-003
  0.60030479211027088         0.14608599488726726         0.72308471284072806          9.8909951156955223E-002   -0.11237664542643964         -1.0442641551133688E-002    -2.3349504460925268E-003
  0.60056409267588140         0.14596959798774597         0.72390661968608994          9.9208938675238348E-002   -0.11210444280877273         -1.0452658023897570E-002    -2.3415617206843640E-003
  0.60067255699090005         0.14592118041844906         0.72425250858996348          9.9333556064365544E-002   -0.11199025150658114         -1.0456848565355729E-002    -2.3443294784991856E-003
  0.60087552391581156         0.14582984097728921         0.72489775800697420          9.9566038306716120E-002   -0.11177604120462867         -1.0464691147138329E-002    -2.3495124416678822E-003
  0.60124046881592974         0.14566491343850865         0.72605923501998604          9.9981710682764430E-002   -0.11138909220003339         -1.0478794231847039E-002    -2.3588443014068965E-003
  0.60176711625962209         0.14542533986587308         0.72773831484132578         0.10057623978247353        -0.11082700468978404         -1.0499149616586002E-002    -2.3723397737871860E-003
  0.60245496161214362         0.14510962932382265         0.72993661869442472         0.10134320563976089        -0.11008623122729361         -1.0525740546443240E-002    -2.3900175288568159E-003
  0.60330333516652757         0.14471582717024317         0.73265623394463153         0.10227416673889619        -0.10916254968153453         -1.0558545657472572E-002    -2.4119011491059807E-003
  0.60431140878222722         0.14424151138684843         0.73589976610803265         0.10335863026252226        -0.10805088776330639         -1.0597537461098027E-002    -2.4380197488362760E-003
  0.60547819780985779         0.14368376963372545         0.73967028518198108         0.10458410914887241        -0.10674664069118889         -1.0642676097644372E-002    -2.4684100223549802E-003
  0.60680256234985297         0.14303919997042322         0.74397138743166347         0.10593604109467100        -0.10524425815394679         -1.0693936340562723E-002    -2.5031063046968443E-003
  0.60828320846490991         0.14230389014522582         0.74880716665336466         0.10739790377690936        -0.10353877994336078         -1.0751260971597518E-002    -2.5421571820206023E-003
  0.60991868948266703         0.14147340667863476         0.75418224213487040         0.10895129430141989        -0.10162598017173237         -1.0814597986946357E-002    -2.5856115542879613E-003
  0.61170740742600671         0.14054277207996549         0.76010174167061773         0.11057602768069477         -9.9502334943887424E-002    -1.0883887143369280E-002    -2.6335233107416638E-003
  0.61364761458244144         0.13950644751012811         0.76657132302203779         0.11225056811757070         -9.7167275300269251E-002    -1.0959057138223292E-002    -2.6859519055852750E-003
  0.61573741521590430         0.13835825464204993         0.77359690180161045         0.11395149684469492         -9.4617589262688498E-002    -1.1040028086763548E-002    -2.7429610396501108E-003
  0.61797476742129342         0.13709162490286289         0.78118605799283469         0.11565505319548471         -9.1856898403532283E-002    -1.1126708349745312E-002    -2.8046193826080511E-003
  0.62035748512087718         0.13569901725885064         0.78934523256190325         0.11733654897403083         -8.8888810405221744E-002    -1.1218990444891462E-002    -2.8710015788381590E-003
  0.62288324020104657         0.13417243779717250         0.79808254117992672         0.11897104808184591         -8.5719197977349559E-002    -1.1316751533697447E-002    -2.9421875528814448E-003
  0.62554956478755741         0.13250312929287714         0.80740638741289861         0.12053373398613940         -8.2356046325778337E-002    -1.1419841970788575E-002    -3.0182661656930421E-003
  0.62835385365715701         0.13068158545078387         0.81732574608390951         0.12199943125926614         -7.8806010388964010E-002    -1.1528079869344857E-002    -3.0993365551754606E-003
  0.63129336678330839         0.12869750562284010         0.82785016410091128         0.12329470698140352         -7.5065701870768636E-002    -1.1641217973009339E-002    -3.1855195502956133E-003
  0.63436523201356310         0.12653974856533187         0.83898978079114694         0.12445450623239439         -7.1285172755839663E-002    -1.1758873437952058E-002    -3.2769821156687488E-003
  0.63756644787599059         0.12419627866394985         0.85075533353020028         0.12550954579187060         -6.7389521771721625E-002    -1.1879904899025379E-002    -3.3741613044395804E-003
  0.64089388651193535         0.12165410413315404         0.86315814500038424         0.12643837693704174         -6.3379259718629316E-002    -1.2005244527607095E-002    -3.4749063343832622E-003
  0.64434429673224602         0.11889921723043506         0.87621015552160697         0.12721944906632027         -5.9257438334808669E-002    -1.2131655020654381E-002    -3.5769212024612802E-003
  0.64791430719399723         0.11591651648663426         0.88992387974783338         0.12783083138877888         -5.5028829787975221E-002    -1.2265588882270631E-002    -3.6826219661644432E-003
  0.65160042969460108         0.11268974306230857         0.90431249582007966         0.12817108162521160         -5.0649907772106720E-002    -1.2404887915819691E-002    -3.7927538892649775E-003
  0.65539906258009639         0.10920137841378937         0.91938972346663916         0.12827982888444162         -4.6352227463201952E-002    -1.2549143574999568E-002    -3.9074274306945423E-003
  0.65930649426428278         0.10543256944240667         0.93516993543040050         0.12818526371676400         -4.2065413161755466E-002    -1.2698102504676439E-002    -4.0266915356768473E-003
  0.66331890685526640         0.10136301641134624         0.95166806613299482         0.12789253078785379         -3.7815681646191680E-002    -1.2851549326289534E-002    -4.1505748885399974E-003
  0.66743237988587201          9.6970868711210426E-002    0.96889963144227620         0.12740687367563616         -3.3622077618545576E-002    -1.3009308547025018E-002    -4.2790837527531388E-003
  0.67164289414427802          9.2232614552724773E-002    0.98688078459242257         0.12673638337923657         -2.9503040391768064E-002    -1.3171193808274733E-002    -4.4122206670601325E-003
  0.67594633560113260          8.7122929916914671E-002     1.0056281037074641         0.12589119958599640         -2.5475213160267920E-002    -1.3337030456249057E-002    -4.5499750256859902E-003
  0.68033849942931246          8.1614562455155734E-002     1.0251587614166389         0.12488322423233103         -2.1553407174894894E-002    -1.3506647266232703E-002    -4.6923259089020610E-003
  0.68481509411239971          7.5678168943892718E-002     1.0454903940529463         0.12372559813167144         -1.7750262672615771E-002    -1.3679866828101158E-002    -4.8392453322280461E-003
  0.68937174563785875          6.9282149841872059E-002     1.0666410288522916         0.12243241978694981         -1.4076366245868221E-002    -1.3856511260488411E-002    -4.9906956477271574E-003
  0.69400400177082044          6.2392479224792553E-002     1.0886290969564310         0.12101780883722724         -1.0539476666990510E-002    -1.4036402463785919E-002    -5.1466291607904441E-003
  0.69870733640429383          5.4972508666737877E-002     1.1114733017168319         0.11949651002568228         -7.1459481941877623E-003    -1.4219356377592286E-002    -5.3069900839405318E-003
  0.70347715398155886          4.6982762773547432E-002     1.1351925289194107         0.11788293737324182         -3.8999023794501000E-003    -1.4405184654186588E-002    -5.4717136190969261E-003
  0.70830879398641522          3.8380721150080857E-002     1.1598057655492120         0.11619111471900298         -8.0365396822407870E-004    -1.4593704583666600E-002    -5.6407218967317856E-003
  0.71319753549690346          2.9120579933612851E-002     1.1853319105526730         0.11443448531237375          2.1420965998910496E-003    -1.4784716936288560E-002    -5.8139325359484774E-003
  0.71813860179804667          1.9153005981234709E-002     1.2117897130575030         0.11262576385353212          4.9380665554927677E-003    -1.4978028739615269E-002    -5.9912494661478492E-003
  0.72312716504910657          8.4248646555186713E-003     1.2391974394497669         0.11077712768560466          7.5858707573945236E-003    -1.5173443059740535E-002    -6.1725669840545679E-003
  0.72815835100079429         -3.1210556064302716E-003     1.2675727452648429         0.10889914407669354          1.0088921599247604E-002    -1.5370758877904817E-002    -6.3577696973339060E-003
  0.73322724375782522         -1.5546338413999581E-002     1.2969323589291359         0.10700216130393686          1.2450690644971986E-002    -1.5569770094202129E-002    -6.5467329185187892E-003
  0.73832889058216644         -2.8917243847955375E-002     1.3272918334954940         0.10509536695581911          1.4675556113178397E-002    -1.5770276480060373E-002    -6.7393183337357450E-003
  0.74345830673228197         -4.3305022066851023E-002     1.3586649854693866         0.10318695760571417          1.6768468946274651E-002    -1.5972068683001810E-002    -6.9353801101798953E-003
  0.74861048033364819         -5.8786231641473306E-002     1.3910637390983187         0.10128427675407081          1.8734703444245583E-002    -1.6174943257678851E-002    -7.1347589260069349E-003
  0.75378037727578084         -7.5443053736261381E-002     1.4244973057599351          9.9393809648328044E-002     2.0579784853537425E-002    -1.6378671890907703E-002    -7.3372945557518164E-003
  0.75896294613098791         -9.3363605103743641E-002     1.4589718542203380          9.7521385266303218E-002     2.2309253463854560E-002    -1.6583057640271397E-002    -7.5428032432057097E-003
  0.76415312309004302        -0.11264222556430126          1.4944896493391200          9.5671712015747312E-002     2.3929034513031557E-002    -1.6787886491269638E-002    -7.7510977995135398E-003
  0.76934583690995695        -0.13337974271540937          1.5310483502432346          9.3849300069464625E-002     2.5444613823577739E-002    -1.6992943333522734E-002    -7.9619811229136757E-003
  0.77453601386901205        -0.15568369077624766          1.5686401016178835          9.2059075184890496E-002     2.6860572807541526E-002    -1.7198014127078033E-002    -8.1752457461907995E-003
  0.77971858272421912        -0.17966846766638822          1.6072505150642078          9.0292654377885750E-002     2.8191518400223430E-002    -1.7402888828934496E-002    -8.3906729723514061E-003
  0.78488847966635178        -0.20545540790029584          1.6468575219111574          8.8572148652573568E-002     2.9427263893087183E-002    -1.7607354492661143E-002    -8.6080360973660175E-003
  0.79004065326771800        -0.23317274047437445          1.6874300568292457          8.6890028135932093E-002     3.0580605352556516E-002    -1.7811200729757885E-002    -8.8270985475461805E-003
  0.79517006941783352        -0.26295542051576931          1.7289267443564702          8.5246310320173407E-002     3.1657794243382081E-002    -1.8014221134725696E-002    -9.0476137769262364E-003
  0.80027171624217475        -0.29494417595481376          1.7712903539846665          8.3643585062482123E-002     3.2662574417771900E-002    -1.8216214804207594E-002    -9.2693251263046283E-003
  0.80534060899920568        -0.32928774604006550          1.8144649632986840          8.2082957935582762E-002     3.3599380353991203E-002    -1.8417014419863577E-002    -9.4919547647967645E-003
  0.81037179495089340        -0.36613643430727388          1.8583568920919573          8.0565179012366650E-002     3.4472482751922801E-002    -1.8616729183856044E-002    -9.7151047564444752E-003
  0.81536035820195329        -0.40564645476568023          1.9028696726481578          7.9090729853258310E-002     3.5285947555067435E-002    -1.8812654665810238E-002    -9.9395446138773463E-003
  0.82030142450309651        -0.44797559127266340          1.9478836842166649          7.7659896689339800E-002     3.6043609746546329E-002    -1.9007176447504902E-002    -1.0163891540866714E-002
  0.82519016601358475        -0.49328171624535688          1.9932578051749146          7.6272763028994717E-002     3.6749103007090486E-002    -1.9201690997165399E-002    -1.0387204354546386E-002
  0.83002180601844111        -0.54172018956073187          2.0388272334773943          7.4929393547836703E-002     3.7405762737208928E-002    -1.9393462052620738E-002    -1.0610265988179690E-002
  0.83479162359570613        -0.59344072873272036          2.0844017113155227          7.3629429245405081E-002     3.8016912883430981E-002    -1.9582413712818426E-002    -1.0832713194139455E-002
  0.83949495822917952        -0.64858572651312718          2.1297711669305124          7.2372681860390684E-002     3.8585501636935665E-002    -1.9768642859867826E-002    -1.1054124594194161E-002
  0.84412721436214122        -0.70727542146873501          2.1746685997895328          7.1158804759410332E-002     3.9114335551538516E-002    -1.9951993834231782E-002    -1.1274180776471902E-002
  0.84868386588760025        -0.76962328898814603          2.2188404711679932          6.9987407166663726E-002     3.9606027823654480E-002    -2.0132294888463319E-002    -1.1492567340228667E-002
  0.85316046057068751        -0.83570977114996969          2.2619760941950235          6.8857957012507867E-002     4.0063074449014829E-002    -2.0309386024746225E-002    -1.1708964113915293E-002
  0.85755262439886737        -0.90558596429677918          2.3037437249517567          6.7769956740702714E-002     4.0487763975420789E-002    -2.0483061308089634E-002    -1.1923070642815862E-002
  0.86185606585572194        -0.97926471927595338          2.3437859725372800          6.6722865845466009E-002     4.0882240303581244E-002    -2.0653167793674893E-002    -1.2134564280770647E-002
  0.86606658011412796         -1.0567133260582797          2.3817232414235603          6.5716118025680781E-002     4.1248507203246396E-002    -2.0819538910784322E-002    -1.2343130185933728E-002
  0.87018005314473357         -1.1378462584971323          2.4171590785332397          6.4749126828854614E-002     4.1588437813402386E-002    -2.0982008916203960E-002    -1.2548455379792260E-002
  0.87419246573571718         -1.2225182253836919          2.4496872701121908          6.3821306135648043E-002     4.1903775040820879E-002    -2.1140418710099126E-002    -1.2750227236197547E-002
  0.87809989741990357         -1.3105178885412274          2.4789006554277968          6.2932068974616423E-002     4.2196143419007216E-002    -2.1294614706224738E-002    -1.2948134737226422E-002
  0.88189853030539889         -1.4015630190851787          2.5044022060556501          6.2080834724846025E-002     4.2467055312368746E-002    -2.1444445338052467E-002    -1.3141870772725453E-002
  0.88558465280600274         -1.4952971974600409          2.5258173143753146          6.1267062366277075E-002     4.2717901937299130E-002    -2.1589782855093866E-002    -1.3331123472033211E-002
  0.88915466326775394         -1.5912809548550420          2.5427946445109901          6.0490114906343928E-002     4.2950036020311000E-002    -2.1730461052846022E-002    -1.3515604180293746E-002
  0.89260507348806462         -1.6890335656802180          2.5550861446418645          5.9749472058858943E-002     4.3164663216960476E-002    -2.1866357204649259E-002    -1.3695012133064073E-002
  0.89593251212400937         -1.7879588262506678          2.5624321751896817          5.9044630333727061E-002     4.3362903591572952E-002    -2.1997345444375729E-002    -1.3869056154101162E-002
  0.89913372798643687         -1.8874327035525016          2.5647053541349303          5.8375047029581149E-002     4.3545828251768878E-002    -2.2123306655930541E-002    -1.4037450676786585E-002
  0.90220559321669158         -1.9867757981450660          2.5618588599891705          5.7740232974539084E-002     4.3714415223966643E-002    -2.2244113265866280E-002    -1.4199923305136716E-002
  0.90514510634284295         -2.0852760055150501          2.5539494202608655          5.7139723462705384E-002     4.3869570056331145E-002    -2.2359661786239226E-002    -1.4356201119258890E-002
  0.90794939521244256         -2.1822059475616409          2.5411443053816205          5.6573081662997106E-002     4.4012128958296433E-002    -2.2469839499144564E-002    -1.4506026260204783E-002
  0.91061571979895339         -2.2768419418712402          2.5237241243620749          5.6039841902484011E-002     4.4142892083398097E-002    -2.2574543781184658E-002    -1.4649147835516085E-002
  0.91314147487912278         -2.3684832132542804          2.5020807465574819          5.5539616876805940E-002     4.4262572116250357E-002    -2.2673693484304404E-002    -1.4785317778053284E-002
  0.91552419257870654         -2.4564706500343916          2.4767108143951937          5.5072032687735112E-002     4.4371830819896464E-002    -2.2767177321658311E-002    -1.4914314277046833E-002
  0.91776154478409566         -2.5402033437892091          2.4482044206927234          5.4636730428062663E-002     4.4471281542318039E-002    -2.2854910222995420E-002    -1.5035917129361472E-002
  0.91985134541755853         -2.6191524545718119          2.4172301948940933          5.4233374444327097E-002     4.4561487444123311E-002    -2.2936833461104977E-002    -1.5149908734639870E-002
  0.92179155257399326         -2.6928704442157536          2.3845165537285098          5.3861662339027103E-002     4.4642958913097233E-002    -2.3012853420264334E-002    -1.5256101659147162E-002
  0.92358027051733294         -2.7609968262854410          2.3508318219017954          5.3521308498707114E-002     4.4716163865379299E-002    -2.3082919081791387E-002    -1.5354304443919227E-002
  0.92521575153509006         -2.8232583554303936          2.3169625288545466          5.3212046621711091E-002     4.4781528358841798E-002    -2.3146959797507527E-002    -1.5444350298834009E-002
  0.92669639765014700         -2.8794652492682089          2.2836923328234846          5.2933641437164544E-002     4.4839432340638682E-002    -2.3204917630469599E-002    -1.5526082636673723E-002
  0.92802076219014218         -2.9295034951135790          2.2517820649826952          5.2685883562240556E-002     4.4890213594670228E-002    -2.3256741584938886E-002    -1.5599358406077467E-002
  0.92918755121777274         -2.9733237753780282          2.2219514689007136          5.2468580455971255E-002     4.4934173424446201E-002    -2.3302390602360896E-002    -1.5664047026584901E-002
  0.93019562483347240         -3.0109281950739946          2.1948633490077394          5.2281569928824351E-002     4.4971571055603274E-002    -2.3341809635024403E-002    -1.5720041420213153E-002
  0.93104399838785634         -3.0423560512592336          2.1711105179200780          5.2124712686819480E-002     4.5002628101826439E-002    -2.3374985718308615E-002    -1.5767233194505067E-002
  0.93173184374037787         -3.0676691571508314          2.1512051632345188          5.1997885668039208E-002     4.5027532567500819E-002    -2.3401880322346517E-002    -1.5805543496683470E-002
  0.93225849118407023         -3.0869374775342386          2.1355703277218065          5.1900991201626751E-002     4.5046434901041307E-002    -2.3422468145583325E-002    -1.5834905471679678E-002
  0.93262343608418841         -3.1002283815080109          2.1245347303509279          5.1833956714851984E-002     4.5059448242657091E-002    -2.3436732484762877E-002    -1.5855267316018759E-002
  0.93282640300909991         -3.1075973174099114          2.1183255785846997          5.1796712683127660E-002     4.5066656085727089E-002    -2.3444664958126200E-002    -1.5866597087856461E-002
  0.93291801725723589         -3.1109180300790018          2.1155061744798505          5.1779909094313979E-002     4.5069903276727469E-002    -2.3448245271365339E-002    -1.5871712339945700E-002
  0.93310580403251342         -3.1177137512952484          2.1096944026803941          5.1745487366533428E-002     4.5076543666856414E-002    -2.3455584258269033E-002    -1.5882199553123331E-002
  0.93344246125040553         -3.1298594450655477          2.0991653280768614          5.1683841918175731E-002     4.5088399753022632E-002    -2.3468740786175384E-002    -1.5901008612905131E-002
  0.93392603951965514         -3.1472178847014338          2.0837935679937325          5.1595383005908227E-002     4.5105348175323350E-002    -2.3487637663271110E-002    -1.5928044100488627E-002
  0.93455363979303296         -3.1695831736408664          2.0634072257690477          5.1480815149170620E-002     4.5127162729724023E-002    -2.3512159740782981E-002    -1.5963163197735747E-002
  0.93532148982577801         -3.1966782905840616          2.0377926508229622          5.1341011288788915E-002     4.5153572161270548E-002    -2.3542157997649995E-002    -1.6006178904654160E-002
  0.93622497241969338         -3.2281508377281143          2.0067037842411173          5.1177004316921890E-002     4.5184265614626594E-002    -2.3577443750117708E-002    -1.6056863992135947E-002
  0.93725865422916710         -3.2635670365406546          1.9698732815497912          5.0990008240778914E-002     4.5218882715782352E-002    -2.3617809566239330E-002    -1.6114942881460467E-002
  0.93841631871433695         -3.3024083495889283          1.9270277005904521          5.0781397654241514E-002     4.5257024318469626E-002    -2.3663007043916578E-002    -1.6180103230016358E-002
  0.93969100362025171         -3.3440679751600948          1.8779043998485241          5.0552692988163360E-002     4.5298260196497693E-002    -2.3712760907487140E-002    -1.6251991125567272E-002
  0.94107504288464539         -3.3878501734470707          1.8222712577273974          5.0305515685209780E-002     4.5342150914779104E-002    -2.3766762848103716E-002    -1.6330215985136398E-002
  0.94256011275830043         -3.4329730428354783          1.7599484862374186          5.0041621162290537E-002     4.5388232246861615E-002    -2.3824675085686434E-002    -1.6414351097608214E-002
  0.94413728187262169         -3.4785757122334964          1.6908317356487623          4.9762865405009626E-002     4.5436030631874791E-002    -2.3886165778688850E-002    -1.6503920382439703E-002
  0.94579706495784543         -3.5237311815136896          1.6149155202356760          4.9471237655827782E-002     4.5485047174669488E-002    -2.3950845200863019E-002    -1.6598430117371388E-002
  0.94752947989070979         -3.5674630669029792          1.5323143853744423          4.9168269169313529E-002     4.5535035137273666E-002    -2.4018243406283030E-002    -1.6697381271830958E-002
  0.94932410772935594         -3.6087724812609201          1.4432829041104289          4.8856308526545281E-002     4.5585399442789033E-002    -2.4088484633332626E-002    -1.6799970813504712E-002
  0.95117015537481853         -3.6466649091635883          1.3482280840333098          4.8537568338347922E-002     4.5635638358893463E-002    -2.4160301592781638E-002    -1.6905992842941229E-002
  0.95305652048246559         -3.6801858218068491          1.2477168788216624          4.8214068800382759E-002     4.5685372969126066E-002    -2.4233601915543621E-002    -1.7014671211967383E-002
  0.95497185823311848         -3.7084563914426658          1.1424742098036513          4.7887670577971359E-002     4.5734324460346157E-002    -2.4308076824037995E-002    -1.7125313708338332E-002
  0.95690464956234866         -3.7307101050422493          1.0333719846579303          4.7560367342711504E-002     4.5782175974465128E-002    -2.4383234556125157E-002    -1.7237285878847649E-002
  0.95884327043765116         -3.7463263583734308         0.92140855309776337          4.7234202312187154E-002     4.5828606244388781E-002    -2.4458399910951605E-002    -1.7350020706472194E-002
  0.96077606176688135         -3.7548585466460507         0.80767961239687236          4.6911105899741658E-002     4.5873361438339304E-002    -2.4533461114482520E-002    -1.7462684338098163E-002
  0.96269139951753424         -3.7560540915339651         0.69334237828107748          4.6592964142398503E-002     4.5916219141715647E-002    -2.4607828298008828E-002    -1.7574658826647438E-002
  0.96457776462518130         -3.7498649169296319         0.57957571252833517          4.6281566745607385E-002     4.5957007054807736E-002    -2.4681006891039917E-002    -1.7685278811230491E-002
  0.96642381227064389         -3.7364472622466565         0.46753924237181543          4.5978681179879619E-002     4.5995564849346013E-002    -2.4752579058729480E-002    -1.7793851992776437E-002
  0.96821844010929003         -3.7161150862009609         0.35833118604890851          4.5685920275154460E-002     4.6031798761471968E-002    -2.4822116849960212E-002    -1.7899702149478676E-002
  0.96995085504215439         -3.6895020754728307         0.25297251600825021          4.5404935031777539E-002     4.6065590539779017E-002    -2.4889215093883671E-002    -1.8002160211458836E-002
  0.97161063812737813         -3.6571747793950977         0.15234545307741235          4.5137207258039491E-002     4.6096884771669420E-002    -2.4953453367131236E-002    -1.8100587356472974E-002
  0.97318780724169940         -3.6199649401037930          5.7211118606820377E-002     4.4884112985017974E-002     4.6125656788772069E-002    -2.5014478809409432E-002    -1.8194342775157517E-002
  0.97467287711535444         -3.5787585032689129         -3.1816760004802200E-002     4.4646949576313780E-002     4.6151894997520489E-002    -2.5071916676921546E-002    -1.8282830682321411E-002
  0.97605691637974812         -3.5345047931420366        -0.11426850143904899          4.4426905689869636E-002     4.6175610092698216E-002    -2.5125420426439428E-002    -1.8365482116595808E-002
  0.97733160128566288         -3.4881930069139124        -0.18981142324810224          4.4225090216987811E-002     4.6196817880745297E-002    -2.5174678258894696E-002    -1.8441757786453870E-002
  0.97848926577083273         -3.4408361553714149        -0.25823712810986038          4.4042474631563341E-002     4.6215560586143282E-002    -2.5219395551353982E-002    -1.8511160946392706E-002
  0.97952294758030645         -3.3934640249206480        -0.31944499918583108          4.3879999187536795E-002     4.6231856503961700E-002    -2.5259310530103385E-002    -1.8573234856969288E-002
  0.98042643017422182         -3.3471271933757119        -0.37342374400467826          4.3738388347259932E-002     4.6245777035662315E-002    -2.5294188536486843E-002    -1.8627569848458723E-002
  0.98119428020696686         -3.3029163371420664        -0.42023288277767529          4.3618342123254342E-002     4.6257360446493881E-002    -2.5323822105212723E-002    -1.8673807127682886E-002
  0.98182188048034469         -3.2620038475694653        -0.45998618689266912          4.3520427575821620E-002     4.6266655311207175E-002    -2.5348035098782157E-002    -1.8711640384609533E-002
  0.98230545874959430         -3.2257247159327549        -0.49283982513852514          4.3445109040567913E-002     4.6273705648136876E-002    -2.5366688324191703E-002    -1.8740816300776696E-002
  0.98264211596748641         -3.1957441913941151        -0.51899017686296534          4.3392733963074651E-002     4.6278554069372667E-002    -2.5379672560359348E-002    -1.8761140661281095E-002
  0.98282990274276394         -3.1745169266590394        -0.53868634589380449          4.3363534797390114E-002     4.6281236327718724E-002    -2.5386914122613007E-002    -1.8772482255262197E-002
  0.98294797967000413         -3.1450718147310583        -0.54613449552605220          4.3345184571841430E-002     4.6282909362681819E-002    -2.5391466719735370E-002    -1.8779615545598243E-002
  0.98326388579693513         -3.1019894619541115        -0.53849587352585471          4.3296137004558859E-002     4.6287353603467224E-002    -2.5403651180060355E-002    -1.8798704063954799E-002
  0.98383190115209618         -3.0483326158778064        -0.52896030259396398          4.3208109491098191E-002     4.6295244684369082E-002    -2.5425550958306412E-002    -1.8833051749023166E-002
  0.98465159704228877         -2.9880552881933879        -0.51822684172033562          4.3081394733758334E-002     4.6306428901739360E-002    -2.5457149977455105E-002    -1.8882669301174555E-002
  0.98572218803309841         -2.9236494296219653        -0.50673706639511829          4.2916470986718913E-002     4.6320670791546052E-002    -2.5498411100537813E-002    -1.8947565535079189E-002
  0.98704263176486895         -2.8568755765005935        -0.49480363397737914          4.2713863879144942E-002     4.6337708795527462E-002    -2.5549282637783513E-002    -1.9027751633325551E-002
  0.98861163928535978         -2.7890305015895009        -0.48265737990179475          4.2474329935755069E-002     4.6357178020191424E-002    -2.5609700018187277E-002    -1.9123240952807711E-002
  0.99042767804549325         -2.7210856525161424        -0.47047167029210285          4.2198668497630584E-002     4.6378692269039797E-002    -2.5679593507840201E-002    -1.9234045227915025E-002
  0.99248897385838042         -2.6537714568418171        -0.45837723383086626          4.1887778409239754E-002     4.6401823430339592E-002    -2.5758876187588743E-002    -1.9360179808484940E-002
  0.99479351278642048         -2.5876344423518920        -0.44647221657614966          4.1542710046676243E-002     4.6426080676613316E-002    -2.5847456101398845E-002    -1.9501657512010741E-002
  0.99733904316884181         -2.5230784123752166        -0.43482943647482541          4.1164576845818493E-002     4.6450951449897367E-002    -2.5945215342138016E-002    -1.9658497863124135E-002
   1.0001230778478856         -2.4603954567928095        -0.42350185317875838          4.0754568687405429E-002     4.6475898523780958E-002    -2.6052036442039232E-002    -1.9830714157325784E-002
   1.0031428966114619         -2.3997899088167181        -0.41252679894480604          4.0313997947765842E-002     4.6500343252823241E-002    -2.6167790787502993E-002    -2.0018318462461160E-002
   1.0063955488574527         -2.3413975284139923        -0.40192937053146061          3.9844214443029699E-002     4.6523704010111945E-002    -2.6292332812728754E-002    -2.0221323464611671E-002
   1.0098778564802009         -2.2852982622179376        -0.39172469278866556          3.9346628733583820E-002     4.6545389265560295E-002    -2.6425511821745920E-002    -2.0439736325461481E-002
   1.0135864169777979         -2.2315321623983673        -0.38192073371477109          3.8822708882880350E-002     4.6564801013566512E-002    -2.6567156845304259E-002    -2.0673565033608142E-002
   1.0175176067778138         -2.1801053311020389        -0.37251936853131379          3.8273936764606012E-002     4.6581355100023078E-002    -2.6717094177181065E-002    -2.0922809364336152E-002
   1.0216675847785788         -2.1309989228602979        -0.36351797768564553          3.7701912517191502E-002     4.6594440725399845E-002    -2.6875136421927542E-002    -2.1187465354802107E-002
   1.0260322961027377         -2.0841743871280354        -0.35491038406259107          3.7108183425964072E-002     4.6603491463375626E-002    -2.7041085336446929E-002    -2.1467523027449351E-002
   1.0306074760595227         -2.0395800620964533        -0.34668802346112115          3.6494329541728404E-002     4.6607952732834614E-002    -2.7214729987816686E-002    -2.1762966493929146E-002
   1.0353886543119253         -1.9971531704530783        -0.33884030946385996          3.5861969411551661E-002     4.6607280127071979E-002    -2.7395855301450896E-002    -2.2073769075416541E-002
   1.0403711592447393         -1.9568238476476978        -0.33135535115864795          3.5212679435801857E-002     4.6600972905394479E-002    -2.7584217883367644E-002    -2.2399903866146820E-002
   1.0455501225292265         -1.9185173769496526        -0.32422035571790869          3.4548074820289321E-002     4.6588542964580669E-002    -2.7779599697396573E-002    -2.2741317449968108E-002
   1.0509204838799584         -1.8821561081159035        -0.31742197402491346          3.3869736677308221E-002     4.6569543730567750E-002    -2.7981744028915557E-002    -2.3097959689552288E-002
   1.0564769959991955         -1.8476609822510519        -0.31094657600777942          3.3179238059988146E-002     4.6543560994490127E-002    -2.8190390376325182E-002    -2.3469765792776480E-002
   1.0622142297039818         -1.8149526230373185        -0.30478044906782559          3.2478139578116905E-002     4.6510214672121311E-002    -2.8405273156303746E-002    -2.3856656599031138E-002
   1.0681265792309447         -1.7839523247088669        -0.29890997715338252          3.1767979451097703E-002     4.6469163215526486E-002    -2.8626116314279956E-002    -2.4258540118516955E-002
   1.0742082677136231         -1.7545826386711769        -0.29332174900959357          3.1050238270073985E-002     4.6420116702509097E-002    -2.8852638344027799E-002    -2.4675308425509343E-002
   1.0804533528269715         -1.7267679445155533        -0.28800266262904278          3.0326404413120307E-002     4.6362813028262805E-002    -2.9084548210472481E-002    -2.5106838864112160E-002
   1.0868557325935293         -1.7004347809698992        -0.28293998720585772          2.9597928111678579E-002     4.6297034785841407E-002    -2.9321548204237508E-002    -2.5552991937901677E-002
   1.0934091513455793         -1.6755120732997943        -0.27812140640466554          2.8866195166338482E-002     4.6222619127830419E-002    -2.9563333042297062E-002    -2.6013611099302301E-002
   1.1001072058374728         -1.6519313856785147        -0.27353506514920245          2.8132577450390973E-002     4.6139439504932461E-002    -2.9809591567745975E-002    -2.6488521275422193E-002
   1.1069433515021514         -1.6296269297839756        -0.26916957381009693          2.7398399403458826E-002     4.6047417690863235E-002    -3.0060009234305962E-002    -2.6977527102501269E-002
   1.1139109088457468         -1.6085356575324514        -0.26501402632944954          2.6664947100522446E-002     4.5946520819852725E-002    -3.0314253648122118E-002    -2.7480419404482034E-002
   1.1210030699740183         -1.5885972508353061        -0.26105800016874953          2.5933461010055007E-002     4.5836763709320591E-002    -3.0572012343492584E-002    -2.7996956227625484E-002
   1.1282129052442449         -1.5697541032604507        -0.25729155446230140          2.5205138026462650E-002     4.5718208197429389E-002    -3.0832945358010261E-002    -2.8526885851944638E-002
   1.1355333700360775         -1.5519512588853777        -0.25370522049568561          2.4481131784346875E-002     4.5590962721593985E-002    -3.1096727424557831E-002    -2.9069925293549646E-002
   1.1429573116347311         -1.5351363389926500        -0.25028998981983258          2.3762547642155477E-002     4.5455183684674279E-002    -3.1363021344905040E-002    -2.9625773601408154E-002
   1.1504774762197969         -1.5192594837115678        -0.24703730464406537          2.3050441336254807E-002     4.5311075226222207E-002    -3.1631477882832507E-002    -3.0194111227104709E-002
   1.1580865159528406         -1.5042732301594439        -0.24393903721128538          2.2345820555421326E-002     4.5158887846561080E-002    -3.1901755518089554E-002    -3.0774590297111586E-002
   1.1657769961568649         -1.4901324527545172        -0.24098747955581976          2.1649632681105997E-002     4.4998921055466330E-002    -3.2173573044465872E-002    -3.1366808404587311E-002
   1.1735414025806206         -1.4767942188373870        -0.23817531874940115          2.0962787785958743E-002     4.4831514577055927E-002    -3.2446509541964305E-002    -3.1970408534165252E-002
   1.1813721487406683         -1.4642177325760068        -0.23549562697743909          2.0286128452648593E-002     4.4657055684838041E-002    -3.2720237006072191E-002    -3.2584961379313819E-002
   1.1892615833340170         -1.4523642095923710        -0.23294183978350283          1.9620435543350859E-002     4.4475975032321924E-002    -3.2994449729973202E-002    -3.3210003280079357E-002
   1.1972019977140955         -1.4411967803917500        -0.23050773911239686          1.8966436923154403E-002     4.4288740766093862E-002    -3.3268799164101248E-002    -3.3845067234569565E-002
   1.2051856334227560         -1.4306804118929368        -0.22818743932034286          1.8324796440993101E-002     4.4095858522636928E-002    -3.3542952792531229E-002    -3.4489654071786960E-002
   1.2132046897709445         -1.4207817942294845        -0.22597536729311446          1.7696112079946383E-002     4.3897867878427435E-002    -3.3816580424829143E-002    -3.5143239850634396E-002
   1.2212513314606377         -1.4114692489225600        -0.22386624613169367          1.7080926488514829E-002     4.3695334845170991E-002    -3.4089359581428461E-002    -3.5805273358620514E-002
   1.2293176962405923         -1.4027126672837282        -0.22185508385424468          1.6479694488250998E-002     4.3488856244301530E-002    -3.4360969569243192E-002    -3.6475179759862843E-002
   1.2373959025884329         -1.3944834046978811        -0.21993715469515182          1.5892808699213796E-002     4.3279047133979606E-002    -3.4631096735194308E-002    -3.7152358352524950E-002
   1.2454780574115671         -1.3867542123578094        -0.21810798665591727          1.5320605589434676E-002     4.3066533322098179E-002    -3.4899433163124167E-002    -3.7836183993680002E-002
   1.2535562637594078         -1.3794991539994199        -0.21636334654773942          1.4763340272605344E-002     4.2851952934431843E-002    -3.5165680793295857E-002    -3.8526005616697528E-002
   1.2616226285393624         -1.3726935547609200        -0.21469923036755900          1.4221202986515554E-002     4.2635945891807803E-002    -3.5429552953848052E-002    -3.9221146312545613E-002
   1.2696692702290555         -1.3663139076980990        -0.21311184665141827          1.3694318389915059E-002     4.2419148395319434E-002    -3.5690742413307164E-002    -3.9920920736845160E-002
   1.2776883265772441         -1.3603378364476402        -0.21159760914346484          1.3182745444499166E-002     4.2202187489660606E-002    -3.5949007645478953E-002    -4.0624590946482346E-002
   1.2856719622859045         -1.3547440187802802        -0.21015312299608357          1.2686485254894042E-002     4.1985673836334350E-002    -3.6204059498982054E-002    -4.1331427349102258E-002
   1.2936123766659831         -1.3495121365335510        -0.20877517535036777          1.2205471197349835E-002     4.1770199641949966E-002    -3.6455659631717145E-002    -4.2040656844897419E-002
   1.3015018112593317         -1.3446228204800306        -0.20746072509397365          1.1739587490353986E-002     4.1556329832725558E-002    -3.6703582617621903E-002    -4.2751485550917505E-002
   1.3093325574193795         -1.3400576154343788        -0.20620689595726727          1.1288678513843997E-002     4.1344596272526707E-002    -3.6947574000962866E-002    -4.3463120734225022E-002
   1.3170969638431351         -1.3357989381618538        -0.20501096843134090          1.0852539926770776E-002     4.1135497662716541E-002    -3.7187418855761815E-002    -4.4174736459279523E-002
   1.3247874440471594         -1.3318299038551367        -0.20387035025822056          1.0430930774170278E-002     4.0929494746807925E-002    -3.7422933128150607E-002    -4.4885479670947588E-002
   1.3323964837802031         -1.3281345889396634        -0.20278261822436491          1.0023579248182911E-002     4.0727008059919564E-002    -3.7653959159348764E-002    -4.5594473847274108E-002
   1.3399166483652689         -1.3246976797360899        -0.20174545962906332          9.6301904506453182E-003     4.0528416058281086E-002    -3.7879941457947347E-002    -4.6301047036852817E-002
   1.3473405899639226         -1.3215045790354980        -0.20075668861388921          9.2504505827000934E-003     4.0334054937525343E-002    -3.8101199426376048E-002    -4.7004048393084238E-002
   1.3546610547557552         -1.3185413785242071        -0.19981424055150793          8.8840466264100311E-003     4.0144215530351815E-002    -3.8317616512298265E-002    -4.7702566079418175E-002
   1.3618708900259817         -1.3157947961549614        -0.19891616078155738          8.5306390711387212E-003     3.9959151991623275E-002    -3.8528788574914777E-002    -4.8395829015290069E-002
   1.3689630511542532         -1.3132521512823057        -0.19806059952314670          8.1898887627670832E-003     3.9779078421152352E-002    -3.8734671197256113E-002    -4.9082875173171399E-002
   1.3759306084978487         -1.3109013439587325        -0.19724580747926240          7.8614806682020151E-003     3.9604166224832024E-002    -3.8935185738278179E-002    -4.9762760619517746E-002
   1.3827667541625273         -1.3087308445158528        -0.19647013311618983          7.5450875336188859E-003     3.9434556511588656E-002    -3.9130282361979074E-002    -5.0434527444148058E-002
   1.3894648086544208         -1.3067296355272253        -0.19573201229373233          7.2404101803557530E-003     3.9270354480563416E-002    -3.9319876256560526E-002    -5.1097240459648793E-002
   1.3960182274064707         -1.3048872292957507        -0.19502997009844342          6.9471652821086723E-003     3.9111636089325601E-002    -3.9503952344314336E-002    -5.1749931162203985E-002
   1.4024206071730285         -1.3031935933603478        -0.19436260790490920          6.6650698265653327E-003     3.8958455668382193E-002    -3.9682355137160313E-002    -5.2391715895494392E-002
   1.4086656922863769         -1.3016392223437676        -0.19372861396657973          6.3938717004324557E-003     3.8810842700114000E-002    -3.9855323721742386E-002    -5.3021501124626377E-002
   1.4147473807690554         -1.3002150147229030        -0.19312674273025190          6.1333416862060256E-003     3.8668807280121571E-002    -4.0022899034990990E-002    -5.3638317884242989E-002
   1.4206597302960182         -1.2989123238565361        -0.19255582213678069          5.8832665622887952E-003     3.8532345152778223E-002    -4.0185646723882612E-002    -5.4240914492285193E-002
   1.4263969640008045         -1.2977229156635579        -0.19201474598153323          5.6434562247984037E-003     3.8401439211726757E-002    -4.0343685621854981E-002    -5.4828309916522218E-002
   1.4319534761200416         -1.2966390148351339        -0.19150248043773704          5.4137435100761484E-003     3.8276062377889990E-002    -4.0498747723776742E-002    -5.5398637586171133E-002
   1.4373238374707735         -1.2956531401212690        -0.19101803699176143          5.1939815540018447E-003     3.8156180631896422E-002    -4.0646173680508449E-002    -5.5953624422220627E-002
   1.4425028007552607         -1.2947582860899269        -0.19056050062099553          4.9840423711870908E-003     3.8041755472794724E-002    -4.0798223207894370E-002    -5.6498099842394206E-002
   1.4474853056880748         -1.2939477782013904        -0.19012900595102403          4.7838182483608202E-003     3.7932745358920925E-002    -4.0948120530519744E-002    -5.7034415639978291E-002
   1.4522664839404773         -1.2932153043444710        -0.18972274155758553          4.5932169673166242E-003     3.7829108186860000E-002    -4.1082761852643181E-002    -5.7555361691910410E-002
   1.4568416638972623         -1.2925548157801916        -0.18934093357284920          4.4121601695120798E-003     3.7730802745396981E-002    -4.1205952429328695E-002    -5.8058134405162498E-002
   1.4612063752214213         -1.2919610364304446        -0.18898292565054248          4.2406082138124633E-003     3.7637784311351744E-002    -4.1322950823921893E-002    -5.8539042073907900E-002
   1.4653563532221863         -1.2914282956128631        -0.18864799352557057          4.0785011433234139E-003     3.7550017450947604E-002    -4.1433173047849624E-002    -5.8997804634024723E-002
   1.4692875430222021         -1.2909518034480199        -0.18833554630610788          3.9257892943766548E-003     3.7467470392574337E-002    -4.1531336918703352E-002    -5.9436683761077296E-002
   1.4729961035197991         -1.2905269420254770        -0.18804501368580767          3.7824649622083244E-003     3.7390107773338885E-002    -4.1621095508977857E-002    -5.9852991209956886E-002
   1.4764784111425473         -1.2901493638888346        -0.18777586101538024          3.6485019266600614E-003     3.7317903850837164E-002    -4.1704618126613850E-002    -6.0244950038544076E-002
   1.4797310633885381         -1.2898150660831031        -0.18752760047540354          3.5239051720395240E-003     3.7250831500545728E-002    -4.1779055956182226E-002    -6.0613610520327009E-002
   1.4827508821521145         -1.2895203321908184        -0.18729978144535989          3.4086527475032866E-003     3.7188874130135975E-002    -4.1855953132396248E-002    -6.0951892283111660E-002
   1.4855349168311582         -1.2892617760634837        -0.18709199693933817          3.3027547916440895E-003     3.7132013140222894E-002    -4.1924526329171673E-002    -6.1265582955836430E-002
   1.4880804472135796         -1.2890362412275567        -0.18690386735382442          3.2062340896956152E-003     3.7080231068956526E-002    -4.1980309192819629E-002    -6.1556560405489222E-002
   1.4903849861416196         -1.2888409428730261        -0.18673506242120974          3.1190801085305133E-003     3.7033520961971315E-002    -4.2031612110642304E-002    -6.1819809738933022E-002
   1.4924462819545068         -1.2886733381221740        -0.18658528044822739          3.0413070290943259E-003     3.6991873654319080E-002    -4.2076964851560733E-002    -6.2055782926801202E-002
   1.4942623207146402         -1.2885311057292981        -0.18645424482170514          2.9729277422719143E-003     3.6955282585608040E-002    -4.2116801101156981E-002    -6.2263912574907411E-002
   1.4958313282351310         -1.2884123147017268        -0.18634173020261405          2.9139521026667848E-003     3.6923743677510994E-002    -4.2150940955135094E-002    -6.2444011547536704E-002
   1.4971517719669016         -1.2883152863860929        -0.18624754059873661          2.8643915492141733E-003     3.6897253849807014E-002    -4.2179564744775383E-002    -6.2595727183491823E-002
   1.4982223629577112         -1.2882385437600070        -0.18617150117153278          2.8242562599051311E-003     3.6875811163033449E-002    -4.2202721178230485E-002    -6.2718824026001749E-002
   1.4990420588479039         -1.2881809693523294        -0.18611348273079487          2.7935555411184908E-003     3.6859414277352932E-002    -4.2220348052294548E-002    -6.2813166868171968E-002
   1.4996100742030649         -1.2881416548598215        -0.18607337743613106          2.7722966956119635E-003     3.6848062114124398E-002    -4.2232519181184237E-002    -6.2878585220016658E-002
   1.4999259803299960         -1.2881200158005612        -0.18605111075210853          2.7604766340807631E-003     3.6841752548409303E-002    -4.2239286339518303E-002    -6.2914975642028373E-002
   1.5005009781464778         -1.2880809926677672        -0.18601064394356770          2.7389662654420032E-003     3.6830275940139511E-002    -4.2251505267065753E-002    -6.2981279775403687E-002
   1.5026390863807073         -1.2879402079680158        -0.18586090367362068          2.6591055855266959E-003     3.6787670806113143E-002    -4.2296648164879859E-002    -6.3228124995635515E-002
   1.5064835142170310         -1.2877040450990080        -0.18559454459438560          2.5159272833464872E-003     3.6711347960245236E-002    -4.2376723355701904E-002    -6.3673105122037416E-002
   1.5120313601844739         -1.2874010312268060        -0.18521657314179257          2.3101835607902479E-003     3.6601818291798913E-002    -4.2489682557959860E-002    -6.4317884844566367E-002
   1.5192773083247644         -1.2870707960317176        -0.18473400542745813          2.0429245085886458E-003     3.6459755736054013E-002    -4.2632257246861288E-002    -6.5164870378909848E-002
   1.5282143037644003         -1.2867624156994903        -0.18415553193083445          1.7153870945360982E-003     3.6285891604522731E-002    -4.2800892485052623E-002    -6.6216712683336967E-002
   1.5388336226478929         -1.2865324493514947        -0.18349116409315655          1.3289124041325059E-003     3.6080891286888662E-002    -4.2990546779143129E-002    -6.7476977335340693E-002
   1.5511248924135139         -1.2864428187779460        -0.18275185631279198          8.8487566169806030E-004     3.5845208161107416E-002    -4.3195047508707812E-002    -6.8949851668654666E-002
   1.5650761050523228         -1.2865586811133352        -0.18194912722528150          3.8465126799993275E-004     3.5578919934666331E-002    -4.3408453823441787E-002    -7.0639321268277655E-002
   1.5806736298803894         -1.2869463583045688        -0.18109469265260009         -1.7038670998134955E-004     3.5281561407878116E-002    -4.3623078799041558E-002    -7.2550226119387620E-002
   1.5979022272615520         -1.2876714375643794        -0.18020013025022713         -7.7881617402310744E-004     3.4951967820360391E-002    -4.3830328839197276E-002    -7.4687690928012945E-002
   1.6167450636746108         -1.2887971043925575        -0.17927658711721167         -1.4390616276959301E-003     3.4588143135285319E-002    -4.4021318282981566E-002    -7.7056688885238755E-002
   1.6371837282456656         -1.2903827745871121        -0.17833454164964321         -2.1492476991975106E-003     3.4187169666120447E-002    -4.4185464921924690E-002    -7.9662783991131914E-002
   1.6591982507805731         -1.2924830815873274        -0.17738362851987022         -2.9070147380536350E-003     3.3745166573583694E-002    -4.4311256896532154E-002    -8.2511582732750638E-002
   1.6827671213012279         -1.2951471690237566        -0.17643251872272864         -3.7093281570295599E-003     3.3257303304676168E-002    -4.4386573544524875E-002    -8.5608481864345526E-002
   1.7078673110762177         -1.2984176849400269        -0.17548876353503445         -4.5522423108197577E-003     3.2717853873496301E-002    -4.4397606083015649E-002    -8.8959222927667628E-002
   1.7344742951299619         -1.3023316387298556        -0.17455892621101529         -5.4306982725793847E-003     3.2120295265629463E-002    -4.4329525337426928E-002    -9.2569434245235130E-002
   1.7625620762107153         -1.3069192114033341        -0.17364841221191846         -6.3382856122401300E-003     3.1457426590683395E-002    -4.4166048171052685E-002    -9.6444833976323974E-002
   1.7921032101952985         -1.3122045889431131        -0.17276160832691093         -7.2669813167362870E-003     3.0721506024205990E-002    -4.3889218659553156E-002   -0.10059131999021441     
   1.8230688329064417         -1.3182058991151533        -0.17190189142767767         -8.2068293938324204E-003     2.9904405412900702E-002    -4.3479193231285615E-002   -0.10501507032654384     
   1.8554286883169495         -1.3249357750581379        -0.17107173284952665         -9.1455167059857536E-003     2.8997799450771092E-002    -4.2913782906189725E-002   -0.10972281126210331     
   1.8891511581133829         -1.3324023353314649        -0.17027286313998910         -1.0067781043817690E-002     2.7993430569510386E-002    -4.2167306031571879E-002   -0.11472253080787841     
   1.9242032925905126         -1.3406060427259257        -0.16950584656536999         -1.0954536067475878E-002     2.6883524393799610E-002    -4.1209138637799236E-002   -0.12002440319584402     
   1.9605508428464637         -1.3495475595315902        -0.16877123398428590         -1.1781575582645833E-002     2.5661493433926187E-002    -4.0000792481510908E-002   -0.12564266844463054     
   1.9981582942471512         -1.3592206862024185        -0.16806857380367596         -1.2517452740537097E-002     2.4323142670253883E-002    -3.8488569292032843E-002   -0.13160032934509797     
   2.0369889011273465         -1.3696166167145918        -0.16739704601780531         -1.3119058665663267E-002     2.2868670833331942E-002    -3.6582431106009554E-002   -0.13794264180891011     
   2.0770047226945034         -1.3807235976138699        -0.16675543486613437         -1.3507106996496340E-002     2.1304564793479794E-002    -3.4028095323132591E-002   -0.14481861209064922     
   2.1181666601002735         -1.3925271821952367        -0.16614218601229802         -1.3616472963241569E-002     1.9769574792814437E-002    -3.0181773396657237E-002   -0.15137635907682787     
   2.1604344946435114         -1.4050107865734227        -0.16555550328421315         -1.3539295033438212E-002     1.8422945023835072E-002    -2.6061726943382039E-002   -0.15708367090550829     
   2.2037669270674369         -1.4181558465819639        -0.16499338816775486         -1.3383548682436429E-002     1.7209260902220590E-002    -2.2099844621733096E-002   -0.16261927436180751     
   2.2481216179125827         -1.4319420707353343        -0.16445369093530962         -1.3174142424726275E-002     1.6112441519956503E-002    -1.8071369148086554E-002   -0.16811486414226393     
   2.2934552288860850         -1.4463479628214564        -0.16393419505221038         -1.2930818222049237E-002     1.5118596254701104E-002    -1.3920752900076619E-002   -0.17359382559767139     
   2.3397234652069150         -1.4613505717403987        -0.16343259700514340         -1.2666995869584452E-002     1.4215575511550029E-002    -9.6204879966238083E-003   -0.17906167626406064     
   2.3868811188856656         -1.4769262257506686        -0.16294661404924393         -1.2391929930200727E-002     1.3392821624898967E-002    -5.1548265616078864E-003   -0.18451672060484950     
   2.4348821128966236         -1.4930502645668908        -0.16247395841310835         -1.2112089932243870E-002     1.2641184598157624E-002    -5.1445385590970227E-004   -0.18995361784821846     
   2.4836795461989452         -1.5096974010905462        -0.16201239216771998         -1.1832021330777428E-002     1.1952735198448129E-002     4.3058559545231939E-003   -0.19536499905121457     
   2.5332257395629725         -1.5268417828403302        -0.16155974131149417         -1.1554912106901464E-002     1.1320593714451937E-002     9.3085695446823713E-003   -0.20074239623018958     
   2.5834722821568974         -1.5444570708235232        -0.16111391089914084         -1.1282863663565222E-002     1.0738773019673313E-002     1.4493820185214529E-002   -0.20607660917008050     
   2.6343700788482618         -1.5625167469643451        -0.16067292659784418         -1.1017560112239031E-002     1.0202069140987076E-002     1.9860062300826709E-002   -0.21135816631128215     
   2.6858693981740740         -1.5809937580177049        -0.16023489365805080         -1.0759917777882214E-002     9.7059227390673027E-003     2.5404237180823006E-002   -0.21657749021668415     
   2.7379199209326739         -1.5998609921316391        -0.15979805677001285         -1.0510575864488655E-002     9.2463427288779921E-003     3.1122030182559157E-002   -0.22172509586826783     
   2.7904707893498690         -1.6190911833099941        -0.15936078849831847         -1.0269894273242083E-002     8.8198214858546103E-003     3.7007835027493871E-002   -0.22679162350244320     
   2.8434706567712955         -1.6386569989577171        -0.15892159911205780         -1.0038032835727500E-002     8.4232676575138089E-003     4.3055225618110246E-002   -0.23176812176188707     
   2.8968677378324621         -1.6585309567047815        -0.15847912572622430         -9.8150070204195295E-003     8.0539490843672939E-003     4.9256878210741817E-002   -0.23664603047973612     
   2.9506098590574443         -1.6786853367778065        -0.15803212117150775         -9.6007308316931762E-003     7.7094444373532059E-003     5.5604473196923604E-002   -0.24141715563926186     
   3.0046445098368006         -1.6990929856564958        -0.15757954213037306         -9.3950396419719018E-003     7.3876017670286009E-003     6.2089168332626704E-002   -0.24607391611679308     
   3.0589188937348930         -1.7197264443284919        -0.15712044641651213         -9.1977246703545418E-003     7.0865038705510575E-003     6.8701362907082536E-002   -0.25060923195471757     
   3.1133799800764859         -1.7405583021440685        -0.15665402986722288         -9.0085331563602919E-003     6.8044377816101342E-003     7.5431109764846932E-002   -0.25501671874196469     
   3.1679745557622145         -1.7615613089309297        -0.15617963410493280         -8.8271976191315153E-003     6.5398697075900163E-003     8.2267746841422226E-002   -0.25929050606076376     
   3.2226492772622994         -1.7827083106327954        -0.15569673446205132         -8.6534370101437452E-003     6.2914227706080536E-003     8.9200371990040203E-002   -0.26342544729172268     
   3.2773507227377006         -1.8039722603067587        -0.15520493602306812         -8.4869648437951965E-003     6.0578581382450111E-003     9.6217680760387725E-002   -0.26741702520544974     
   3.3320254442377855         -1.8253262894510816        -0.15470397554535720         -8.3274862183669619E-003     5.8380584689777942E-003    0.10330817254334156        -0.27126142104226858     
   3.3866200199235141         -1.8467436350282389        -0.15419370798004015         -8.1747271335684702E-003     5.6310145166257449E-003    0.11045966244756165        -0.27495528125553276     
   3.4410811062651070         -1.8681978213875614        -0.15367411892187993         -8.0284077907683306E-003     5.4358120844862131E-003    0.11766079445554076        -0.27849633873368851     
   3.4953554901631994         -1.8896624034933496        -0.15314529216891362         -7.8882578264304927E-003     5.2516217486345733E-003    0.12489933831514330        -0.28188264259321838     
   3.5493901409425557         -1.9111113522312704        -0.15260744176793073         -7.7540189405270309E-003     5.0776896150280431E-003    0.13216324292330345        -0.28511298095217741     
   3.6031322621675379         -1.9325186628622089        -0.15206086628908008         -7.6254437587343063E-003     4.9133291698306289E-003    0.13944048596255282        -0.28818677566165313     
   3.6565293432287045         -1.9538586928812474        -0.15150597528734308         -7.5022908853622158E-003     4.7579140539290039E-003    0.14671894102223482        -0.29110399216335647     
   3.7095292106501310         -1.9751060574294645        -0.15094327174169786         -7.3843371131392683E-003     4.6108721108721069E-003    0.15398702221716487        -0.29386535445720019     
   3.7620800790673261         -1.9962358739122985        -0.15037336760877240         -7.2713651377430966E-003     4.4716796292820719E-003    0.16123312287609420        -0.29647207664763509     
   3.8141306018259260         -2.0172220403261045        -0.14979681802016148         -7.1631707971553816E-003     4.3398566706751851E-003    0.16844591479985102        -0.29892593284269242     
   3.8656299211517382         -2.0380419128985716        -0.14921454470088980         -7.0595598336664856E-003     4.2149627337404842E-003    0.17561110400705904        -0.30122802590651981     
   3.9165277178431026         -2.0586700324618099        -0.14862725200444138         -6.9603497333673436E-003     4.0965930145482558E-003    0.18272210382770662        -0.30338272229728519     
   3.9667742604370275         -2.0790826326978702        -0.14803583384067875         -6.8653678899723040E-003     3.9843750239184263E-003    0.18976587088173164        -0.30539229735214568     
   4.0163204538010548         -2.0992563313085593        -0.14744124520322274         -6.7744454747493844E-003     3.8779654870257042E-003    0.19673206253293224        -0.30726034122411022     
   4.0651178871033764         -2.1191678850861617        -0.14684447381980431         -6.6874350409290182E-003     3.7770480265538592E-003    0.20361055158749691        -0.30899077659228313     
   4.1131188811143344         -2.1387945314975996        -0.14624656318061768         -6.6041871147062177E-003     3.6813303664875135E-003    0.21039144630889553        -0.31058782886662989     
   4.1602765347930850         -2.1581138543970795        -0.14564859371896546         -6.5245661525811533E-003     3.5905425048905178E-003    0.21706524969463969        -0.31205604354335104     
   4.2065447711139150         -2.1771038553163473        -0.14505168198331098         -6.4484412140697949E-003     3.5044346580444898E-003    0.22362277785967793        -0.31340021915777394     
   4.2518783820874173         -2.1957429895631271        -0.14445697667162205         -6.3756921513869556E-003     3.4227756686064344E-003    0.23005518727953150        -0.31462538040701665     
   4.2962330729325631         -2.2140102040382028        -0.14386565478254817         -6.3062047148507759E-003     3.3453514006187529E-003    0.23635412381833618        -0.31573679118928322     
   4.3395655053564886         -2.2318848631360879        -0.14327890880893732         -6.2398706936546960E-003     3.2719633703488776E-003    0.24251148022115798        -0.31673983885583967     
   4.3818333398997265         -2.2493467172542165        -0.14269793789435195         -6.1765890217658041E-003     3.2024275285986543E-003    0.24851945634930922        -0.31764002461124152     
   4.4229952773054961         -2.2663762152968738        -0.14212396625770810         -6.1162657214681492E-003     3.1365731466129259E-003    0.25437162867837027        -0.31844326617146923     
   4.4630110988726539         -2.2829541213691544        -0.14155820636540803         -6.0588121814050431E-003     3.0742417810097405E-003    0.26005993658862608        -0.31915491311898536     
   4.5018417057528488         -2.2990633888723235        -0.14100199732052113         -6.0041501471855751E-003     3.0152864563891884E-003    0.26557833754681825        -0.31978088114039804     
   4.5394491571535358         -2.3146820392866370        -0.14045625199966716         -5.9521748885916449E-003     2.9595702699921275E-003    0.27092067951328952        -0.32032694455837785     
   4.5757967074094879         -2.3297962805171415        -0.13992245770625433         -5.9028457988209047E-003     2.9069669777353107E-003    0.27608114126100419        -0.32079885257485669     
   4.6108488418866171         -2.3443881102106383        -0.13940171975223709         -5.8560810419930002E-003     2.8573588249220369E-003    0.28105414642496185        -0.32120228010635771     
   4.6445713116830500         -2.3584410898845265        -0.13889519905496572         -5.8118154401653622E-003     2.8106367263790958E-003    0.28583473254390462        -0.32154291478498898     
   4.6769311670935583         -2.3719397404116025        -0.13840405929112065         -5.7699932003046437E-003     2.7666996238446626E-003    0.29041809490271964        -0.32182629825112757     
   4.7078967898047015         -2.3848688898779713        -0.13792941339192821         -5.7305534846818253E-003     2.7254537809471577E-003    0.29480000356653924        -0.32205792857083665     
   4.7374379237892850         -2.3972141730170344        -0.13747235559127996         -5.6934477036389187E-003     2.6868125526827401E-003    0.29897593950510304        -0.32224299151737179     
   4.7655257048700381         -2.4089618337968259        -0.13703394216349687         -5.6586344399518337E-003     2.6506959305746930E-003    0.30294232313553981        -0.32238669976620971     
   4.7921326889237825         -2.4200988897419098        -0.13661519875090561         -5.6260243443891373E-003     2.6170294193088805E-003    0.30669559962663412        -0.32249401011854917     
   4.8172328786987721         -2.4306128062801045        -0.13621709291463577         -5.5955756326937188E-003     2.5857448198720184E-003    0.31023236907290219        -0.32256964893894796     
   4.8408017492194269         -2.4404920960781809        -0.13584057262759541         -5.5674473628227516E-003     2.5567821566757683E-003    0.31354966678956081        -0.32261817807993903     
   4.8628162717543342         -2.4497255591808660        -0.13548650881727919         -5.5413359632626820E-003     2.5300808248741851E-003    0.31664541917693129        -0.32264410364502638     
   4.8832549363253897         -2.4583030452257457        -0.13515574543743009         -5.5173227586263187E-003     2.5055898401475903E-003    0.31951624028012382        -0.32265125718475107     
   4.9020977727384478         -2.4662107973993086        -0.13484877475841059         -5.4953739149095080E-003     2.4832616271275496E-003    0.32216028444402872        -0.32264357629843921     
   4.9193263701196104         -2.4734527895650258        -0.13456720365930844         -5.4754611068533344E-003     2.4630531912936157E-003    0.32457552207846430        -0.32262461533283870     
   4.9349238949476772         -2.4800081533714056        -0.13431081994780300         -5.4575602982621660E-003     2.4449259362823643E-003    0.32676015334544317        -0.32259765249570166     
   4.9488751075864865         -2.4858738736142700        -0.13408052847362206         -5.4416478842433400E-003     2.4288454543334066E-003    0.32871259649410467        -0.32256567882713533     
   4.9611663773521073         -2.4910434487164617        -0.13387688020016639         -5.4277077001822381E-003     2.4147814698383028E-003    0.33043143250154922        -0.32253137657545672     
   4.9717856962355995         -2.4955113071103843        -0.13370037367128496         -5.4157219696701168E-003     2.4027076072823893E-003    0.33191544164314091        -0.32249712320900326     
   4.9807226916752354         -2.4992722021322935        -0.13355141222320205         -5.4056765895237700E-003     2.3926013429268231E-003    0.33316359865277034        -0.32246498490220332     
   4.9879686398155263         -2.5023221335111137        -0.13343036453939028         -5.3975594962676629E-003     2.3844438916795370E-003    0.33417509741673851        -0.32243671842388144     
   4.9935164857829690         -2.5046577471136344        -0.13333752215454292         -5.3913615398183384E-003     2.3782201291073471E-003    0.33494924478103882        -0.32241373878428831     
   4.9973609136192927         -2.5062763588875332        -0.13327309721669361         -5.3870750641154784E-003     2.3739184452525601E-003    0.33548549120544935        -0.32239712230505402     
   4.9994990218535218         -2.5071766984610231        -0.13323724135880560         -5.3846931688447111E-003     2.3715299489543589E-003    0.33578370849668343        -0.32238764973211703     
   5.0007156830663968         -2.5076889721769309        -0.13321682355140901         -5.3833378642514527E-003     2.3701720478127362E-003    0.33595334370170049        -0.32238217126724356     
   5.0037701234010106         -2.5089752488857928        -0.13316554318180279         -5.3799421363303840E-003     2.3667670574145459E-003    0.33637924638649869        -0.32236819615553303     
   5.0092621631671870         -2.5112882962622218        -0.13307322894791951         -5.3738473002980592E-003     2.3606590346469153E-003    0.33714478833659289        -0.32234217543134819     
   5.0171876574063914         -2.5146267511394553        -0.13293975978853428         -5.3650758664395759E-003     2.3518769159467925E-003    0.33824922469417662        -0.32230267567325893     
   5.0275390118925207         -2.5189881217860211        -0.13276499986708795         -5.3536643702006568E-003     2.3404638411756908E-003    0.33969079197163260        -0.32224752833517850     
   5.0403061482348575         -2.5243688699068234        -0.13254876268024932         -5.3396538124709835E-003     2.3264754654568707E-003    0.34146754195497397        -0.32217402830164232     
   5.0554766037827044         -2.5307648188447369        -0.13229083626145569         -5.3231021194046274E-003     2.3099793449086218E-003    0.34357703953815549        -0.32207887227661858     
   5.0730355605907338         -2.5381708924641488        -0.13199096755651205         -5.3040725325543469E-003     2.2910540054602844E-003    0.34601582452020546        -0.32195804794372845     
   5.0929658643604609         -2.5465810076780477        -0.13164885825773467         -5.2826372353369285E-003     2.2697880840043226E-003    0.34878059579883436        -0.32180717419496602     
   5.1152480426862708         -2.5559888855048376        -0.13126422110331701         -5.2588766402263624E-003     2.2462793379762857E-003    0.35186668155928891        -0.32162114322980395     
   5.1398603246593595         -2.5663880820424070        -0.13083678433273449         -5.2328780304996833E-003     2.2206335785725133E-003    0.35526965807518390        -0.32139458098103768     
   5.1667786623923018         -2.5777648789471153        -0.13036583923928563         -5.2047340154658837E-003     2.1929635515973052E-003    0.35898566830859846        -0.32112195973507984     
   5.1959767546366651         -2.5901160014021674        -0.12985138480166059         -5.1745443303471876E-003     2.1633878280256837E-003    0.36300683211954016        -0.32079649634405399     
   5.2274260725436754         -2.6034290686060957        -0.12929287410131363         -5.1424121561589311E-003     2.1320296262351238E-003    0.36732777372385111        -0.32041185206235168     
   5.2610958875731821         -2.6176932404135642        -0.12868990446440440         -5.1084430704358731E-003     2.0990156696121046E-003    0.37194151776689910        -0.31996114596773334     
   5.2969533015374539         -2.6328967723620074        -0.12804206543577284         -5.0727485046688277E-003     2.0644751219998083E-003    0.37684064718309151        -0.31943730367085665     
   5.3349632787570886         -2.6490269297663231        -0.12734893913086370         -5.0354397157463095E-003     2.0285384651299405E-003    0.38201705109927475        -0.31883305212671953     
   5.3750886803010216         -2.6660702507905119        -0.12661012216084985         -4.9966281704467447E-003     1.9913364938366736E-003    0.38746229544623717        -0.31814106551949517     
   5.4172903002789976         -2.6840125402295776        -0.12582523055383407         -4.9564322696028593E-003     1.9529994499037156E-003    0.39316704291436966        -0.31735388487569155     
   5.4615269041520591         -2.7028384055443073        -0.12499387782466978         -4.9149596700804616E-003     1.9136559775200688E-003    0.39912178173966045        -0.31646414697416697     
   5.5077552690242140         -2.7225319712953659        -0.12411572349536323         -4.8723250042502688E-003     1.8734325130471607E-003    0.40531603281868933        -0.31546445632095105     
   5.5559302258762617         -2.7430763210086249        -0.12319044557009520         -4.8286392265011798E-003     1.8324524854076429E-003    0.41173927970405050        -0.31434765327746012     
   5.6060047037007319         -2.7644538351631223        -0.12221776605450063         -4.7840114919111935E-003     1.7908357194993969E-003    0.41838003259744461        -0.31310665474081478     
   5.6579297754949476         -2.7866458895974962        -0.12119743928825530         -4.7385525661290256E-003     1.7486979515465508E-003    0.42522647915902800        -0.31173465373979153     
   5.7116547060673586         -2.8096334822530915        -0.12012929230147093         -4.6923472872451690E-003     1.7061501232178758E-003    0.43226677380345468        -0.31022522446865730     
   5.7671270016104952         -2.8333961629286688        -0.11901317076248641         -4.6455186533767047E-003     1.6632986132444213E-003    0.43948752962330434        -0.30857204977442343     
   5.8242924609921474         -2.8579132680821839        -0.11784901188163971         -4.5981530562189989E-003     1.6202443024412592E-003    0.44687665930894560        -0.30676955869340250     
   5.8830952287146765         -2.8831630769831822        -0.11663680287449589         -4.5503443728409010E-003     1.5770827454832459E-003    0.45441960983713880        -0.30481218480343880     
   5.9434778494907308         -2.9091232541141543        -0.11537660912319109         -4.5021804436547854E-003     1.5339039268457411E-003    0.46210298933205540        -0.30269514894911492     
   6.0053813243820535         -2.9357704143259746        -0.11406855596016657         -4.4537478839812633E-003     1.4907922296220810E-003    0.46991258644135253        -0.30041408165144023     
   6.0687451684465472         -2.9630811106678316        -0.11271288199472691         -4.4051255363693606E-003     1.4478263675057714E-003    0.47783415191993961        -0.29796520632699464     
   6.1335074698372649         -2.9910303153585787        -0.11130986677114235         -4.3563902723963580E-003     1.4050794657904388E-003    0.48585292646072281        -0.29534527142835776     
   6.1996049502955923         -3.0195931741014590        -0.10985991991403814         -4.3076151763090766E-003     1.3626191297051208E-003    0.49395433791570831        -0.29255169834966210     
   6.2669730269795227         -3.0487436248330035        -0.10836351634411165         -4.2588595724249384E-003     1.3205074806036821E-003    0.50212329110130671        -0.28958246369515445     
   6.3355458755666048         -3.0784550837654177        -0.10682123172291674         -4.2101977382730969E-003     1.2788015209823308E-003    0.51034286207801949        -0.28643590074212077     
   6.4052564945699215         -3.1087004871994095        -0.10523374532896283         -4.1616842159084132E-003     1.2375530591388960E-003    0.51860095231794645        -0.28311183308917393     
   6.4760367708042459         -3.1394521044870354        -0.10360183263163743         -4.1133754810868646E-003     1.1968090565741849E-003    0.52688095950433411        -0.27960997596717951     
   6.5478175459384254         -3.1706823832539475        -0.10192640138780222         -4.0653188728503381E-003     1.1566117645863737E-003    0.53516841197293663        -0.27593106825119784     
   6.6205286840689457         -3.2023601129246257        -0.10020833362142387         -4.0175652962682823E-003     1.1169990341650979E-003    0.54344902042419041        -0.27207652113438685     
   6.6940991402486771         -3.2344583095741979         -9.8448810934661485E-002    -3.9701592026854552E-003     1.0780044846103154E-003    0.55170373977895681        -0.26804768671292190     
   6.7684570299038196         -3.2669463435415538         -9.6648988825349405E-002    -3.9231385419745924E-003     1.0396577393971388E-003    0.55992298651541939        -0.26384797534129373     
   6.8435296990712411         -3.2997939537943717         -9.4810161135958498E-002    -3.8765410108577976E-003     1.0019847050923116E-003    0.56809046591916723        -0.25948039604858469     
   6.9192437953875654         -3.3329704726027924         -9.2933726386936741E-002    -3.8304003900158784E-003     9.6500778883564908E-004    0.57619201059636638        -0.25494887798952015     
   6.9955253397606603         -3.3664446054995132         -9.1021178168668990E-002    -3.7847463147620288E-003     9.2874613300076236E-004    0.58421382778696718        -0.25025797749988582     
   7.0722997986534919         -3.4001850246408836         -8.9074124198628798E-002    -3.7396046277158963E-003     8.9321585899230507E-004    0.59214248667685265        -0.24541285011441563     
   7.1494921569097150         -3.4341598063394949         -8.7094263543068012E-002    -3.6949339354228933E-003     8.5842988482410783E-004    0.59996486600932275        -0.24041921665338700     
   7.2270269910498470         -3.4683366691764173         -8.5083392712996586E-002    -3.6509951972156260E-003     8.2440024772363065E-004    0.60766844123714381        -0.23528336898293112     
   7.3048285429664084         -3.5026302852391464         -8.3041787634445335E-002    -3.6075421451419142E-003     7.9113395173351911E-004    0.61524082936592495        -0.23001208392259215     
   7.3828207939460206         -3.5371677883257626         -8.0976332830998823E-002    -3.5646970326432006E-003     7.5863769309264723E-004    0.62267052897555675        -0.22461267769542398     
   7.4609275389461427         -3.5717559551996603         -7.8884199210795397E-002    -3.5224712938793923E-003     7.2691568194099669E-004    0.62994631478940910        -0.21909290026743253     
   7.5390724610538573         -3.6064151189283193         -7.6769189498305607E-002    -3.4808811743578553E-003     6.9597035851750569E-004    0.63705743530566905        -0.21346092559730839     
   7.6171792060539794         -3.6411125130067843         -7.4633567383123406E-002    -3.4399342255687208E-003     6.6580250619955250E-004    0.64399376788294294        -0.20772533237522650     
   7.6951714570335916         -3.6758143530920218         -7.2479651104412915E-002    -3.3996476340738433E-003     6.3641150001435157E-004    0.65074594407006681        -0.20189507815260038     
   7.7729730089501530         -3.7104871358937825         -7.0309844997158311E-002    -3.3600277434330111E-003     6.0779536532151008E-004    0.65730528754499251        -0.19597945382127951     
   7.8505078430902850         -3.7450977227240898         -6.8126634471289305E-002    -3.3210848174095868E-003     5.7995098449729345E-004    0.66366293482236371        -0.18998797093279762     
   7.9277002013465081         -3.7796117775597438         -6.5932543304633051E-002    -3.2828252424925118E-003     5.5287419644339038E-004    0.66981167956668497        -0.18393049089243807     
   8.0044746602393406         -3.8139971461997426         -6.3730206965893654E-002    -3.2452553090058706E-003     5.2655993530717298E-004    0.67574440000144198        -0.17781704643110161     
   8.0807562046124346         -3.8482188327724476         -6.1522252530256019E-002    -3.2083807583181048E-003     5.0100234331898648E-004    0.68145364959104948        -0.17165778728106926     
   8.1564703009287580         -3.8822440939162357         -5.9311407272498208E-002    -3.1722055513029980E-003     4.7619487154562342E-004    0.68693727208874422        -0.16546335739845736     
   8.2315429700961804         -3.9160394896400161         -5.7100426938997681E-002    -3.1367346198213205E-003     4.5213038859916085E-004    0.69218645214223551        -0.15924397553453126     
   8.3059008597513220         -3.9495717549626885         -5.4892109120673466E-002    -3.1019699409640554E-003     4.2880125574406978E-004    0.69719803033207262        -0.15301031806941209     
   8.3794713159310543         -3.9828078482603786         -5.2689287844709540E-002    -3.0679149281722380E-003     4.0619942601262599E-004    0.70196844959847471        -0.14677303073891965     
   8.4521824540615746         -4.0157150723545199         -5.0494829193357051E-002    -3.0345712999686088E-003     3.8431650896205186E-004    0.70649465852936133        -0.14054276789844680     
   8.5239632291957541         -4.0482602325431980         -4.8311611479204104E-002    -3.0019418269277109E-003     3.6314385004172854E-004    0.71077434907341408        -0.13433017730726107     
   8.5947435054300794         -4.0804114396842168         -4.6142548557054013E-002    -2.9700259657287399E-003     3.4267257886268064E-004    0.71480602141888494        -0.12814587231150171     
   8.6644541244333944         -4.1121361517011250         -4.3990552147100126E-002    -2.9388279000062806E-003     3.2289369455030522E-004    0.71858699282607297        -0.12200030628461442     
   8.7330269730204773         -4.1434031210425939         -4.1858554977840384E-002    -2.9083449595278580E-003     3.0379808015188842E-004    0.72211885666201059        -0.11590401870627914     
   8.8003950497044077         -4.1741803193422840         -3.9749475155393427E-002    -2.8785814076414070E-003     2.8537659471805123E-004    0.72540096156148881        -0.10986727957115830     
   8.8664925301627360         -4.2044370269542162         -3.7666238630617015E-002    -2.8495374685797593E-003     2.6762008257639553E-004    0.72843361573137666        -0.10390023470765511     
   8.9312548315534528         -4.2341422534491597         -3.5611752386433049E-002    -2.8212132837286802E-003     2.5051942415448502E-004    0.73122066489699578         -9.8012970990628320E-002
   8.9946186756179465         -4.2632659381598339         -3.3588913088425619E-002    -2.7936120278004946E-003     2.3406558106228527E-004    0.73376158699416882         -9.2215185929270332E-002
   9.0565221505092701         -4.2918142756234845         -3.1600938529279247E-002    -2.7667338592560330E-003     2.1824961013634970E-004    0.73606013040712959         -8.6516506717165723E-002
   9.1169047712853235         -4.3196496159817404         -2.9649634270331952E-002    -2.7405788777713500E-003     2.0306270026028552E-004    0.73811955803402163         -8.0926283725308357E-002
   9.1757075390078526         -4.3468513817273715         -2.7738850180307174E-002    -2.7151513452117176E-003     1.8849621015208933E-004    0.73994358373399560         -7.5453611752260535E-002
   9.2328729983895048         -4.3733553250277382         -2.5871014228480628E-002    -2.6904523920322164E-003     1.7454167092553565E-004    0.74152905851559736         -7.0107138552720494E-002
   9.2883452939326414         -4.3991335991576319         -2.4048854091420553E-002    -2.6664865796019628E-003     1.6119082432446824E-004    0.74290597584233320         -6.4896018869821104E-002
   9.3420702245050524         -4.4241589016818041         -2.2275047968623715E-002    -2.6432539769506028E-003     1.4843561968493950E-004    0.74405427218748221         -5.9827869119222735E-002
   9.3939952962992681         -4.4484050420423333         -2.0552222636262094E-002    -2.6207606275742558E-003     1.3626825743546901E-004    0.74498919296630439         -5.4910849512744643E-002
   9.4440697741237383         -4.4718457009224295         -1.8882939972324830E-002    -2.5990103455174858E-003     1.2468118222973724E-004    0.74571720474242420         -5.0152568205280371E-002
   9.4922447309757860         -4.4944559237433213         -1.7269701222023818E-002    -2.5780092413201878E-003     1.1366710685132918E-004    0.74624600927905382         -4.5560313316404970E-002
   9.5384730958479409         -4.5162110672739271         -1.5714935389068999E-002    -2.5577599769868809E-003     1.0321900880617706E-004    0.74658510672582157         -4.1141044100418439E-002
   9.5827096997210024         -4.5370857172862920         -1.4220990755737141E-002    -2.5382724113429513E-003     9.3330166101460483E-005    0.74674093846797274         -3.6901320440480848E-002
   9.6249113196989775         -4.5570585134206283         -1.2790150905113040E-002    -2.5195537640565211E-003     8.3994141752039288E-005    0.74672366654459166         -3.2847389803841900E-002
   9.6650367212429114         -4.5761061494556330         -1.1424603393868162E-002    -2.5016119658660655E-003     7.5204798857323886E-005    0.74654264967457884         -2.8985120679430300E-002
   9.7030466984625470         -4.5942061141870179         -1.0126448648971772E-002    -2.4844572720400348E-003     6.6956310642899981E-005    0.74620998270304939         -2.5320031614180276E-002
   9.7389041124268179         -4.6113380196424458         -8.8976986754344262E-003    -2.4681018407048476E-003     5.9243164706212002E-005    0.74573523786510476         -2.1857247344283688E-002
   9.7725739274563246         -4.6274807779088949         -7.7402641812861130E-003    -2.4525573069981901E-003     5.2060161758694004E-005    0.74513055473160228         -1.8601537308803252E-002
   9.8040232453633358         -4.6426150067541601         -6.6559574484790704E-003    -2.4378390925218732E-003     4.5402429093600458E-005    0.74441074419325659         -1.5557302310464937E-002
   9.8332213376076982         -4.6567212529839983         -5.6464840389455866E-003    -2.4239635988261188E-003     3.9265417107961822E-005    0.74358704919862773         -1.2728555737142194E-002
   9.8601396753406405         -4.6697809620989519         -4.7134414473088493E-003    -2.4109497794913858E-003     3.3644905011028241E-005    0.74267533107417882         -1.0118952664702131E-002
   9.8847519573137284         -4.6817763664049048         -3.8583150241766929E-003    -2.3988183010625517E-003     2.8537000464216869E-005    0.74169020688114307         -7.7317762137620516E-003
   9.9070341356395382         -4.6926897258831124         -3.0824736650809708E-003    -2.3875936903540247E-003     2.3938145116881565E-005    0.74065008476490801         -5.5699458652649705E-003
   9.9269644394092662         -4.7025045680434649         -2.3871678597926693E-003    -2.3773052914001212E-003     1.9845116670076138E-005    0.73957190223027625         -3.6360233634814944E-003
   9.9445233962172956         -4.7112044782795408         -1.7735250722798286E-003    -2.3679854869636868E-003     1.6255023934600459E-005    0.73847924364163597         -1.9322090397922312E-003
   9.9596938517651417         -4.7187726032861743         -1.2425467052545099E-003    -2.3596775480450322E-003     1.3165321495260196E-005    0.73739221504238028         -4.6036896411103824E-004
   9.9724609881074784         -4.7251926630892518         -7.9510553573106687E-004    -2.3524108207816723E-003     1.0573751364549155E-005    0.73633800388309001          7.7797566284878636E-004
   9.9828123425936077         -4.7304469892262428         -4.3194160825088811E-004    -2.3462601043845615E-003     8.4784626031645431E-006    0.73534756217370267          1.7816295295355589E-003
   9.9907378368328139         -4.7345184263799887         -1.5365854440297933E-004    -2.3412898158538765E-003     6.8778727051106676E-006    0.73445847674301268          2.5497131430136134E-003
   9.9962298765989885         -4.7373847218115195          3.9284791352415209E-005    -2.3375981242152850E-003     5.7707113350860101E-006    0.73372016903015513          3.0816589092964434E-003
   9.9992843169336041         -4.7390752667030815          1.4295641501557954E-004    -2.3365139640974717E-003     5.0831852385925410E-006    0.73358570416561020          3.4024627349225007E-003


==> anc/S_3.dat <==
  -1.9932624487587929          2.6335524401617957E-002     9.5944242109212342E-006   -0.47008293181720623         -2.7961071812420027E-006   -0.11897516872206187         -3.4738975877279320E-005
  -1.9646737262712932          2.5993734973623724E-002     9.5504220462313795E-006   -0.46841377699125347         -2.8234654618563805E-006   -0.11635163771338493         -3.4141488993071116E-005
  -1.9139440337132032          2.5380615282744608E-002     9.4703396300760913E-006   -0.46536245391310960         -2.8732982293810893E-006   -0.11173449422853607         -3.3084417997514094E-005
  -1.8422508487880491          2.4499507055956181E-002     9.3525538851874318E-006   -0.46084337232162953         -2.9466654002464340E-006   -0.10529533820413259         -3.1597645232677620E-005
  -1.7512731647414914          2.3356367359495842E-002     9.1946755577468471E-006   -0.45472931659165078         -3.0450724371244119E-006    -9.7275650621462345E-002    -2.9723603361435036E-005
  -1.6431430735586139          2.1960743643061057E-002     8.9934619661749511E-006   -0.44684611517672473         -3.1704451694529090E-006    -8.7977422972224356E-002    -2.7515949203872671E-005
  -1.5203949344691035          2.0327236126768549E-002     8.7447222390604936E-006   -0.43696653259861346         -3.3250454645506901E-006    -7.7751857072639735E-002    -2.5038070358337100E-005
  -1.3859058097465633          1.8477370366383944E-002     8.4432115770563801E-006   -0.42480349665512546         -3.5112844856824922E-006    -6.6985418269278049E-002    -2.2361274969118009E-005
  -1.2428279855495163          1.6441832190777775E-002     8.0825335300499415E-006   -0.41000388723375347         -3.7313454684776914E-006    -5.6083193674146638E-002    -1.9562660002593742E-005
  -1.0945150703095916          1.4262911740156679E-002     7.6550944015806929E-006   -0.39214553710341571         -3.9864629285335715E-006    -4.5449631221362627E-002    -1.6722666348964945E-005
 -0.94444338293840846          1.1996799076259231E-002     7.1522048704683550E-006   -0.37074268792348253         -4.2756001829720569E-006    -3.5466904990396515E-002    -1.3922335020239416E-005
 -0.79613046769848383          9.7150394581718615E-003     6.5645227937790234E-006   -0.34526970534950158         -4.5931084760000787E-006    -2.6471453096877658E-002    -1.1240293345836597E-005
 -0.65305264350143677          7.5039834817673895E-003     5.8832177967599034E-006   -0.31522032342329653         -4.9247488496161979E-006    -1.8729738209793807E-002    -8.7495308995724005E-006
 -0.51856351877889650          5.4605535602689379E-003     5.1025667754892017E-006   -0.28023044890822646         -5.2413227643740905E-006    -1.2415067510353872E-002    -6.5140853264438058E-006
 -0.39581537968938618          3.6824467638548624E-003     4.2251887363885175E-006   -0.24030400859681397         -5.4895319011360446E-006    -7.5884358406223505E-003    -4.5858592204986749E-006
 -0.28768528850650854          2.2517754157446827E-003     3.2715976256522547E-006   -0.19618183903823966         -5.5819643656708216E-006    -4.1878024911806587E-003    -3.0019109695244081E-006
 -0.19670760445995084          1.2141322504604915E-003     2.2950197221343875E-006   -0.14985206099545054         -5.3959588581020930E-006    -2.0317136295218380E-003    -1.7825077561680419E-006
 -0.12501441953479675          5.6020979554102150E-004     1.3963302595231884E-006   -0.10506184124092799         -4.8113898679457224E-006    -8.4389399629456645E-004    -9.2920079789593731E-007
  -7.4284726976706739E-002     2.2143640772198195E-004     7.1440135410267895E-007    -6.7422692787299190E-002    -3.8465144916572650E-006    -3.0330197031072219E-004    -4.1875692632885397E-007
  -4.5696004489207298E-002     9.0274260296586257E-005     3.4950078202842185E-007    -4.3459820848852145E-002    -2.8895636615894880E-006    -1.1574763786099996E-004    -1.8906270462093517E-007
  -3.8751991658699844E-002     6.6215265400905600E-005     2.6948665649695471E-007    -3.7292324116267310E-002    -2.5848539371323011E-006    -8.3392852118727661E-005    -1.4279350083105350E-007
  -3.7878817561813521E-002     6.3425237270885038E-005     2.5980645004131502E-007    -3.6506530632418169E-002    -2.5440293609144584E-006    -7.9694570397815216E-005    -1.3730142534658804E-007
  -3.6341052988118183E-002     5.8642549257424175E-005     2.4299262045772026E-007    -3.5116979728240898E-002    -2.4706797339694533E-006    -7.3383162659269977E-005    -1.2781765894164157E-007
  -3.4193920287115744E-002     5.2247319331828649E-005     2.2004705315849555E-007    -3.3164577465322490E-002    -2.3650627735095928E-006    -6.5001867325479743E-005    -1.1499080335267347E-007
  -3.1514978014305112E-002     4.4737931154767911E-005     1.9236243809344082E-007    -3.0708388070660352E-002    -2.2278124392062428E-006    -5.5250639021958065E-005    -9.9696299230105693E-008
  -2.8401039233579353E-002     3.6679010093265557E-005     1.6164528820080925E-007    -2.7824734692402871E-002    -2.0601862596722790E-006    -4.4903559790857264E-005    -8.2966631076897995E-008
  -2.4964646007752278E-002     2.8643098476114084E-005     1.2980781699382430E-007    -2.4606081671026844E-002    -1.8643942214410731E-006    -3.4720812605942807E-005    -6.5906091657247215E-008
  -2.1329996835242369E-002     2.1151535553061535E-005     9.8822031849781413E-008    -2.1159330206599498E-002    -1.6439767952827066E-006    -2.5365830882200995E-005    -4.9592823596914242E-008
  -1.7628456412757631E-002     1.4621367985888937E-005     7.0537594309411516E-008    -1.7603354323170350E-002    -1.4041886592640222E-006    -1.7338497938849315E-005    -3.4974665126388482E-008
  -1.3993807240247723E-002     9.3251617419872551E-006     4.6475904651550317E-008    -1.4065652345922266E-002    -1.1523175115754988E-006    -1.0933131115233339E-005    -2.2768873776623929E-008
  -1.0557414014420648E-002     5.3697605872515062E-006     2.7628251204227930E-008    -1.0678061258668733E-002    -8.9783753811797339E-007    -6.2264849208735289E-006    -1.3379951097778925E-008
  -7.4434752336948896E-003     2.6981965512542617E-006     1.4302598866277961E-008    -7.5715876732403726E-003    -6.5227658016317946E-007    -3.0966611907526510E-006    -6.8533862626395085E-009
  -4.7645329608842577E-003     1.1160190637759260E-006     6.0741229277275803E-009    -4.8705435778500861E-003    -4.2868306030731952E-007    -1.2692698727200490E-006    -2.8837156369890610E-009
  -2.6174002598818163E-003     3.3940668305760891E-007     1.8878323807541616E-009    -2.6863195921291113E-003    -2.4063302129973749E-007    -3.8316118230119480E-007    -8.8955178943132016E-010
  -1.0796356861864746E-003     5.8071734800507261E-008     3.2816979913670272E-010    -1.1112453685903653E-003    -1.0082710487911619E-007    -6.5205182985112386E-008    -1.5379754993028777E-010
  -2.0646158930015882E-004     2.1304963760312516E-009     1.2150097623549332E-011    -2.1285372281249285E-004    -1.9455803345766624E-008    -2.3848073533099807E-009    -5.6765445788631925E-012
   2.0738219220638541E-008     2.1511744473357650E-017     1.2294699517340967E-019     2.1388552765638269E-008     1.9584399544228146E-012    -2.4061828269723396E-017    -5.7398812969120898E-020
   1.0618886748770468E-007     5.6401521968226706E-016     3.2235432595335349E-018     1.0951888080714830E-007     1.0028088855426845E-011    -6.3087553120897896E-016    -1.5049371484138583E-018
   2.4778588109692281E-007     3.0710450348191921E-015     1.7552117281738819E-017     2.5555635179451150E-007     2.3400028076588037E-011    -3.4350955820897408E-015    -8.1943432674588219E-018
   4.2644296641369816E-007     9.0961009090852466E-015     5.1987557510150308E-017     4.3981620235496834E-007     4.0271850142149762E-011    -1.0174372496973107E-014    -2.4270782487578654E-017
   6.1803672524754472E-007     1.9105668162396475E-014     1.0919613101135748E-016     6.3741856330363053E-007     5.8365441062587897E-011    -2.1370481023835407E-014    -5.0979000788917573E-017
   7.9669381056432006E-007     3.1748034058354462E-014     1.8145238260531427E-016     8.2167866948593827E-007     7.5237392661573636E-011    -3.5511468185478673E-014    -8.4712298712662306E-017
   9.3829082417353814E-007     4.4036127088824726E-014     2.5168399662681943E-016     9.6771651830862647E-007     8.8609523346465434E-011    -4.9256175471738888E-014    -1.1750035376929578E-016
   1.0237414724406042E-006     5.2422159704672895E-014     2.9961378105234938E-016     1.0558471493399361E-006     9.6679325783743963E-011    -5.8636271644489892E-014    -1.3987665097010870E-016
   1.0637392347176587E-006     5.6598475667360375E-014     3.2348324707460566E-016     1.0970993683606248E-006     1.0045664597850354E-010    -6.3307638204949313E-014    -1.5102024559406042E-016
   1.1446272701630435E-006     6.5533397719676996E-014     3.7455027004748114E-016     1.1805243281604133E-006     1.0809558314224372E-010    -7.3301681493668922E-014    -1.7486116508767652E-016
   1.2848116755708522E-006     8.2568364452725456E-014     4.7191279466544587E-016     1.3251054539715760E-006     1.2133440533469277E-010    -9.2355915264128712E-014    -2.2031536614470319E-016
   1.4755177075220877E-006     1.0889899954159096E-013     6.2240465544329453E-016     1.5217928801560281E-006     1.3934448214866431E-010    -1.2180766811253787E-013    -2.9057321170448537E-016
   1.7047668526655737E-006     1.4536685355228179E-013     8.3083614383074052E-016     1.7582324899968690E-006     1.6099462424739179E-010    -1.6259821532025580E-013    -3.8788034028579749E-016
   1.9581556314147402E-006     1.9179188305944319E-013     1.0961787360008464E-015     2.0195691162233532E-006     1.8492461759218748E-010    -2.1452613822100187E-013    -5.1175650033052364E-016
   2.2197631352302313E-006     2.4646173384827698E-013     1.4086459340203839E-015     2.2893825181535027E-006     2.0963091785930700E-010    -2.7567608081248497E-013    -6.5763275446982196E-016
   2.4731519139793978E-006     3.0594138171519084E-013     1.7486050542659396E-015     2.5507196486669187E-006     2.3356116675457078E-010    -3.4220584079127591E-013    -8.1634347747022182E-016
   2.7024010591228836E-006     3.6528901150807593E-013     2.0878109081932582E-015     2.7871601423307569E-006     2.5521175673573719E-010    -4.0858784913131263E-013    -9.7470233254193566E-016
   2.8931070910741195E-006     4.1866468419406558E-013     2.3928845999045671E-015     2.9838486132381304E-006     2.7322236296890986E-010    -4.6828998708268214E-013    -1.1171263677726770E-015
   3.0332914964819278E-006     4.6022036064338023E-013     2.6304006070795886E-015     3.1284306862599367E-006     2.8646166516585637E-010    -5.1477109756732711E-013    -1.2280109155863578E-015
   3.1141795319273128E-006     4.8509294074408845E-013     2.7725628024462199E-015     3.2118562617156151E-006     2.9410091431592426E-010    -5.4259171225062291E-013    -1.2943794170692090E-015
   1.5654307953090127E-004     1.2264540244658800E-009     7.0211798373029849E-012     1.6149950220124091E-004     1.4807369997124322E-008    -1.3710764747820450E-009    -3.2760673847843995E-012
   8.0748961498394722E-004     3.2711735789481658E-008     1.8856277128226085E-010     8.3407394173783491E-004     7.6899653096220698E-008    -3.6483925490707544E-008    -8.7778683266739034E-011
   1.9625715753522656E-003     1.9406597354381637E-007     1.1325790645564539E-009     2.0315912042244027E-003     1.8918100016972595E-007    -2.1554429766564400E-007    -5.2505125538843654E-010
   3.5949785625140548E-003     6.5517779145686903E-007     3.8921165778425182E-009     3.7328884449944447E-003     3.5259930460135362E-007    -7.2336164713228127E-007    -1.7937279652783096E-009
   5.6664809970682177E-003     1.6406894930467110E-006     9.9735491194883296E-009     5.9070179039969559E-003     5.6835580520564448E-007    -1.7975470703386518E-006    -4.5618012931457011E-009
   8.1285325373038116E-003     3.4085889338654697E-006     2.1311314714923653E-008     8.5134820797579946E-003     8.3776128610533078E-007    -3.6997634667200063E-006    -9.6592783879503476E-009
   1.0923427479131411E-002     6.2240988756229348E-006     4.0219780048256567E-008     1.1502354780645461E-002     1.1620006903216515E-006    -6.6828467628228457E-006    -1.8039324166378094E-008
   1.3985656994022450E-002     1.0330349418800337E-005     6.9308652995696001E-008     1.4814517460712212E-002     1.5418044377875027E-006    -1.0957039090924345E-005    -3.0724992130667574E-008
   1.7243445585378766E-002     1.5917653301713146E-005     1.1134404200885618E-007     1.8382085960622827E-002     1.9770086806591894E-006    -1.6658744755617944E-005    -4.8737681705207468E-008
   2.0620433779957387E-002     2.3093536903069232E-005     1.6903352878348354E-007     2.2129095451497278E-002     2.4659889477484315E-006    -2.3825065059943997E-005    -7.3002735009284461E-008
   2.4037468067046600E-002     3.1856011343830018E-005     2.4471251062668249E-007     2.5972508325511227E-002     3.0049628595359064E-006    -3.2376881229189233E-005    -1.0422772514447453E-007
   2.7414456261625222E-002     4.2072878407936375E-005     3.3991433455113605E-007     2.9823600809060481E-002     3.5871820946676659E-006    -4.2112461797488025E-005    -1.4275110829657779E-007
   3.0672244852981537E-002     5.3470092477384313E-005     4.5482422981883208E-007     3.3589766678802209E-002     4.2020770327926607E-006    -5.2712538923551516E-005    -1.8836468418584861E-007
   3.3734474367872580E-002     6.5632208434216201E-005     5.8765394439089968E-007     3.7176749509360500E-002     4.8344828135228788E-006    -6.3756638159722688E-005    -2.4012467829751094E-007
   3.6529369309700174E-002     7.8017516547245497E-005     7.3403538646764670E-007     4.0491278346701028E-002     5.4641583230847582E-006    -7.4749306605239541E-005    -2.9618436596094363E-007
   3.8991420849935773E-002     8.9989328255933593E-005     8.8661244462654026E-007     4.3444037012985132E-002     6.0658886864815785E-006    -8.5153927096648667E-005    -3.5370400717848676E-007
   4.1062923284489933E-002     1.0086283907798447E-004     1.0350834004778712E-006     4.5952847817100080E-002     6.6104919612003449E-006    -9.4431162358594265E-005    -4.0891299638556224E-007
   4.2695330271651719E-002     1.0996416723841603E-004     1.1669547622433975E-006     4.7945902840058736E-002     7.0669667530672674E-006    -1.0207879185530075E-004    -4.5739771891245612E-007
   4.3850412232020040E-002     1.1669519913345935E-004     1.2691389409938291E-006     4.9364848020270517E-002     7.4057665301363941E-006    -1.0766975670917185E-004    -4.9464642259148611E-007
   4.4501358767473090E-002     1.2059662470944845E-004     1.3302437999375864E-006     5.0167695673574465E-002     7.6028251557914864E-006    -1.1088616521086443E-004    -5.1679646969509342E-007
   4.4751725226090291E-002     1.2211816573948428E-004     1.3544563009385637E-006     5.0477104738034406E-002     7.6798379877850085E-006    -1.1213586241371426E-004    -5.2554873968988078E-007
   4.5163131606309151E-002     1.2464386605153368E-004     1.3951283585821132E-006     5.0986280411151365E-002     7.8078946567127167E-006    -1.1420460278989396E-004    -5.4022027224808079E-007
   4.5893157902309772E-002     1.2920415624810810E-004     1.4701076476673834E-006     5.1892099405554774E-002     8.0398618463738784E-006    -1.1792211634934497E-004    -5.6717025900742017E-007
   4.6924859605990840E-002     1.3582204937107904E-004     1.5825492310643576E-006     5.3177301552567918E-002     8.3784440178775634E-006    -1.2327764103047412E-004    -6.0736073369717595E-007
   4.8234075143364169E-002     1.4451626273175418E-004     1.7370777875103431E-006     5.4816832892612861E-002     8.8273337089082091E-006    -1.3024575034995171E-004    -6.6218442244831645E-007
   4.9790122617179536E-002     1.5528817075521437E-004     1.9398826815265754E-006     5.6778193075706938E-002     9.3910572613482631E-006    -1.3877876681000933E-004    -7.3347693704264899E-007
   5.1556531298207399E-002     1.6810467454685159E-004     2.1987996814332282E-006     5.9021731981178473E-002     1.0074667715206918E-005    -1.4879797891114203E-004    -8.2351929580416116E-007
   5.3491898784638281E-002     1.8287844322417341E-004     2.5233559168033964E-006     6.1501055332763850E-002     1.0883265503083647E-005    -1.6018545878970721E-004    -9.3502489959129300E-007
   5.5550862061791870E-002     1.9944671596306657E-004     2.9247199331493678E-006     6.4163578414605391E-002     1.1821277383069609E-005    -1.7277776070575597E-004    -1.0710946778497325E-006
   5.7685160984216353E-002     2.1755031674347989E-004     3.4154573593325025E-006     6.6951257966437291E-002     1.2891400430144755E-005    -1.8636254720516749E-004    -1.2351128323227085E-006
   5.9844769539712662E-002     2.3681530055075863E-004     4.0089291077164159E-006     6.9801527545195141E-002     1.4093098750003805E-005    -2.0067879477563119E-004    -1.4305386011014399E-006
   6.1979068462137146E-002     2.5674081163526132E-004     4.7180749727415350E-006     7.2648454162152987E-002     1.5420534740378623E-005    -2.1542064836776724E-004    -1.6605247047418222E-006
   6.4038031739290735E-002     2.7669839273189331E-004     5.5531982359611572E-006     7.5424122569960159E-002     1.6859844884648201E-005    -2.3024424502028263E-004    -1.9272601568203625E-006
   6.5973399225721624E-002     2.9595009005634515E-004     6.5182249772372641E-006     7.8060242326835783E-002     1.8385770620762353E-005    -2.4477598534889896E-004    -2.2308992367789055E-006
   6.7739807906749480E-002     3.1369468511557131E-004     7.6048369199644302E-006     8.0489947302155695E-002     1.9957884306940959E-005    -2.5861999685600364E-004    -2.5679219582073175E-006
   6.9295855380564847E-002     3.2915129360081675E-004     8.7841058100981076E-006     8.2649749696671437E-002     2.1517094896152186E-005    -2.7136238707920721E-004    -2.9288386327507789E-006
   7.0605070917938176E-002     3.4168250228494221E-004     9.9963340116441272E-006     8.4481591667376149E-002     2.2983835553844874E-005    -2.8257138384549187E-004    -3.2954497511054310E-006
   7.1636772621619244E-002     3.5093629823585061E-004     1.1142621068018694E-005     8.5934911553984625E-002     2.4260246414549808E-005    -2.9179733974885605E-004    -3.6386447338059393E-006
   7.2366798917619865E-002     3.5694098893098103E-004     1.2086598375329447E-005     8.6968649356892136E-002     2.5239254826370617E-005    -2.9858580319013222E-004    -3.9190681550500877E-006
   7.2778205297838724E-002     3.6004551148047340E-004     1.2678476022170410E-005     8.7552287924210534E-002     2.5822193199211279E-005    -3.0252541907441628E-004    -4.0939846626162459E-006
   7.2921645400328694E-002     3.6106980237788771E-004     1.2896462287345409E-005     8.7757393341159964E-002     2.6031605103947931E-005    -3.0392079237356629E-004    -4.1582405384861729E-006
   7.3116870257916577E-002     3.6240924690220008E-004     1.3203654728613555E-005     8.8035558402313738E-002     2.6321301490722647E-005    -3.0583947521385560E-004    -4.2486469294586359E-006
   7.3455208065616950E-002     3.6456313316546627E-004     1.3767157170343757E-005     8.8518442100939190E-002     2.6837853714237592E-005    -3.0922219789379527E-004    -4.4140616900737126E-006
   7.3915480808351183E-002     3.6708717706269826E-004     1.4605616672330091E-005     8.9177020064284351E-002     2.7572308926839238E-005    -3.1395573983163073E-004    -4.6592345257052633E-006
   7.4468778109569478E-002     3.6932721099443831E-004     1.5745598071419712E-005     8.9971304088269199E-002     2.8509057236879073E-005    -3.1988560135080135E-004    -4.9908953714290402E-006
   7.5080336889224539E-002     3.7041298835244760E-004     1.7221200863445661E-005     9.0852643202892089E-002     2.9623158531032717E-005    -3.2682763841521790E-004    -5.4176338600229817E-006
   7.5711731722775469E-002     3.6925882490176557E-004     1.9073045916616085E-005     9.1766504228046081E-002     3.0876812605208173E-005    -3.3458210580737815E-004    -5.9496163914844288E-006
   7.6323290502430530E-002     3.6457861655314426E-004     2.1346379910568952E-005     9.2655696238343646E-002     3.2215295182542948E-005    -3.4294950600684336E-004    -6.5980872900158097E-006
   7.6876587803648824E-002     3.5492381124348438E-004     2.4087880079910527E-005     9.3463882755279296E-002     3.3562878591259209E-005    -3.5174631809370931E-004    -7.3745542866960384E-006
   7.7336860546383057E-002     3.3875514293018461E-004     2.7340523296300541E-005     9.4139180441722689E-002     3.4819618773013120E-005    -3.6081753468849821E-004    -8.2894927733464737E-006
   7.7675198354083430E-002     3.1457156894668732E-004     3.1134554383371075E-005     9.4637612441375113E-002     3.5860305856605802E-005    -3.7003984742113892E-004    -9.3500155037125532E-006
   7.7870423211671314E-002     2.8127481871119528E-004     3.5456511564051313E-005     9.4926234538983453E-002     3.6537377168371580E-005    -3.7927847505928887E-004    -1.0551391439295424E-005
   7.7920252735342435E-002     2.4727871310375001E-004     2.9506805035867529E-005     9.5000099355610740E-002     3.6731499069448105E-005    -3.8624018436748503E-004    -1.3522403276826440E-005
   7.7934451470834484E-002     2.4676827109340355E-004     1.6987895720960919E-005     9.5021171106801000E-002     3.6808082769921604E-005    -3.8589722127855132E-004    -1.6005867874287938E-005
   7.7959646632546925E-002     2.4722861673181779E-004     4.5080021808395186E-006     9.5058562851220968E-002     3.6967649911152964E-005    -3.8551549682847746E-004    -1.8458173322242448E-005
   7.7995253420145752E-002     2.4843016835897645E-004    -7.7593075150711650E-006     9.5111407490514527E-002     3.7226784732361563E-005    -3.8513926339516126E-004    -2.0857515036775456E-005
   7.8040437953033504E-002     2.5033201571105250E-004    -1.9713185608086364E-005     9.5178478014529388E-002     3.7597659969456878E-005    -3.8476990188910862E-004    -2.3186102282746801E-005
   7.8094141316802465E-002     2.5286970239481361E-004    -3.1264634882632250E-005     9.5258206740790149E-002     3.8087267351960736E-005    -3.8440959317758919E-004    -2.5428696605898044E-005
   7.8155104808956904E-002     2.5596223217301642E-004    -4.2332620550752156E-005     9.5348727160795899E-002     3.8696707542887266E-005    -3.8406076978905035E-004    -2.7571811523325889E-005
   7.8221899521778576E-002     2.5951572557775802E-004    -5.2844810070805368E-005     9.5447926793556223E-002     3.9421027564126038E-005    -3.8372584988757743E-004    -2.9603253416818455E-005
   7.8292959856196775E-002     2.6342602443777633E-004    -6.2737255609218246E-005     9.5553487086143987E-002     4.0249041140585059E-005    -3.8340715287719327E-004    -3.1512338519096211E-005
   7.8366620225402348E-002     2.6758218681280724E-004    -7.1954990488190703E-005     9.5662939334732952E-002     4.1163772970486309E-005    -3.8310540519567444E-004    -3.3289671915519608E-005
   7.8441154097797630E-002     2.7186789921124677E-004    -8.0451499121312673E-005     9.5773720335875945E-002     4.2142924300540237E-005    -3.8282693575262378E-004    -3.4927546110938222E-005
   7.8514814467003202E-002     2.7616630869360757E-004    -8.8189741458722171E-005     9.5883232923366785E-002     4.3159607209993100E-005    -3.8256935716306283E-004    -3.6419076781084872E-005
   7.8585874801421401E-002     2.8036140747494487E-004    -9.5139034957337004E-005     9.5988909849436962E-002     4.4183918268471814E-005    -3.8233565948803089E-004    -3.7759172089565101E-005
   7.8652669514243073E-002     2.8434058226923321E-004    -1.0127697923884066E-004     9.6088266070416040E-002     4.5183654716300791E-005    -3.8212711924870603E-004    -3.8943563917372206E-005
   7.8713633006397513E-002     2.8799893617822715E-004    -1.0658779915319821E-004     9.6178974296610986E-002     4.6125742930984083E-005    -3.8194497201909586E-004    -3.9968869668375109E-005
   7.8767336370166474E-002     2.9124098716462116E-004    -1.1105969431005416E-004     9.6258902034134924E-002     4.6978289683379250E-005    -3.8179035734069383E-004    -4.0832832529818323E-005
   7.8812520903054226E-002     2.9398188913915707E-004    -1.1468512551294012E-004     9.6326160971592620E-002     4.7711626490070180E-005    -3.8166181844255753E-004    -4.1533772489832020E-005
   7.8848127690653053E-002     2.9615025250327904E-004    -1.1745990633709911E-004     9.6379172044000150E-002     4.8299610436092096E-005    -3.8156619086417664E-004    -4.2070699835894384E-005
   7.8873322852365493E-002     2.9768975875624654E-004    -1.1938191690166678E-004     9.6416686828957460E-002     4.8720952692491073E-005    -3.8149800584081001E-004    -4.2442758363753500E-005
   7.8887521587857543E-002     2.9856060273497815E-004    -1.2045058909460883E-004     9.6437829570150124E-002     4.8960320366535647E-005    -3.8145956794988976E-004    -4.2649631330664943E-005
   7.8899478568231193E-002     2.9929638076146343E-004    -1.2134268054603227E-004     9.6455635576262286E-002     4.9162972668159443E-005    -3.8142706910617574E-004    -4.2822298645244193E-005
   7.8936180428320582E-002     3.0154755413994334E-004    -1.2403607292167589E-004     9.6510295863972376E-002     4.9790788097133183E-005    -3.8133064521872712E-004    -4.3344266169022929E-005
   7.9001978172016304E-002     3.0558336782762383E-004    -1.2870568402643517E-004     9.6608308642861823E-002     5.0937945039650468E-005    -3.8116474438270253E-004    -4.4250484318968886E-005
   7.9096490801854241E-002     3.1139631012309455E-004    -1.3508447132626111E-004     9.6749141109729028E-002     5.2633500762414149E-005    -3.8093805536331814E-004    -4.5491045400944203E-005
   7.9219151715497024E-002     3.1897055561718742E-004    -1.4284457152226814E-004     9.6931997864966049E-002     5.4915588138433719E-005    -3.8066046334394454E-004    -4.7005236576712371E-005
   7.9369223649102524E-002     3.2827835840642801E-004    -1.5164032057322259E-004     9.7155832984179152E-002     5.7827022400281066E-005    -3.8034213678957005E-004    -4.8728733615085060E-005
   7.9545804197472189E-002     3.3928103592347132E-004    -1.6113585531764827E-004     9.7419402132486219E-002     6.1412796357150200E-005    -3.7999176385689694E-004    -5.0599338573161763E-005
   7.9747831444024447E-002     3.5192132324714356E-004    -1.7101972174679171E-004     9.7721179969261066E-002     6.5718433922000989E-005    -3.7962446962678566E-004    -5.2561227785019451E-005
   7.9974090401303835E-002     3.6612735240728212E-004    -1.8102052238975537E-004     9.8059453706928784E-002     7.0783855623818178E-005    -3.7924398128335619E-004    -5.4564213784913676E-005
   8.0223220336070517E-002     3.8181365046283843E-004    -1.9089917483262441E-004     9.8432295251027160E-002     7.6646204652693159E-005    -3.7886052377166044E-004    -5.6566367946755943E-005
   8.0493722959936967E-002     3.9887805551078718E-004    -2.0045769410553709E-004     9.8837567718260175E-002     8.3332932878638766E-005    -3.7848127086091964E-004    -5.8531512939821374E-005
   8.0783971443331465E-002     4.1721091188268199E-004    -2.0952774034375092E-004     9.9272940263497186E-002     9.0865204233010635E-005    -3.7811374854693507E-004    -6.0430311196766011E-005
   8.1092220200921411E-002     4.3668644025166259E-004    -2.1797500184744684E-004     9.9735899983886517E-002     9.9252688800861811E-005    -3.7776343136094445E-004    -6.2238264729774095E-005
   8.1416615390532507E-002     4.5717667167394796E-004    -2.2569083403917360E-004    0.10022376972906152          1.0849578279234530E-004    -3.7743668477982349E-004    -6.3936022751621624E-005
   8.1755206062792476E-002     4.7853892822877274E-004    -2.3259314121720206E-004    0.10073371040228687          1.1858308029530972E-004    -3.7713767707798791E-004    -6.5508399923478106E-005
   8.2105955894611907E-002     5.0063289240324504E-004    -2.3862336904132073E-004    0.10126274705513565          1.2949094815558541E-004    -3.7687152242925858E-004    -6.6943853196678698E-005
   8.2466755436017183E-002     5.2330578295957234E-004    -2.4374234543047602E-004    0.10180776815602050          1.4118548454915804E-004    -3.7664097213344349E-004    -6.8234802919645970E-005
   8.2835434796723187E-002     5.4641035806306140E-004    -2.4793422684532313E-004    0.10236558084583386          1.5361720864777849E-004    -3.7644979299327087E-004    -6.9375948698719036E-005
   8.3209776696169982E-002     5.6979044054931744E-004    -2.5119549903088341E-004    0.10293286697617542          1.6672954849034538E-004    -3.7629943213215457E-004    -7.0366118757226814E-005
   8.3587529798551899E-002     5.9329632531381939E-004    -2.5354684756416501E-004    0.10350625240706944          1.8044736521967631E-004    -3.7619170980680118E-004    -7.1205166917740067E-005
   8.3966422252648096E-002     6.1677533985785764E-004    -2.5501504975278678E-004    0.10408230871442653          1.9469187187095820E-004    -3.7612690598684345E-004    -7.1897166532755569E-005
   8.4344175355030013E-002     6.4007939025540123E-004    -2.5564972527580176E-004    0.10465757483038068          2.0936519210116881E-004    -3.7610472558648688E-004    -7.2446525756705862E-005
   8.4718517254476808E-002     6.6306390349739287E-004    -2.5550460439292491E-004    0.10522857611578210          2.2436687765652830E-004    -3.7612406315676652E-004    -7.2861178092638976E-005
   8.5087196615182811E-002     6.8558810691460618E-004    -2.5465010582013421E-004    0.10579184536000844          2.3958138789287800E-004    -3.7618276077860832E-004    -7.3149563180124945E-005
   8.5447996156588088E-002     7.0751800706093915E-004    -2.5316292741975484E-004    0.10634394823418791          2.5488826331923712E-004    -3.7627806269173626E-004    -7.3322120525686179E-005
   8.5798745988407518E-002     7.2872668992580286E-004    -2.5112794576496197E-004    0.10688150272949561          2.7015931652882362E-004    -3.7640664509468608E-004    -7.3390357228300245E-005
   8.6137336660667488E-002     7.4909424316277611E-004    -2.4863429786400448E-004    0.10740119987769292          2.8526344537028575E-004    -3.7656440421430528E-004    -7.3367046524236060E-005
   8.6461731850278584E-002     7.6850685313034129E-004    -2.4577540787157652E-004    0.10789982475634949          3.0006553706067314E-004    -3.7674647704708729E-004    -7.3265650614416669E-005
   8.6769980607868530E-002     7.8685940725861843E-004    -2.4264732127847444E-004    0.10837428426687612          3.1442912124278976E-004    -3.7694752396154915E-004    -7.3100024850662247E-005
   8.7060229091263028E-002     8.0405472659644188E-004    -2.3934654767447013E-004    0.10882160037757090          3.2821774232601208E-004    -3.7716181282512794E-004    -7.2884271130213579E-005
   8.7330731715129478E-002     8.2000407193843843E-004    -2.3596869919484457E-004    0.10923902611694522          3.4129760567450801E-004    -3.7738334910052921E-004    -7.2632420816561209E-005
   8.7579861649896160E-002     8.3462703974522903E-004    -2.3260675615122782E-004    0.10962389789915744          3.5353858585448550E-004    -3.7760600074741613E-004    -7.2358213576114369E-005
   8.7806120607175547E-002     8.4785182725900766E-004    -2.2934961806736191E-004    0.10997379254452491          3.6481678112047148E-004    -3.7782369730013111E-004    -7.2074834630277273E-005
   8.8008147853727806E-002     8.5961486632433516E-004    -2.2628057647491195E-004    0.11028650550613386          3.7501612297755613E-004    -3.7803051657197428E-004    -7.1794714930858286E-005
   8.8184728402097470E-002     8.6986096792426610E-004    -2.2347601170741039E-004    0.11056005499427196          3.8403017303499599E-004    -3.7822088863829182E-004    -7.1529302938324544E-005
   8.8334800335702970E-002     8.7854288350114036E-004    -2.2100434701018574E-004    0.11079270359409245          3.9176359693921632E-004    -3.7838967346090924E-004    -7.1288846582248639E-005
   8.8457461249345753E-002     8.8562135006381448E-004    -2.1892450513505985E-004    0.11098297072977976          3.9813416292846984E-004    -3.7853236183620445E-004    -7.1082319024135283E-005
   8.8551973879183690E-002     8.9106453305159918E-004    -2.1728588030113700E-004    0.11112964422655815          4.0307311277554649E-004    -3.7864507288616037E-004    -7.0917084989964474E-005
   8.8617771622879413E-002     8.9484876373622352E-004    -2.1612683760356474E-004    0.11123179067991142          4.0652682329874015E-004    -3.7872488934024846E-004    -7.0798899871220788E-005
   8.8654473482968801E-002     8.9695824556560680E-004    -2.1547385894782678E-004    0.11128878000195806          4.0845867122482550E-004    -3.7876976461709955E-004    -7.0731842873782987E-005
   8.8706794254991742E-002     8.9996372974368013E-004    -2.1453500736829954E-004    0.11137003715788979          4.1121931600398968E-004    -3.7883417551115692E-004    -7.0634855447387150E-005
   8.8892264302076557E-002     9.1058463798291312E-004    -2.1113074074452889E-004    0.11165823471962329          4.2107174706162553E-004    -3.7907126897759083E-004    -7.0278556494942230E-005
   8.9221374442323712E-002     9.2932615380531675E-004    -2.0480298718574837E-004    0.11217020639900588          4.3880506605930582E-004    -3.7951916583653313E-004    -6.9598262751955115E-005
   8.9686485759891091E-002     9.5559329566828556E-004    -1.9525064331072151E-004    0.11289473346318563          4.6440767982930766E-004    -3.8020863999344728E-004    -6.8533977120725548E-005
   9.0276705744402871E-002     9.8855611625827864E-004    -1.8213530985661545E-004    0.11381686438351747          4.9780737102162603E-004    -3.8117732674213054E-004    -6.7015212195550608E-005
   9.0978202396159294E-002     1.0271871967436738E-003    -1.6516018083394235E-004    0.11491561763112050          5.3881807551510528E-004    -3.8246511009756791E-004    -6.4974554039062260E-005
   9.1774533996721738E-002     1.0703052347795989E-003    -1.4414731321039248E-004    0.11616699121457219          5.8709440169886279E-004    -3.8410737740188444E-004    -6.2360968009405360E-005
   9.2647035533143768E-002     1.1166256266642502E-003    -1.1910085591980341E-004    0.11754304071718601          6.4207985081901381E-004    -3.8612886908208122E-004    -5.9151038723882889E-005
   9.3575256470690871E-002     1.1648149209385239E-003    -9.0250693787777227E-005    0.11901271930918070          7.0296666731019177E-004    -3.8853723275484030E-004    -5.5356678549455397E-005
   9.4537440191382285E-002     1.2135468039694525E-003    -5.8068481734094686E-005    0.12054244443261933          7.6867708879524064E-004    -3.9131768245650062E-004    -5.1030132043083178E-005
   9.5511033989951019E-002     1.2615546374631186E-003    -2.3269629121350959E-005    0.12209682531379085          8.3784661177424644E-004    -3.9442897993227286E-004    -4.6262536277820672E-005
   9.6473217710642434E-002     1.3076814893380469E-003     1.3218103800993850E-005    0.12363945694045171          9.0884841378912739E-004    -3.9780343617636251E-004    -4.1182017876488904E-005
   9.7401438648189537E-002     1.3509057007394796E-003     5.0301329018273745E-005    0.12513379796810378          9.7984091158568286E-004    -4.0134427309577357E-004    -3.5948834417495889E-005
   9.8273940184611566E-002     1.3903597910023444E-003     8.6764150970513297E-005    0.12654390556739425          1.0488042317212424E-003    -4.0493079388336856E-004    -3.0743351255020364E-005
   9.9070271785174011E-002     1.4253687692574527E-003     1.2134330113818352E-004    0.12783557846011553          1.1136322489937339E-003    -4.0842661557340072E-004    -2.5757886216635759E-005
   9.9771768436930433E-002     1.4553892370196254E-003     1.5279405312910597E-004    0.12897711645379267          1.1722397141126493E-003    -4.1168308984723906E-004    -2.1187570504725667E-005
  0.10036198842144221          1.4800473139417731E-003     1.7994637169174311E-004    0.12994026403033768          1.2226327712370234E-003    -4.1455340900151870E-004    -1.7215285000601356E-005
  0.10082709973900959          1.4990826551816822E-003     2.0177600053043775E-004    0.13070097842276837          1.2630449402916406E-003    -4.1689978302934268E-004    -1.4005564718491403E-005
  0.10115620987925675          1.5123364988157471E-003     2.1744698003425629E-004    0.13124017304971264          1.2920125809555011E-003    -4.1860585840424250E-004    -1.1692727920263404E-005
  0.10134167992634156          1.5197219975081576E-003     2.2635826113502484E-004    0.13154436453835142          1.3084719166315262E-003    -4.1958458700400012E-004    -1.0374287893757735E-005
  0.10142909998832507          1.5231795909778545E-003     2.3057787922111845E-004    0.13168782212405497          1.3162628201101683E-003    -4.2005047327091301E-004    -9.7491041121097272E-006
  0.10161457003540988          1.5304824524588500E-003     2.3957367471500607E-004    0.13199237207129771          1.3328671007547109E-003    -4.2104693371523806E-004    -8.4148842597534048E-006
  0.10194368017565704          1.5433151943147537E-003     2.5567781464718912E-004    0.13253340790586648          1.3625772299248580E-003    -4.2284349167168476E-004    -6.0212580780549886E-006
  0.10240879149322442          1.5611588340405283E-003     2.7873826507392055E-004    0.13329935108303387          1.4050986003997746E-003    -4.2544592113875267E-004    -2.5822999997251012E-006
  0.10299901147773620          1.5833012991272551E-003     3.0849739969849763E-004    0.13427356183504532          1.4599566585326701E-003    -4.2885692596717092E-004     1.8749331597708001E-006
  0.10370050812949262          1.6088756695250084E-003     3.4456497249175819E-004    0.13543470271592939          1.5264642482182016E-003    -4.3306914082986118E-004     7.3055456877668206E-006
  0.10449683973005507          1.6369218236183128E-003     3.8639669339038136E-004    0.13675712445286736          1.6036903026573884E-003    -4.3806165307622353E-004     1.3640761451768844E-005
  0.10536934126647710          1.6664274719396758E-003     4.3326908562002541E-004    0.13821128941447422          1.6904177698855698E-003    -4.4378985199919406E-004     2.0784215894232748E-005
  0.10629756220402420          1.6963990678105433E-003     4.8427237104029441E-004    0.13976438053997181          1.7851129188820854E-003    -4.5018334216228841E-004     2.8609601098248101E-005
  0.10725974592471561          1.7259040661705609E-003     5.3832177189422825E-004    0.14138090785158783          1.8859339979288747E-003    -4.5713934017609087E-004     3.6958449965967583E-005
  0.10823333972328435          1.7541181859967044E-003     5.9417054340835866E-004    0.14302350752161652          1.9907195727286316E-003    -4.6452081659726323E-004     4.5643952551088689E-005
  0.10919552344397576          1.7803609042945146E-003     6.5044696721492106E-004    0.14465367410365690          2.0970250869772698E-003    -4.7215757772486980E-004     5.4454760598603310E-005
  0.11012374438152286          1.8041138597852046E-003     7.0569956696455468E-004    0.14623275635269090          2.2021797938357925E-003    -4.7984948387954913E-004     6.3161434783797480E-005
  0.11099624591794489          1.8250251139989779E-003     7.5844898738650025E-004    0.14772285015802808          2.3033637926868520E-003    -4.8737284547167831E-004     7.1524730928393943E-005
  0.11179257751850734          1.8428992591522635E-003     8.0724318963958260E-004    0.14908777943567128          2.3977048229037999E-003    -4.9448963957506563E-004     7.9304970021722355E-005
  0.11249407417026376          1.8576744221373580E-003     8.5071265270823912E-004    0.15029406095177164          2.4823930026196821E-003    -5.0095869669737408E-004     8.6271697839924004E-005
  0.11308429415477554          1.8693902311853173E-003     8.8762064152562515E-004    0.15131182748585692          2.5548031929133247E-003    -5.0654835691980968E-004     9.2213444216051807E-005
  0.11354940547234292          1.8781535311250227E-003     9.1691132337493053E-004    0.15211567488870584          2.6126113770719669E-003    -5.1105011999928198E-004     9.6946085693710066E-005
  0.11387851561259008          1.8840903074415498E-003     9.3774182151822743E-004    0.15268544348347859          2.6539132505498924E-003    -5.1428839094114958E-004     1.0032096393196947E-004
  0.11406398565967489          1.8873268025094401E-003     9.4951548515505063E-004    0.15300687982677288          2.6773376928299784E-003    -5.1613488350822244E-004     1.0223240565776459E-004
  0.11414968787145467          1.8887885764297457E-003     9.5496313151834534E-004    0.15315515417544168          2.6881951377603361E-003    -5.1699454223181143E-004     1.0311791416555037E-004
  0.11432786875056269          1.8918063758607793E-003     9.6631077688200215E-004    0.15346464771501331          2.7108496440756756E-003    -5.1878725518657092E-004     1.0496367449837105E-004
  0.11464404451605320          1.8970475366461596E-003     9.8651103568745302E-004    0.15401386858211927          2.7512801068595837E-003    -5.2199336762898335E-004     1.0825440443351379E-004
  0.11509087646951331          1.9041600914734042E-003     1.0151896063060164E-003    0.15479136099238916          2.8089417945890722E-003    -5.2658595298394478E-004     1.1293807774131849E-004
  0.11565790018768457          1.9126703928589205E-003     1.0517913890399899E-003    0.15578019416990557          2.8829948787103205E-003    -5.3252109163785116E-004     1.1893664742203584E-004
  0.11633182728300759          1.9220213390384868E-003     1.0955832289338482E-003    0.15695866356061000          2.9723010489342630E-003    -5.3973334754620333E-004     1.2614434594077349E-004
  0.11709686221387611          1.9316198723737692E-003     1.1456527824795755E-003    0.15830067810076515          3.0753866538744995E-003    -5.4813045539536776E-004     1.3442688117748137E-004
  0.11793507352198929          1.9408862735891355E-003     1.2009167497375468E-003    0.15977623625689905          3.1904231999776780E-003    -5.5758849493445499E-004     1.4362087199848818E-004
  0.11882681440014295          1.9493009484373488E-003     1.2601368612785379E-003    0.16135199848578868          3.3152169369610922E-003    -5.6794794476841548E-004     1.5353467257630393E-004
  0.11975118328833233          1.9564455276761244E-003     1.3219449785496823E-003    0.16299194371722223          3.4472122311110789E-003    -5.7901148708523894E-004     1.6395079272707447E-004
  0.12068651382633432          1.9620347021884082E-003     1.3848762657814708E-003    0.16465813722641423          3.5835115133546112E-003    -5.9054416084485537E-004     1.7463011501226371E-004
  0.12161088271452369          1.9659357613764214E-003     1.4474114951625269E-003    0.16631155010585214          3.7209281232038005E-003    -6.0227623374347857E-004     1.8531732344787368E-004
  0.12250262359267736          1.9681756271232574E-003     1.5080212569097938E-003    0.16791296180666423          3.8560467391369835E-003    -6.1390881759736007E-004     1.9574816747741370E-004
  0.12334083490079054          1.9689366088361821E-003     1.5652150747605940E-003    0.16942388314981194          3.9853192173009006E-003    -6.2512197149216337E-004     2.0565714952005886E-004
  0.12410586983165905          1.9685454760640332E-003     1.6175893257722367E-003    0.17080747110790739          4.1051859742957672E-003    -6.3558421028207042E-004     2.1478582319285706E-004
  0.12477979692698207          1.9674664996824085E-003     1.6638731899363286E-003    0.17202937561853587          4.2122177053800954E-003    -6.4496184145833822E-004     2.2289084987764756E-004
  0.12534682064515335          1.9663093459244114E-003     1.7029705005693701E-003    0.17305845416521784          4.3033247507978378E-003    -6.5292661375152027E-004     2.2975097587086624E-004
  0.12579365259861344          1.9658034175471335E-003     1.7339784148240256E-003    0.17386761516335320          4.3761136139533361E-003    -6.5916804063828485E-004     2.3517187856293101E-004
  0.12610982836410395          1.9663308710447299E-003     1.7561002422812628E-003    0.17443649200182260          4.4291729090173409E-003    -6.6347184996855897E-004     2.3899649151961597E-004
  0.12628800924321198          1.9662410704318969E-003     1.7684518052250324E-003    0.17475853173135700          4.4600597094478760E-003    -6.6596789531634900E-004     2.4115267316970375E-004
  0.12633171927420372          1.9648432077860826E-003     1.7712661800321668E-003    0.17484274108195300          4.4666436229897476E-003    -6.6678450156602950E-004     2.4171103806772294E-004
  0.12633900844218052          1.9645865367461080E-003     1.7717335221633765E-003    0.17485684761086329          4.4676999786922517E-003    -6.6692404337864275E-004     2.4180492817751031E-004
  0.12635194281693718          1.9642681616320145E-003     1.7725838504351920E-003    0.17488135950847733          4.4696977253712638E-003    -6.6715135931775442E-004     2.4196854832705126E-004
  0.12637022218104443          1.9638952765376290E-003     1.7737982239306241E-003    0.17491569738925966          4.4725692343515191E-003    -6.6746116736011952E-004     2.4219823383447251E-004
  0.12639341844738497          1.9634833952792727E-003     1.7753500525971803E-003    0.17495902939615585          4.4762567845410411E-003    -6.6784519463175974E-004     2.4248858841057665E-004
  0.12642098800381837          1.9630430321715383E-003     1.7772039408142442E-003    0.17501032171887926          4.4806658194266533E-003    -6.6829425915664780E-004     2.4283293535854169E-004
  0.12645228467351230          1.9625807153143549E-003     1.7793169727004603E-003    0.17506839183884643          4.4856851457879439E-003    -6.6879838406013327E-004     2.4322343764778340E-004
  0.12648657490182114          1.9621005578652267E-003     1.7816399345296804E-003    0.17513183374404884          4.4911899139678446E-003    -6.6934671725782000E-004     2.4365129411603448E-004
  0.12652305496121458          1.9616052619561802E-003     1.7841188101210641E-003    0.17519915626741134          4.4970554050169521E-003    -6.6992747494421629E-004     2.4410690292762046E-004
  0.12656086979371661          1.9610980963297802E-003     1.7866969256886227E-003    0.17526880038947448          4.5031420895214795E-003    -6.7052839002251048E-004     2.4458007172671413E-004
  0.12659913305428339          1.9605825426320515E-003     1.7893150506163762E-003    0.17533905912561770          4.5093135364893998E-003    -6.7113639165257194E-004     2.4506043557684495E-004
  0.12663694788678542          1.9600645159139145E-003     1.7919146324465013E-003    0.17540821555491354          4.5155174418974476E-003    -6.7173795639679514E-004     2.4553727235715982E-004
  0.12667342794617886          1.9595544515390246E-003     1.7944372610748001E-003    0.17547454452623196          4.5217394143285683E-003    -6.7231892896178422E-004     2.4599957401182256E-004
  0.12670771817448770          1.9590743950740671E-003     1.7968204902812446E-003    0.17553649887400932          4.5281306360547349E-003    -6.7286488249124101E-004     2.4643600153699508E-004
  0.12673901484418162          1.9586589594014886E-003     1.7989897477755624E-003    0.17559281396171433          4.5350158945069493E-003    -6.7336010729653387E-004     2.4683262684783113E-004
  0.12676658440061503          1.9583635586429490E-003     1.8008410085630748E-003    0.17564279008864203          4.5424195432792885E-003    -6.7378945777701025E-004     2.4717042001389102E-004
  0.12678978066695556          1.9582737659524872E-003     1.8022171143614535E-003    0.17568603303991701          4.5497282970758078E-003    -6.7413661931683088E-004     2.4742316213951132E-004
  0.12680806003106282          1.9586420527242295E-003     1.8029151731833813E-003    0.17572131069934757          4.5558154217158432E-003    -6.7436671323092140E-004     2.4755004032936303E-004
  0.12682099440581948          1.9609868771766265E-003     1.8027567293688379E-003    0.17574668233586249          4.5601135161459630E-003    -6.7427142109113348E-004     2.4746062241991088E-004
  0.12682828357379627          1.9609868771766265E-003     1.8027567293688379E-003    0.17575957894055164          4.5628726768711658E-003    -6.7427142109113348E-004     2.4746062241991088E-004
  0.12683171927420372          1.9603256846472015E-003     1.8038649289512914E-003    0.17576637161548331          4.5633716267898129E-003    -6.7462103981032954E-004     2.4768834769512798E-004
  0.12683900844218052          1.9603256846472015E-003     1.8038649289512914E-003    0.17577932297790488          4.5630513967245736E-003    -6.7462103981032954E-004     2.4768834769512798E-004
  0.12685194281693718          1.9618694975025415E-003     1.8068374646033742E-003    0.17580467890099805          4.5631278851521895E-003    -6.7450147866927662E-004     2.4806314383030707E-004
  0.12687022218104443          1.9619046806143639E-003     1.8088209059434904E-003    0.17583993728143715          4.5632520848366180E-003    -6.7472267664097664E-004     2.4838101178610063E-004
  0.12689341844738497          1.9616950376056146E-003     1.8106404970165686E-003    0.17588319491278279          4.5637832745038303E-003    -6.7506834145030458E-004     2.4869969196037931E-004
  0.12692098800381837          1.9613830187228945E-003     1.8125258570559557E-003    0.17593327889634902          4.5656442511986702E-003    -6.7549976881054580E-004     2.4904321151656284E-004
  0.12695228467351230          1.9609924713150078E-003     1.8145689845827095E-003    0.17598968742364879          4.5692521075772095E-003    -6.7599870540850063E-004     2.4942152038426302E-004
  0.12698657490182114          1.9605465161918953E-003     1.8167915618004979E-003    0.17605171404144027          4.5742992560892865E-003    -6.7654855611465456E-004     2.4983469377182942E-004
  0.12702305496121458          1.9600690349171044E-003     1.8191694855017881E-003    0.17611812175423847          4.5802606300771112E-003    -6.7713341295059582E-004     2.5027630036746507E-004
  0.12706086979371661          1.9595784071254965E-003     1.8216535979379764E-003    0.17618733149530297          4.5867031337295189E-003    -6.7773832134943458E-004     2.5073657580174937E-004
  0.12709913305428339          1.9590872987348168E-003     1.8241836129229334E-003    0.17625763681557433          4.5933233297625331E-003    -6.7834904900025369E-004     2.5120439428869207E-004
  0.12713694788678542          1.9586046030654969E-003     1.8266955695698697E-003    0.17632731425372003          4.5998997901576175E-003    -6.7895184514902727E-004     2.5166826041189829E-004
  0.12717342794617886          1.9581371749734485E-003     1.8291256814142313E-003    0.17639467969022052          4.6062549658682367E-003    -6.7953339260711052E-004     2.5211681586082045E-004
  0.12720771817448770          1.9576909152570106E-003     1.8314125939442689E-003    0.17645812417794995          4.6122357027848730E-003    -6.8008091876523599E-004     2.5253915551497853E-004
  0.12723901484418162          1.9572713869634292E-003     1.8334990059056275E-003    0.17651614443899827          4.6177050325556628E-003    -6.8058238567995845E-004     2.5292507588238694E-004
  0.12726658440061503          1.9568842581189636E-003     1.8353330552674969E-003    0.17656737208481943          4.6225401521447704E-003    -6.8102668784697550E-004     2.5326529525821449E-004
  0.12728978066695557          1.9565358606217060E-003     1.8368696420393820E-003    0.17661059848419242          4.6266325922872300E-003    -6.8140387743828752E-004     2.5355165789100944E-004
  0.12730806003106282          1.9562342188494020E-003     1.8380718037561573E-003    0.17664479693146115          4.6298886678180547E-003    -6.8170512593408890E-004     2.5377731711378489E-004
  0.12732099440581948          1.9559906801182103E-003     1.8389121795640213E-003    0.17666913652283825          4.6322291446755249E-003    -6.8192275589252724E-004     2.5393690089316168E-004
  0.12732828357379627          1.9558149215316073E-003     1.8393720549508890E-003    0.17668302632476524          4.6335978423080416E-003    -6.8205113697050203E-004     2.5402663127164848E-004
  0.12735198124728078          1.9552107748317740E-003     1.8408577137746167E-003    0.17672838268227123          4.6380799505666755E-003    -6.8247319882248502E-004     2.5431849753079240E-004
  0.12744566661023832          1.9543482231201667E-003     1.8472879661288659E-003    0.17690109667024967          4.6538083020982064E-003    -6.8391470607361514E-004     2.5548251095028319E-004
  0.12761362228019366          1.9535026519562852E-003     1.8590494272006761E-003    0.17720755957714296          4.6815016874822910E-003    -6.8639950974482087E-004     2.5757152505320475E-004
  0.12785487572099671          1.9520564958020964E-003     1.8758638771321288E-003    0.17764855065579510          4.7219707227545123E-003    -6.9001187329761253E-004     2.6057287547623110E-004
  0.12816798062051241          1.9496618503757213E-003     1.8975553036945625E-003    0.17822312669591625          4.7752990899867049E-003    -6.9478839481430831E-004     2.6447546132999321E-004
  0.12855105503514228          1.9462083311477150E-003     1.9240030302251335E-003    0.17892847314171301          4.8412623029427575E-003    -7.0072562579914528E-004     2.6926478002699673E-004
  0.12900179548058457          1.9416330969306149E-003     1.9550684323012589E-003    0.17976076351700132          4.9196221924291024E-003    -7.0780910212856504E-004     2.7492115217450620E-004
  0.12951749130293422          1.9358511163835679E-003     1.9905741085553350E-003    0.18071549313005442          5.0101574348240191E-003    -7.1602354339336230E-004     2.8141991599463240E-004
  0.13009504111876061          1.9287490444822556E-003     2.0303032016027603E-003    0.18178757838211615          5.1126370528752985E-003    -7.2535348483077045E-004     2.8873161524353561E-004
  0.13073097151317001          1.9201956061847666E-003     2.0740024278269428E-003    0.18297129433830184          5.2267959811156325E-003    -7.3578159706222520E-004     2.9682197230842931E-004
  0.13142145794726823          1.9100530068099416E-003     2.1213849359123806E-003    0.18426036637397661          5.3523219444545867E-003    -7.4728688282754436E-004     3.0565178202337443E-004
  0.13216234776725175          1.8981868757793658E-003     2.1721328867574741E-003    0.18564790845341320          5.4888440175731787E-003    -7.5984309782019548E-004     3.1517681691901412E-004
  0.13294918518273116          1.8844747051836924E-003     2.2259000788420798E-003    0.18712644958002136          5.6359248844477221E-003    -7.7341760895436413E-004     3.2534780126995899E-004
  0.13377723806632821          1.8688123765129468E-003     2.2823146695075437E-003    0.18868795334163993          5.7930541252439304E-003    -7.8797024439790613E-004     3.3611045150652236E-004
  0.13464152641431526          1.8511223047277658E-003     2.3409830811289469E-003    0.19032383897343186          5.9596423041114628E-003    -8.0345248343732562E-004     3.4740561515345390E-004
  0.13553685229756110          1.8313554708989082E-003     2.4014929127203696E-003    0.19202501450315343          6.1350161150144139E-003    -8.1980668497078698E-004     3.5916949487353918E-004
  0.13645783112286150          1.8094984219390675E-003     2.4634179917112477E-003    0.19378186207508244          6.3184134066798601E-003    -8.3696556018482676E-004     3.7133396969313927E-004
  0.13739892401675216          1.7855757786131503E-003     2.5263228332929513E-003    0.19558452488439260          6.5089857324383445E-003    -8.5485183640349801E-004     3.8382700605078259E-004
  0.13835447113710167          1.7596527122080985E-003     2.5897676702493263E-003    0.19742246763105734          6.7057868304686331E-003    -8.7337800398947928E-004     3.9657314341202103E-004
  0.13931872571217740          1.7318363374274502E-003     2.6533136471855569E-003    0.19928499122027779          6.9077825788928290E-003    -8.9244642834882611E-004     4.0949406222017898E-004
  0.14028588860248925          1.7022759894634713E-003     2.7165280244197672E-003    0.20116108405169431          7.1138487407851909E-003    -9.1194958231242344E-004     4.2250920590361648E-004
  0.14125014317756499          1.6711623886519083E-003     2.7789892360634552E-003    0.20303950410110555          7.3227751843088730E-003    -9.3177027296228695E-004     4.3553643209650792E-004
  0.14220569029791449          1.6387258041173037E-003     2.8402916707375631E-003    0.20490885062168257          7.5332717408547155E-003    -9.5178296253105484E-004     4.4849275741564918E-004
  0.14314678319180515          1.6052330327961518E-003     2.9000499511709641E-003    0.20675763882902920          7.7439760217750016E-003    -9.7185400116980576E-004     4.6129502620115260E-004
  0.14406776201710556          1.5709836744305331E-003     2.9579027038299796E-003    0.20857435867152491          7.9534627341114224E-003    -9.9184309020988000E-004     4.7386065202137585E-004
  0.14496308790035140          1.5363053250878915E-003     3.0135155570969836E-003    0.21034758671576337          8.1602561384735428E-003    -1.0116045922211731E-003     4.8610832262097265E-004
  0.14582737624833844          1.5015483572280264E-003     3.0665834594930954E-003    0.21206602071525518          8.3628423730206843E-003    -1.0309889907742526E-003     4.9795867764318902E-004
  0.14665542913193549          1.4670799379689092E-003     3.1168321134404510E-003    0.21371859197152560          8.5596853120385955E-003    -1.0498444458323514E-003     5.0933494553736321E-004
  0.14744226654741491          1.4332777883205214E-003     3.1640186247087025E-003    0.21529437587716244          8.7492385267562943E-003    -1.0680187676085852E-003     5.2016355787748913E-004
  0.14818315636739843          1.4005236772989729E-003     3.2079313389241195E-003    0.21678349987290466          8.9299851800537910E-003    -1.0853612616460921E-003     5.3037469656077229E-004
  0.14887364280149665          1.3691967631295490E-003     3.2483889057464597E-003    0.21817558910490464          9.1004129784660864E-003    -1.1017238036750070E-003     5.3990271899563731E-004
  0.14950957319590605          1.3396671370575924E-003     3.2852387289224842E-003    0.21946147875342811          9.2590769562230710E-003    -1.1169647345533470E-003     5.4868674342372780E-004
  0.15008712301173244          1.3122896485193614E-003     3.3183548982443473E-003    0.22063248319996531          9.4045974009003622E-003    -1.1309485598745273E-003     5.5667085280538598E-004
  0.15060281883408208          1.2873976609538099E-003     3.3476355706124751E-003    0.22168063285951703          9.5356833845423941E-003    -1.1435492645719221E-003     5.6380452525429372E-004
  0.15105355927952438          1.2652977298915347E-003     3.3730002542057122E-003    0.22259874762743187          9.6511514613025241E-003    -1.1546513467079779E-003     5.7004284215040420E-004
  0.15143663369415425          1.2462645049353023E-003     3.3943868813818816E-003    0.22338049750301794          9.7499430989158517E-003    -1.1641518382657686E-003     5.7534673398475862E-004
  0.15174973859366994          1.2305363128908954E-003     3.4117489584375672E-003    0.22402046854506810          9.8311410006980578E-003    -1.1719616880902155E-003     5.7968314641332493E-004
  0.15199099203447300          1.2183114127588745E-003     3.4250529419279103E-003    0.22451420581684983          9.8939832010795630E-003    -1.1780068030690710E-003     5.8302515881800555E-004
  0.15215894770442834          1.2097448090038208E-003     3.4342760547636658E-003    0.22485829956205600          9.9378769059527972E-003    -1.1822296312084507E-003     5.8535215688139441E-004
  0.15225263306738587          1.2049442873089233E-003     3.4394059522761403E-003    0.22505031536766174          9.9624108986986031E-003    -1.1845906605859541E-003     5.8665030460074098E-004
  0.15235695050928544          1.1995795649486080E-003     3.4451052559551850E-003    0.22526427604749946          9.9897740285461965E-003    -1.1872243846655858E-003     5.8809590494042236E-004
  0.15270790099632131          1.1814337176948211E-003     3.4641988417621629E-003    0.22598467511838818          1.0082158526149083E-002    -1.1961135028290618E-003     5.9295962400999212E-004
  0.15333707211025482          1.1484627091536404E-003     3.4980909871205642E-003    0.22727884728737507          1.0249066566193371E-002    -1.2121702358150993E-003     6.0168083339237643E-004
  0.15424082067754485          1.1000915394966141E-003     3.5459859373528878E-003    0.22914403769499128          1.0491725240138940E-002    -1.2355104391576107E-003     6.1421077167216715E-004
  0.15541372873393097          1.0355479922444367E-003     3.6067134508225482E-003    0.23157584158990871          1.0811817325292870E-002    -1.2662894952069732E-003     6.3047352421565016E-004
  0.15684874641589552          9.5391456471302758E-004     3.6787294995168380E-003    0.23456835813963622          1.1211464557590046E-002    -1.3046968070506810E-003     6.5036476461806424E-004
  0.15853724474542050          8.5419981695751567E-004     3.7601156307021286E-003    0.23811406555785178          1.1693169037327577E-002    -1.3509450182379670E-003     6.7374880906602842E-004
  0.16046906946491277          7.3542092879414910E-004     3.8485855776864085E-003    0.24220370999489993          1.2259739902250797E-002    -1.4052576110357177E-003     7.0045573520664849E-004
  0.16263260262263371          5.9669432889708995E-004     3.9415036701622008E-003    0.24682614241623349          1.2914204555546597E-002    -1.4678545315080793E-003     7.3027899691270625E-004
  0.16501483261666222          4.3732938454950289E-004     4.0359182972986999E-003    0.25196813696175474          1.3659705555425929E-002    -1.5389368680664530E-003     7.6297397854375375E-004
  0.16760143251539214          2.5692020179633084E-004     4.1286129730727953E-003    0.25761421135965168          1.4499383927177350E-002    -1.6186701480869477E-003     7.9825772831616554E-004
  0.17037684625084393          5.5429813982707044E-005     4.2161761110518815E-003    0.26374642441815205          1.5436248116902977E-002    -1.7071695151476794E-003     8.3581035638465018E-004
  0.17332438218882942         -1.6673884594500506E-004     4.2950891143692469E-003    0.27034415886678098          1.6473029006609512E-002    -1.8044818717747194E-003     8.7527772777477506E-004
  0.17642631352170537         -4.0869059489237751E-004     4.3618306029196896E-003    0.27738391745554003          1.7612022578484678E-002    -1.9105717980728762E-003     9.1627603737593269E-004
  0.17966398488348437         -6.6900892842535614E-004     4.4129928821620649E-003    0.28483912907085063          1.8854921122040749E-002    -2.0253075453203272E-003     9.5839779138782370E-004
  0.18301792454771318         -9.4575356473469816E-004     4.4454052980948330E-003    0.29267994100472339          2.0202633307132765E-002    -2.1484493789467969E-003     1.0012191663320677E-003
  0.18646796153412484         -1.2364859612967259E-003     4.4562581982415589E-003    0.30087305146582838          2.1655097500916133E-002    -2.2796398001106006E-003     1.0443083798875941E-003
  0.18999334692017097         -1.5383230499800681E-003     4.4432202746287940E-003    0.30938156025674768          2.3211090308479225E-002    -2.4183967301175829E-003     1.0872348031247202E-003
  0.19357287862806849         -1.8480164314034447E-003     4.4045425804537944E-003    0.31816485679866624          2.4868034981923033E-002    -2.5641101385149366E-003     1.1295784607727238E-003
  0.19718502893699977         -2.1620530340560667E-003     4.3391428705571930E-003    0.32717855195976575          2.6621814813852063E-002    -2.7160398334502216E-003     1.1709392445689375E-003
  0.20080807395366693         -2.4767710115709838E-003     4.2466654593565868E-003    0.33637447169376394          2.8466598345871286E-002    -2.8733193041189219E-003     1.2109459732990474E-003
  0.20442022426259820         -2.7884848985223927E-003     4.1275126721374540E-003    0.34570072914200112          3.0394684367856792E-002    -3.0349599263623304E-003     1.2492643000586697E-003
  0.20799975597049572         -3.0936117831637700E-003     3.9828467208258460E-003    0.35510179956986204          3.2396369662354776E-002    -3.1998597126560533E-003     1.2856036130951469E-003
  0.21152514135654185         -3.3887908139046833E-003     3.8145625775640938E-003    0.36451877746604772          3.4459858998592871E-002    -3.3668140459702082E-003     1.3197223894726589E-003
  0.21497517834295352         -3.6709902428086667E-003     3.6252333847985713E-003    0.37388973016358640          3.6571222035160257E-002    -3.5345290297716992E-003     1.3514318956279062E-003
  0.21832911800718233         -3.9375940207292386E-003     3.4180334881587192E-003    0.38314998183350879          3.8714393769902086E-002    -3.7016352945719944E-003     1.3805978655866975E-003
  0.22156678936896132         -4.1864682166547693E-003     3.1966410051209281E-003    0.39223271398183396          4.0871253722621612E-002    -3.8666980828475105E-003     1.4071395718792145E-003
  0.22466872070183727         -4.4160012046045461E-003     2.9651272484440320E-003    0.40106942323127737          4.3021758571658263E-002    -4.0281150242779231E-003     1.4310117608713428E-003
  0.22761625663982277         -4.6251106142965433E-003     2.7278431760621217E-003    0.40959115102955501          4.5144204912941195E-002    -4.1812383545865054E-003     1.4518014193955044E-003
  0.23039167037527455         -4.8132345853537858E-003     2.4892965136774762E-003    0.41772822329325898          4.7215444814022171E-002    -4.3357753469470510E-003     1.4711117247456010E-003
  0.23297827027400447         -4.9802920703019508E-003     2.2540361694519191E-003    0.42541215858542880          4.9211346649453792E-002    -4.4779893535823699E-003     1.4873631826997414E-003
  0.23536050026803298         -5.1266247754536108E-003     2.0265415878737651E-003    0.43257607606500770          5.1107203984417787E-002    -4.6111295641581883E-003     1.5013300307435886E-003
  0.23752403342575393         -5.2529224636565924E-003     1.8111216565585247E-003    0.43915577011783558          5.2878257866449563E-002    -4.7337274762679279E-003     1.5131530582914838E-003
  0.23945585814524620         -5.3601365625279163E-003     1.6118249778950271E-003    0.44509067814501324          5.4500258247594663E-002    -4.8445292687052813E-003     1.5230040836630987E-003
  0.24114435647477117         -5.4493868035355988E-003     1.4323627215586010E-003    0.45032487327178017          5.5950059493994508E-002    -4.9423989431755851E-003     1.5310612174091352E-003
  0.24257937415673572         -5.5218663169730418E-003     1.2760439002184004E-003    0.45480799844714248          5.7206223282126142E-002    -5.0263234169666028E-003     1.5374984158830745E-003
  0.24375228221312184         -5.5787492924076598E-003     1.1457230738754127E-003    0.45849617695587264          5.8249610631186804E-002    -5.0954268043925995E-003     1.5424770573992008E-003
  0.24465603078041187         -5.6211064371532293E-003     1.0437587720242805E-003    0.46135276000020931          5.9063927542361221E-002    -5.1489838143479374E-003     1.5461384674888235E-003
  0.24528520189434538         -5.6498312374990778E-003     9.7198150909584124E-004    0.46334910205172108          5.9636224164104114E-002    -5.1864304065603935E-003     1.5485973844270875E-003
  0.24563615238138126         -5.6655850191151182E-003     9.3165900303080178E-004    0.46446541609915026          5.9957387381889118E-002    -5.2073768287445848E-003     1.5499369074453186E-003
  0.24576367735333840         -5.6712650104115917E-003     9.1695380918309670E-004    0.46487154862145486          6.0074434382240575E-002    -5.2149994821558271E-003     1.5504180886783863E-003
  0.24595653097965944         -5.6797983275370476E-003     8.9467060352642390E-004    0.46548621067079787          6.0251790621764958E-002    -5.2265357962671061E-003     1.5511397195898658E-003
  0.24630329165224615         -5.6949781671139354E-003     8.5446269048878405E-004    0.46659287752302581          6.0571746763475549E-002    -5.2473063623660167E-003     1.5524190911337232E-003
  0.24680369766348700         -5.7165262605076731E-003     7.9610832877920375E-004    0.46819326685625018          6.1035886947718054E-002    -5.2773479714895198E-003     1.5542248858601948E-003
  0.24745726952323566         -5.7440352242793900E-003     7.1930264039403446E-004    0.47028954084011987          6.1646417011797530E-002    -5.3167049395883318E-003     1.5565111438768239E-003
  0.24826337089423084         -5.7769686839318100E-003     6.2365596831983477E-004    0.47288450138927440          6.2406231942267312E-002    -5.3654371275871507E-003     1.5592182369649479E-003
  0.24922121489995266         -5.8146585287412508E-003     5.0870004283041104E-004    0.47598160190793537          6.3318935867416395E-002    -5.4236152134452386E-003     1.5622722438731048E-003
  0.25032986595345952         -5.8563012532156337E-003     3.7389651334431354E-004    0.47958495837513321          6.4388863067480068E-002    -5.4913222629752846E-003     1.5655853331994493E-003
  0.25158824095332943         -5.9009541321894884E-003     2.1864706538237159E-004    0.48369935256174085          6.5621101729757589E-002    -5.5686517031037540E-003     1.5690556488770131E-003
  0.25299511043569189         -5.9475315670285802E-003     4.2304930162178570E-005    0.48833022257661218          6.7021520419179526E-002    -5.6557072687796160E-003     1.5725675439743271E-003
  0.25454909981199669         -5.9948014798517409E-003    -1.5581198978141314E-004    0.49348367440274948          6.8596801029022908E-002    -5.7526007138206927E-003     1.5759915260160841E-003
  0.25624869072804884         -6.0413823024208987E-003    -3.7640670771864468E-004    0.49916650145212177          7.0354477257755621E-002    -5.8594515726503637E-003     1.5791845769129544E-003
  0.25809222255519604         -6.0857404273622498E-003    -6.2018723199691378E-004    0.50538613036432245          7.2302969922347665E-002    -5.9763847961554995E-003     1.5819902101553828E-003
  0.26007789401682496         -6.1261890321892545E-003    -8.8784982548498724E-004    0.51215067428539462          7.4451638943011322E-002    -6.1035298293751648E-003     1.5842388227231149E-003
  0.26220376495049991         -6.1608878082677473E-003    -1.1800610032187539E-003    0.51946891516802052          7.6810833191840844E-002    -6.2410193489328336E-003     1.5857480738742725E-003
  0.26446775820489088         -6.1878442910117282E-003    -1.4974388506579393E-003    0.52735025385144529          7.9391942139701244E-002    -6.3889861680313138E-003     1.5863230511986045E-003
  0.26686766167005860         -6.2049168876483797E-003    -1.8405337972726365E-003    0.53580480786960860          8.2207470741383196E-002    -6.5475633273727506E-003     1.5857570314870382E-003
  0.26940113043932656         -6.2098196434021979E-003    -2.2098089687179901E-003    0.54484328832103723          8.5271095251559764E-002    -6.7168813273639503E-003     1.5838318735465322E-003
  0.27206568910074336         -6.2001288823194433E-003    -2.6056203758976952E-003    0.55447704985079493          8.8597745999825839E-002    -6.8970668779300484E-003     1.5803187451773680E-003
  0.27485873415596040         -6.1732948461691584E-003    -3.0282001112653034E-003    0.56471812274436539          9.2203696311163819E-002    -7.0882394475434889E-003     1.5749785741313387E-003
  0.27777753656419779         -6.1266466159720845E-003    -3.4776317850313066E-003    0.57557911555097907          9.6106643154770383E-002    -7.2905126624417142E-003     1.5675634000405397E-003
  0.28081924440883738         -6.0574127050388492E-003    -3.9538395678324441E-003    0.58707317422784833         0.10032580244908462         -7.5039914641450269E-003     1.5578171165622761E-003
  0.28398088568404795         -5.9627325700779277E-003    -4.4565679800749628E-003    0.59921404016349666         0.10488202677462967         -7.7287717056050359E-003     1.5454767139614922E-003
  0.28725937119873135         -5.8396757730420877E-003    -4.9853685854691580E-003    0.61201595940140618         0.10979791320273717         -7.9649175968658815E-003     1.5302696935702955E-003
  0.29065149759495607         -5.6852602442957860E-003    -5.5395858684851255E-003    0.62549365298504789         0.11509792912303193         -8.2125104778281686E-003     1.5119240827451801E-003
  0.29415395047793252         -5.4964749783928749E-003    -6.1183480613815327E-003    0.63966223651877185         0.12080854143681767         -8.4715942379209510E-003     1.4901604042529349E-003
  0.29776330765447573         -5.2703017812736654E-003    -6.7205580176322539E-003    0.65453720143557659         0.12695836605256075         -8.7422012865867281E-003     1.4646978193795315E-003
  0.30147604247679100         -5.0037396438483081E-003    -7.3448882434334244E-003    0.67013430841559785         0.13357831630122599         -9.0243419139022316E-003     1.4352538718223188E-003
  0.30528852728831840         -4.6938291647742325E-003    -7.9897779332369825E-003    0.68646949301405136         0.14070176497100551         -9.3180119884806352E-003     1.4015476052028971E-003
  0.30919703696826800         -4.3376777634671652E-003    -8.6534332326166918E-003    0.70355878704002894         0.14836472182209345         -9.6231800048904338E-003     1.3632988958299527E-003
  0.31319775257138527         -3.9324850443583732E-003    -9.3338304981561981E-003    0.72141809719177952         0.15660599980938331         -9.9397953985483223E-003     1.3202317528192798E-003
  0.31728676505938885         -3.4755678387986691E-003    -1.0028722414075890E-002    0.74006314653179761         0.16546742153450511         -1.0267783488035863E-002     1.2720751450644107E-003
  0.32146007912043628         -2.9643842284424772E-003    -1.0735646478286454E-002    0.75950927904731080         0.17499401618282712         -1.0607043364698867E-002     1.2185643527211389E-003
  0.32571361707288554         -2.3965589402167265E-003    -1.1451939034416528E-002    0.77977120473462358         0.18523421725072481         -1.0957451213426936E-002     1.1594433799049112E-003
  0.33004322284953802         -1.7699023951551277E-003    -1.2174745765041168E-002    0.80086286677853713         0.19624009592443942         -1.1318857083669986E-002     1.0944660723257171E-003
  0.33444466605847056         -1.0824343052428208E-003    -1.2901041918094236E-002    0.82279697557813269         0.20806753996445165         -1.1691080929270407E-002     1.0233970094334368E-003
  0.33891364611648905         -3.3240158832895626E-004    -1.3627650004065519E-002    0.84558475011565404         0.22077647998229621         -1.2073922435851592E-002     9.4601517979485644E-004
  0.34344579645116358          4.8170460288070923E-004    -1.4351260703706101E-002    0.86923603358087542         0.23443121136787753         -1.2467149372821130E-002     8.6211321450357166E-004
  0.34803668876734162          1.3611339060489534E-003    -1.5068455521479986E-002    0.89375779297262170         0.24910036357612697         -1.2870503914082761E-002     7.7150022764521089E-004
  0.35268183737396852          2.3068641390909077E-003    -1.5775730641761580E-002    0.91915463403226816         0.26485730980447686         -1.3283701438317712E-002     6.7400305130130332E-004
  0.35737670356698881          3.3195910132301134E-003    -1.6469521833071391E-002    0.94542790128605925         0.28178026403107181         -1.3706429496048883E-002     5.6946740408602477E-004
  0.36211670006404573          4.3997205660940971E-003    -1.7146229573383940E-002    0.97257501444314198         0.29995241123223076         -1.4138352365559536E-002     4.5776019327383724E-004
  0.36689719548664557          5.5473628572725317E-003    -1.7802246201304876E-002     1.0005889219651976         0.31946204778414611         -1.4579098720812075E-002     3.3876797901047145E-004
  0.37171351888540749          6.7623296758554151E-003    -1.8433980797268171E-002     1.0294572494423349         0.34040261424325458         -1.5028283239359229E-002     2.1240287201164214E-004
  0.37656096430397784          8.0441338853778303E-003    -1.9037884756770620E-002     1.0591613191732667         0.36287264299616373         -1.5485487330519878E-002     7.8599219186412887E-005
  0.38143479537714881          9.3919822996092316E-003    -1.9610490685188109E-002     1.0896757422946390         0.38697581612453713         -1.5950300436647854E-002    -6.2675991754281013E-005
  0.38633024995868914          1.0804804505424495E-002    -2.0148397255573831E-002     1.1209666009779147         0.41282053297978988         -1.6422180317334629E-002    -2.1145501608006018E-004
  0.39124254477436532          1.2281223808905686E-002    -2.0648347500675214E-002     1.1529910910480787         0.44051980913213995         -1.6900706601836939E-002    -3.6770952572131102E-004
  0.39616688009560597          1.3819584221695368E-002    -2.1107220910737651E-002     1.1856959116039025         0.47019067324415198         -1.7385353686130603E-002    -5.3140316046399339E-004
  0.40109844442924442          1.5417957084967319E-002    -2.1522058581588802E-002     1.2190162596026852         0.50195359504145076         -1.7875589379246427E-002    -7.0246817110518334E-004
  0.40603241921875549          1.7074148364475898E-002    -2.1890088784434214E-002     1.2528744540909729         0.53593160873183787         -1.8370863164008249E-002    -8.8080794199946882E-004
  0.41096398355239394          1.8785710382250721E-002    -2.2208746147466714E-002     1.2871783383137598         0.57224910133051987         -1.8870606344563758E-002    -1.0662968823458912E-003
  0.41588831887363459          2.0549954519860622E-002    -2.2475689646791999E-002     1.3218203491134384         0.61103060668220244         -1.9374232338314014E-002    -1.2587804361308625E-003
  0.42080061368931077          2.2363963721995079E-002    -2.2688821287996760E-002     1.3566760519879235         0.65239905320742364         -1.9881139829424254E-002    -1.4580745152971558E-003
  0.42569606827085110          2.4224607390587363E-002    -2.2846300480563384E-002     1.3916029593735220         0.69647376814791384         -2.0390711506557732E-002    -1.6639661819161699E-003
  0.43056989934402207          2.6128556052857549E-002    -2.2946558544214096E-002     1.4264393354183529         0.74336804769773568         -2.0902315378656718E-002    -1.8762138360649107E-003
  0.43541734476259242          2.8072296553002273E-002    -2.2988311771877438E-002     1.4610034970402859         0.79318646364804701         -2.1415312299806175E-002    -2.0945459036149942E-003
  0.44023366816135434          3.0052147595399738E-002    -2.2970573182946003E-002     1.4950930849124482         0.84602163447996193         -2.1929045423472095E-002    -2.3186643746878448E-003
  0.44501416358395418          3.2064276367910260E-002    -2.2892661211776189E-002     1.5284854970840838         0.90195100059298072         -2.2442848862270878E-002    -2.5482434945965672E-003
  0.44975416008101110          3.4104714861803921E-002    -2.2754207860911518E-002     1.5609373958568298         0.96103253903739028         -2.2956077508076416E-002    -2.7829227321753899E-003
  0.45444902627403139          3.6169376207801938E-002    -2.2555165546237130E-002     1.5921856915122994          1.0233005626085010         -2.3468032926050882E-002    -3.0223279109149242E-003
  0.45909417488065829          3.8254071673006505E-002    -2.2295811068612358E-002     1.6219514116366769          1.0887626149833187         -2.3978041615268387E-002    -3.2660514804400236E-003
  0.46368506719683633          4.0354526480606494E-002    -2.1976750495720794E-002     1.6499388253616578          1.1573930859502475         -2.4485421122906869E-002    -3.5136630371377514E-003
  0.46821721753151085          4.2466397067655523E-002    -2.1598919083901647E-002     1.6758413976490116          1.2291302492897376         -2.4989490513571359E-002    -3.7647080017142289E-003
  0.47268619758952934          4.4585287623471484E-002    -2.1163580700099962E-002     1.6993453324870447          1.3038716156757617         -2.5489583894339137E-002    -4.0187054133380253E-003
  0.47708764079846189          4.6706765574057896E-002    -2.0672327528465290E-002     1.7201357301009523          1.3814707702076534         -2.5984973521766822E-002    -4.2751714928141804E-003
  0.48141724657511437          4.8826378253147222E-002    -2.0127074686982480E-002     1.7379026189393572          1.4617342264233606         -2.6475017496791778E-002    -4.5335796882739685E-003
  0.48567078452756363          5.0939667885134418E-002    -1.9530056300101167E-002     1.7523488001084748          1.5444199247396670         -2.6959038841618359E-002    -4.7933968018072188E-003
  0.48984409858861105          5.3042187201050722E-002    -1.8883817374972345E-002     1.7631949282223074          1.6292341534699517         -2.7436365806717603E-002    -5.0540736817710234E-003
  0.49393311107661464          5.5129514462478504E-002    -1.8191204196680130E-002     1.7701990893434318          1.7158415894908696         -2.7906338999826218E-002    -5.3150452532988212E-003
  0.49793382667973191          5.7197267182760178E-002    -1.7455354957513977E-002     1.7731465288000046          1.8038519756030471         -2.8368308941200612E-002    -5.5757333827691734E-003
  0.50184233635968156          5.9241116329047543E-002    -1.6679685976153078E-002     1.7718748521629333          1.8928383221598104         -2.8821632769765057E-002    -5.8355501053331945E-003
  0.50565482117120886          6.1256799378853116E-002    -1.5867877433367192E-002     1.7662791268052045          1.9823414878550192         -2.9265687096719388E-002    -6.0938961094616799E-003
  0.50936755599352423          6.3240132943661959E-002    -1.5023856698358786E-002     1.7563095805920512          2.0718690255111132         -2.9699850810839520E-002    -6.3501682180621367E-003
  0.51297691317006733          6.5187024596646215E-002    -1.4151780052152145E-002     1.7419875423183437          2.1609149326332067         -3.0123496049334744E-002    -6.6037646269656233E-003
  0.51647936605304379          6.7093483951209412E-002    -1.3256012608536774E-002     1.7234037189836067          2.2489652305145671         -3.0536065937679102E-002    -6.8540637266422278E-003
  0.51987149244926856          6.8955632774048856E-002    -1.2341106960886588E-002     1.7007203676869624          2.3355101283962654         -3.0937361659157364E-002    -7.1003377846434058E-003
  0.52314997796395202          7.0769714579390824E-002    -1.1411779233347073E-002     1.6741706736123163          2.4200560910559785         -3.1325912738175823E-002    -7.3422566389341783E-003
  0.52631161923916259          7.2532103317807434E-002    -1.0472883570405890E-002     1.6440547518193362          2.5021363346460670         -3.1701887631020408E-002    -7.5789956405363512E-003
  0.52935332708380212          7.4239310886015042E-002    -9.5293859235706640E-003     1.6107343605922080          2.5813215773851388         -3.2064645906473788E-002    -7.8099901891429471E-003
  0.53227212949203950          7.5887993858110514E-002    -8.5863360403729792E-003     1.5746242370182002          2.6572274181681030         -3.2413664769495087E-002    -8.0346536313677819E-003
  0.53506517454725655          7.7474959389949416E-002    -7.6488378758586984E-003     1.5361864683712958          2.7295268281347438         -3.2748465199630941E-002    -8.2524022841919727E-003
  0.53772973320867334          7.8997170058718175E-002    -6.7220193116676423E-003     1.4959133885724225          2.7979448718721884         -3.3068583630596490E-002    -8.4626666085759385E-003
  0.54026320197794131          8.0451747760744721E-002    -5.8110010474822053E-003     1.4543228392382450          2.8622707436443378         -3.3373595866779120E-002    -8.6648859835832624E-003
  0.54266310544310903          8.1835977051874786E-002    -4.9208636975900492E-003     1.4119437427401613          2.9223528297582657         -3.3663091469244864E-002    -8.8585190610338035E-003
  0.54492709869750000          8.3147307041707696E-002    -4.0566162835477017E-003     1.3693068563265556          2.9780991412070792         -3.3936692698817321E-002    -9.0430399803514173E-003
  0.54705296963117500          8.4383352626534652E-002    -3.2231640382339721E-003     1.3269342553008701          3.0294723028184158         -3.4194010817271699E-002    -9.2179545122427972E-003
  0.54903864109280387          8.5541895787366207E-002    -2.4252735224785348E-003     1.2853308787957318          3.0764844988551858         -3.4434723519967445E-002    -9.3827773537012316E-003
  0.55088217291995112          8.6620884703580120E-002    -1.6675429970312537E-003     1.2449771843939337          3.1191907423105980         -3.4658511687824016E-002    -9.5370543496482059E-003
  0.55258176383600321          8.7618433745332361E-002    -9.5436846102659248E-004     1.2063232357067051          3.1576812039310731         -3.4865083948977423E-002    -9.6803565179903808E-003
  0.55413575321230801          8.8532821787462010E-002    -2.8991448055124339E-004     1.1697846746320375          3.1920740234857803         -3.5054167579384607E-002    -9.8122847748139917E-003
  0.55554262269467047          8.9362490660306243E-002     3.2191566489494020E-004     1.1357392930141614          3.2225062418700587         -3.5225516235786840E-002    -9.9324691065885741E-003
  0.55680099769454039          9.0106043563756857E-002     8.7750934240614017E-004     1.1045258093858581          3.2491271344965735         -3.5378912246258019E-002    -1.0040569363806625E-002
  0.55790964874804727          9.0762242276460861E-002     1.3735687081753746E-003     1.0764423456305314          3.2720886937287141         -3.5514164358440126E-002    -1.0136277405852039E-002
  0.55886749275376912          9.1330006556701079E-002     1.8071408659346283E-003     1.0517478928126212          3.2915421497018635         -3.5631088760990630E-002    -1.0219324594818032E-002
  0.55967359412476425          9.1808409736685831E-002     2.1756321990177678E-003     1.0306615216059365          3.3076279426744821         -3.5729543937111682E-002    -1.0289471571116723E-002
  0.56032716598451293          9.2196675973014633E-002     2.4768253197750417E-003     1.0133646753868415          3.3204735186720877         -3.5809414417118580E-002    -1.0346514579926698E-002
  0.56082757199575373          9.2494183471276387E-002     2.7089126473657764E-003    0.99999373626216059          3.3301643959289193         -3.5870576945387880E-002    -1.0390297552364562E-002
  0.56117433266834049          9.2700461693200925E-002     2.8704970284940956E-003    0.99068165179532353          3.3368554252494009         -3.5912973548662228E-002    -1.0420689568446093E-002
  0.56136718629466154          9.2815227614822762E-002     2.9606366759569597E-003    0.98547718281182117          3.3405418910453686         -3.5936555330774243E-002    -1.0437611550107731E-002
  0.56147328097211846          9.2878377454319164E-002     3.0103109211232978E-003    0.98260776346402745          3.3425633940993222         -3.5949529430615738E-002    -1.0446926627198096E-002
  0.56173258153772898          9.3032752134963842E-002     3.1319477828941553E-003    0.97557553196073077          3.3474828205506921         -3.5981246319460009E-002    -1.0469708930525920E-002
  0.56219619748362359          9.3308891362766891E-002     3.3502734613222417E-003    0.96293560767203212          3.3562054251197457         -3.6037962799336375E-002    -1.0510504450953327E-002
  0.56285931863047545          9.3704143201715828E-002     3.6644621977742972E-003    0.94471125274533052          3.3685215512691320         -3.6119113540106544E-002    -1.0568990376960716E-002
  0.56371492856248251          9.4214616594751222E-002     4.0732009843153366E-003    0.92070378298267552          3.3833732246387185         -3.6223869016571715E-002    -1.0644688399903370E-002
  0.56475396068663608          9.4835253481037274E-002     4.5746669764191346E-003    0.89169288779435263          3.4025409038604435         -3.6351150516664564E-002    -1.0736971927818202E-002
  0.56596540204068757          9.5559865079978018E-002     5.1664537364986343E-003    0.85711181086554367          3.4234469377317822         -3.6499644728273460E-002    -1.0845064908697043E-002
  0.56733641147305558          9.6381175874904967E-002     5.8454896469511824E-003    0.81734832772322008          3.4462240855049755         -3.6667818734856424E-002    -1.0968040932966897E-002
  0.56885245614640489          9.7290876483823632E-002     6.6079443678638064E-003    0.77264893906669085          3.4703171514837861         -3.6853927921418617E-002    -1.1104826098756900E-002
  0.57049746571772320          9.8279689509162549E-002     7.4491383711324348E-003    0.72332915778972684          3.4951119153188235         -3.7056032835219598E-002    -1.1254200795715095E-002
  0.57225400273818827          9.9337448450168578E-002     8.3634583337248922E-003    0.66979551071140753          3.5200049010044725         -3.7272028162651141E-002    -1.1414799690282140E-002
  0.57410344751658637         0.10045318833890478          9.3442774528565906E-003    0.61254084109882112          3.5443942540801032         -3.7499593096158856E-002    -1.1585140527453614E-002
  0.57602619550337830         0.10161525190191896          1.0383901076259767E-002    0.55214903618816347          3.5677250983731787         -3.7736763298502077E-002    -1.1763447618220855E-002
  0.57800186510942597         0.10281140641342180          1.1473527130086997E-002    0.48928570087103596          3.5894998744594524         -3.7980156132472916E-002    -1.1948265007637193E-002
  0.58000951375911458         0.10402897368749592          1.2603240342268118E-002    0.42468818756819193          3.6093062921879726         -3.8227897754403828E-002    -1.2137496111566944E-002
  0.58202785988888528         0.10525497090994480          1.3762042805945153E-002    0.35914785216619205          3.6268265541209970         -3.8477046108175032E-002    -1.2329293346717887E-002
  0.58403550853857389         0.10647625632437005          1.4937909370976072E-002    0.29349088892904779          3.6418521520419804         -3.8725132221614188E-002    -1.2521567421739968E-002
  0.58601117814462156         0.10767968314083032          1.6117894151115902E-002    0.22855603421296289          3.6542870505772309         -3.8969427161200512E-002    -1.2712265549051971E-002
  0.58793392613141349         0.10885225525762744          1.7288275570935051E-002    0.16517219990947396          3.6641458027879557         -3.9207318203808662E-002    -1.2899277781816659E-002
  0.58978337090981159         0.10998128240383920          1.8434742060980214E-002    0.10413745193509952          3.6715455410918576         -3.9436248856862539E-002    -1.3080493036162601E-002
  0.59153990793027666         0.11105453043055688          1.9542610896249698E-002     4.6200737312865309E-002     3.6766918048920663         -3.9653774637695219E-002    -1.3253817528057441E-002
  0.59318491750159497         0.11206036683333499          2.0597088468422866E-002    -7.9523108741609005E-003     3.6798634855125685         -3.9857560363207339E-002    -1.3417214261345263E-002
  0.59470096217494428         0.11298789581166296          2.1583552705865518E-002    -5.7709602229033249E-002     3.6813874983541672         -4.0045420713322538E-002    -1.3568728072904792E-002
  0.59607197160731229         0.11382708196528599          2.2487854761627450E-002   -0.10253768163259536          3.6816247273322826         -4.0215345527824152E-002    -1.3706515434296214E-002
  0.59728341296136378         0.11456886291962071          2.3296638795042471E-002   -0.14198340488245392          3.6809429286955475         -4.0365536289037975E-002    -1.3828869106935700E-002
  0.59832244508551735         0.11520524419139622          2.3997644075689436E-002   -0.17567186138647506          3.6796993459613758         -4.0494339397392498E-002    -1.3934276405822356E-002
  0.59917805501752441         0.11572938335227420          2.4580010784442923E-002   -0.20330207306849143          3.6782255147353711         -4.0600417669042682E-002    -1.4021392156261067E-002
  0.59984117616437627         0.11613565823091751          2.5034553047694155E-002   -0.22464132427664993          3.6768054699811059         -4.0682637817939196E-002    -1.4089106327329064E-002
  0.60030479211027088         0.11641971657109514          2.5353963309632428E-002   -0.23951931885484895          3.6756698754741448         -4.0740127056540801E-002    -1.4136549646597768E-002
  0.60056409267588140         0.11657861500181767          2.5533285607831021E-002   -0.24782524023172095          3.6749839117975429         -4.0772270103353214E-002    -1.4163125570211448E-002
  0.60067255699090005         0.11664511163171901          2.5608553362796927E-002   -0.25129623288862202          3.6746861623448148         -4.0785716496165622E-002    -1.4174249688977927E-002
  0.60087552391581156         0.11676947194006995          2.5749257413251916E-002   -0.25778605784418446          3.6741119175883972         -4.0810880971711032E-002    -1.4195077660290562E-002
  0.60124046881592974         0.11699310589276524          2.6003010782193445E-002   -0.26943715524092060          3.6730222117217068         -4.0856130001506646E-002    -1.4232567799532792E-002
  0.60176711625962209         0.11731584300757822          2.6370708670425028E-002   -0.28620915334706754          3.6713279446430449         -4.0921430039987196E-002    -1.4286761855355540E-002
  0.60245496161214362         0.11773738026055364          2.6853629227720891E-002   -0.30803784267143974          3.6688913483142618         -4.1006716220937406E-002    -1.4357709886053878E-002
  0.60330333516652757         0.11825730995692915          2.7453446942077041E-002   -0.33483534709033846          3.6655432762108058         -4.1111906035316816E-002    -1.4445474411084113E-002
  0.60431140878222722         0.11887511655675007          2.8172231860877681E-002   -0.36648717296492417          3.6610748233422838         -4.1236893902713984E-002    -1.4550132708130114E-002
  0.60547819780985779         0.11959016928249123          2.9012445885258472E-002   -0.40285050817631574          3.6552670796791169         -4.1381524675669960E-002    -1.4671785678602877E-002
  0.60680256234985297         0.12040171497356081          2.9976948250749414E-002   -0.44374844742173547          3.6478460597559352         -4.1545700540776338E-002    -1.4810519830120886E-002
  0.60828320846490991         0.12130886740345218          3.1068991197825295E-002   -0.48896935286385368          3.6385367316535571         -4.1729203902332423E-002    -1.4966468490733711E-002
  0.60991868948266703         0.12231059653243948          3.2292221751269543E-002   -0.53826321733720539          3.6270499074069149         -4.1931830666174848E-002    -1.5139764341318798E-002
  0.61170740742600671         0.12340571551547186          3.3650679231956304E-002   -0.59133906760472743          3.6130861843594024         -4.2153347493017454E-002    -1.5330553440820998E-002
  0.61364761458244144         0.12459286609788287          3.5148791259163259E-002   -0.64786796039379280          3.5963792579775919         -4.2393476832577617E-002    -1.5538999503693370E-002
  0.61573741521590430         0.12587050922198845          3.6791402918302650E-002   -0.70746489845937055          3.5765659433298480         -4.2651905560526615E-002    -1.5765279814989541E-002
  0.61797476742129342         0.12723690733217025          3.8583772465430141E-002   -0.76972485721264361          3.5534613766413758         -4.2928272360573727E-002    -1.6009588596769264E-002
  0.62035748512087718         0.12869007660156159          4.0531416733067024E-002   -0.83418939169592188          3.5267957235196534         -4.3222149180205297E-002    -1.6272142507753683E-002
  0.62288324020104657         0.13022782443917813          4.2640403518084735E-002   -0.90036680493647836          3.4963514858824358         -4.3533039527171691E-002    -1.6553180191834868E-002
  0.62554956478755741         0.13184768401933084          4.4917122371805333E-002   -0.96772720756920794          3.4619179107573705         -4.3860328697237980E-002    -1.6852979098073227E-002
  0.62835385365715701         0.13354690672049510          4.7368360100050896E-002    -1.0356698648682363          3.4231554973594855         -4.4203249869657631E-002    -1.7171866938955879E-002
  0.63129336678330839         0.13532243683105813          5.0001293141075036E-002    -1.1014677350063093          3.3795607115439972         -4.4560730683051115E-002    -1.7510276757384844E-002
  0.63436523201356310         0.13717088601381439          5.2823487075988815E-002    -1.1665132444438546          3.3361244600291764         -4.4931044666316367E-002    -1.7868874326062580E-002
  0.63756644787599059         0.13908850560412639          5.5842893307698940E-002    -1.2329358390264791          3.2900557973019691         -4.5308933326944675E-002    -1.8249612506870742E-002
  0.64089388651193535         0.14107115730562261          5.9067846483450023E-002    -1.3001420179393546          3.2402682075670266         -4.5696445802711268E-002    -1.8642375100433602E-002
  0.64434429673224602         0.14311428231613063          6.2507063719216355E-002    -1.3675086551189100          3.1859154750658658         -4.6082736093551360E-002    -1.9032840514559370E-002
  0.64791430719399723         0.14521286780233333          6.6169639706245911E-002    -1.4341804082549179          3.1258419176897911         -4.6497621705256953E-002    -1.9435082350465809E-002
  0.65160042969460108         0.14736141223076804          7.0065048198558744E-002    -1.4954352261775270          3.0582022549974788         -4.6931049240583694E-002    -1.9852610452741420E-002
  0.65539906258009639         0.14955388599254621          7.4203127037112501E-002    -1.5509651836544158          2.9907845831459747         -4.7381166032796941E-002    -2.0285912194649983E-002
  0.65930649426428278         0.15178369296111721          7.8594086106070271E-002    -1.6033955235764139          2.9218136524617129         -4.7846912061861091E-002    -2.0735162866754364E-002
  0.66331890685526640         0.15404362570328980          8.3248489323070413E-002    -1.6523501656667474          2.8512775191848787         -4.8327452245066335E-002    -2.1200431944094461E-002
  0.66743237988587201         0.15632582060159597          8.8177256305596155E-002    -1.6976280907357433          2.7794670863122346         -4.8822141986506237E-002    -2.1681693517115901E-002
  0.67164289414427802         0.15862170815253607          9.3391651504044548E-002    -1.7391150430448319          2.7067432182282651         -4.9330324795032562E-002    -2.2178899963967168E-002
  0.67594633560113260         0.16092195842077892          9.8903258404201319E-002    -1.7767597649499920          2.6334775940897135         -4.9851399798075069E-002    -2.2691955418256662E-002
  0.68033849942931246         0.16321642737001718         0.10472399314503678         -1.8105709573557145          2.5600431382906579         -5.0384793534878590E-002    -2.3220724994527805E-002
  0.68481509411239971         0.16549409367959825         0.11086606849064860         -1.8406049187064102          2.4867936805410769         -5.0929918988075411E-002    -2.3765049076927822E-002
  0.68937174563785875         0.16774299397392228         0.11734197898016085         -1.8669613472353110          2.4140612141711162         -5.1486193517368564E-002    -2.4324735594392785E-002
  0.69400400177082044         0.16995015335472768         0.12416448600510746         -1.8897638279539775          2.3421334584690885         -5.2053040408285983E-002    -2.4899558498428728E-002
  0.69870733640429383         0.17210150920928777         0.13134658064715138         -1.9091814080272671          2.2712912837827020         -5.2629866398731094E-002    -2.5489265493717377E-002
  0.70347715398155886         0.17418183081718461         0.13890145536176676         -1.9253927021452435          2.2017653036680946         -5.3216065575338506E-002    -2.6093575908623046E-002
  0.70830879398641522         0.17617463282627033         0.14684246753221525         -1.9385949598337289          2.1337571283634063         -5.3811057306606562E-002    -2.6712165543691449E-002
  0.71319753549690346         0.17806208217388636         0.15518308892174637         -1.9489948129098527          2.0674348055748424         -5.4414204442179433E-002    -2.7344697565949788E-002
  0.71813860179804667         0.17982489931034285         0.16393686067429156         -1.9568047201606320          2.0029357992972954         -5.5024892750985481E-002    -2.7990791656439168E-002
  0.72312716504910657         0.18144225159763516         0.17311730956466251         -1.9622429505854657          1.9403733005090762         -5.5642498231090104E-002    -2.8650036268354009E-002
  0.72815835100079429         0.18289164163412078         0.18273788990573619         -1.9655062694559975          1.8798126552717818         -5.6266383517979274E-002    -2.9321989884642848E-002
  0.73322724375782522         0.18414878778263238         0.19281188434455360         -1.9668141009276316          1.8213250199091993         -5.6895893657482044E-002    -3.0006182676876554E-002
  0.73832889058216644         0.18518749877828267         0.20335230137060686         -1.9663605016128025          1.7649401606920141         -5.7530396545587413E-002    -3.0702100781457090E-002
  0.74345830673228197         0.18597954260574703         0.21437172966568036         -1.9643342012587055          1.7106727898565581         -5.8169229384780224E-002    -3.1409207411672892E-002
  0.74861048033364819         0.18649451026139868         0.22588222817234027         -1.9609145776064774          1.6585219000396061         -5.8811751160531535E-002    -3.2126922596851612E-002
  0.75378037727578084         0.18669967668507828         0.23789510297876074         -1.9562696868660769          1.6084719998806385         -5.9457230482618313E-002    -3.2854667940610587E-002
  0.75896294613098791         0.18655985875979711         0.25042075124759572         -1.9505584484283200          1.5604977254922388         -6.0105046498040354E-002    -3.3591787790899039E-002
  0.76415312309004302         0.18603727602584763         0.26346838952005275         -1.9439178080258943          1.5145547849617074         -6.0754523748974706E-002    -3.4337615145584061E-002
  0.76934583690995695         0.18509141440772972         0.27704580018743619         -1.9364896371917266          1.4706053756201525         -6.1404978318909335E-002    -3.5091454292348223E-002
  0.77453601386901205         0.18367889967471990         0.29115901063726557         -1.9283952065001393          1.4285970779945059         -6.2055730163639813E-002    -3.5852576839744382E-002
  0.77971858272421912         0.18175338565185054         0.30581193055000988         -1.9195244547006458          1.3882972400752240         -6.2706113511598993E-002    -3.6620218543100172E-002
  0.78488847966635178         0.17926546474372645         0.32100593663130061         -1.9106226060832412          1.3501592195863010         -6.3355452186207639E-002    -3.7393590365074315E-002
  0.79004065326771800         0.17616261039327305         0.33673939669281883         -1.9011510605169093          1.3136191513946043         -6.4003077766141947E-002    -3.8171872459933684E-002
  0.79517006941783352         0.17238916908273277         0.35300708486875548         -1.8913953221516355          1.2787754736832735         -6.4648336193472045E-002    -3.8954212846006225E-002
  0.80027171624217475         0.16788642782281304         0.36979943401829357         -1.8814313306173576          1.2455657622942711         -6.5290593773609809E-002    -3.9739726390333685E-002
  0.80534060899920568         0.16259235924639154         0.38710419655150718         -1.8713249064886883          1.2139258790604912         -6.5929343870450519E-002    -4.0527452620553205E-002
  0.81037179495089340         0.15644280830987123         0.40489938276588988         -1.8611351690727247          1.1837926507530538         -6.6565160170286158E-002    -4.1315965141698809E-002
  0.81536035820195329         0.14937059564552735         0.42316030371957358         -1.8509141751594129          1.1551036113539668         -6.7188278688242148E-002    -4.2108072478916181E-002
  0.82030142450309651         0.14130670455655631         0.44185394973308623         -1.8407085327897168          1.1277980853713445         -6.7806774964877053E-002    -4.2899233712453133E-002
  0.82519016601358475         0.13218068637274244         0.46093942789588538         -1.8305586265534697          1.1018165482907814         -6.8426481190637906E-002    -4.3685783055430832E-002
  0.83002180601844111         0.12192147408324060         0.48036697988502169         -1.8205025643683377          1.0771031252264944         -6.9037899993983673E-002    -4.4470383624163175E-002
  0.83479162359570613         0.11045835824937031         0.50007724885593374         -1.8105650365069894          1.0535981181148451         -6.9640308333069292E-002    -4.5252068513385563E-002
  0.83949495822917952          9.7722075284320586E-002    0.52000098822418428         -1.8007798973887166          1.0312526039490859         -7.0234211064097260E-002    -4.6029350207883027E-002
  0.84412721436214122          8.3647958619901985E-002    0.54005285102177936         -1.7911684558021235          1.0100140292287627         -7.0819127879828553E-002    -4.6801142009094021E-002
  0.84868386588760025          6.8173664716260518E-002    0.56014465457155760         -1.7817523839285099         0.98983439270942031         -7.1394509711145693E-002    -4.7566381085477290E-002
  0.85316046057068751          5.1246071245678287E-002    0.58016870126690634         -1.7725469560414242         0.97066577474286952         -7.1959847912262703E-002    -4.8323985357531719E-002
  0.85755262439886737          3.2820826246857143E-002    0.60000735424688068         -1.7635691471716952         0.95246513558624568         -7.2514467074874703E-002    -4.9072943376782939E-002
  0.86185606585572194          1.2865700442493133E-002    0.61953092988808534         -1.7548310855167701         0.93519007055279069         -7.3057869456781693E-002    -4.9812171846189815E-002
  0.86606658011412796         -8.6366023180778906E-003    0.63859861004247254         -1.7463436655242586         0.91880082790745843         -7.3589517705189497E-002    -5.0540609627111766E-002
  0.87018005314473357         -3.1685508411998436E-002    0.65705989291080580         -1.7381156132620881         0.90325955149812576         -7.4108869548163106E-002    -5.1257205772096602E-002
  0.87419246573571718         -5.6259627463250722E-002    0.67475667962396069         -1.7301545411302575         0.88853071480721413         -7.4615404764408380E-002    -5.1960910718114692E-002
  0.87809989741990357         -8.2313937372532481E-002    0.69152605398841882         -1.7224664834889432         0.87458067044402577         -7.5108620607423474E-002    -5.2650680802498080E-002
  0.88189853030539889        -0.10977733054091379         0.70720388449572391         -1.7150564365377730         0.86137779334903841         -7.5588019078633592E-002    -5.3325486306710454E-002
  0.88558465280600274        -0.13855054160904268         0.72162888384355395         -1.7079286484293401         0.84889248014579877         -7.6053185756110975E-002    -5.3984280255606226E-002
  0.88915466326775394        -0.16850385719058164         0.73464581641903370         -1.7010835886559017         0.83709533358927413         -7.6503569462107734E-002    -5.4626095519445583E-002
  0.89260507348806462        -0.19948463274637060         0.74612347391671052         -1.6945261643045089         0.82596155646572855         -7.6938762817173295E-002    -5.5249927049346031E-002
  0.89593251212400937        -0.23130019378738206         0.75593126973857272         -1.6882572259564963         0.81546612006265840         -7.7358354267250115E-002    -5.5854797846363338E-002
  0.89913372798643687        -0.26374003345980679         0.76397747706769703         -1.6822767601119402         0.80558542848639636         -7.7761951317574102E-002    -5.6439751468330579E-002
  0.90220559321669158        -0.29656796405269792         0.77019630845057374         -1.6765860155441847         0.79629833469025302         -7.8149130274278361E-002    -5.7003876284404537E-002
  0.90514510634284295        -0.32952950682408555         0.77455696265397578         -1.6711849062984030         0.78758463240506804         -7.8519548619512519E-002    -5.7546259267909725E-002
  0.90794939521244256        -0.36235758351662051         0.77706709058572720         -1.6660732275478076         0.77942561083321216         -7.8872833112862403E-002    -5.8066036801488280E-002
  0.91061571979895339        -0.39477911417851985         0.77777500948458056         -1.6612492057856967         0.77180320715641182         -7.9208640684495971E-002    -5.8562370592558276E-002
  0.91314147487912278        -0.42652203344122935         0.77677025132490907         -1.6567135550507273         0.76470203222005018         -7.9526705667528591E-002    -5.9034429275109809E-002
  0.91552419257870654        -0.45732241723879641         0.77418245134248220         -1.6524647686610905         0.75810683714634175         -7.9826655509082273E-002    -5.9481470839644120E-002
  0.91776154478409566        -0.48693113391889498         0.77017841522807240         -1.6485018406210261         0.75200385903127309         -8.0108201437344095E-002    -5.9902761659807804E-002
  0.91985134541755853        -0.51511974167563124         0.76495765847729436         -1.6448235484467033         0.74638038159514608         -8.0371152983813962E-002    -6.0297571956512974E-002
  0.92179155257399326        -0.54168501187866491         0.75874641164039414         -1.6414289290798703         0.74122491589352446         -8.0615196156255259E-002    -6.0665274646886841E-002
  0.92358027051733294        -0.56645222593530642         0.75179083278321746         -1.6383165428940931         0.73652677138455580         -8.0840159839871029E-002    -6.1005230578910469E-002
  0.92521575153509006        -0.58927662577696860         0.74434935927729196         -1.6354851605094434         0.73227635381499279         -8.1045810110152175E-002    -6.1316880247595663E-002
  0.92669639765014700        -0.61004339298053778         0.73668496692566576         -1.6329338004977194         0.72846513591934392         -8.1231950255379631E-002    -6.1599701510054700E-002
  0.92802076219014218        -0.62866613408289318         0.72905757018539186         -1.6306614025146573         0.72508545198253205         -8.1398409694452292E-002    -6.1853215867712266E-002
  0.92918755121777274        -0.64508405204281338         0.72171684805358982         -1.6286668408453411         0.72213046903146039         -8.1545051710679356E-002    -6.2076986338336665E-002
  0.93019562483347240        -0.65925817903849238         0.71489579346307741         -1.6269493934257180         0.71959438715981461         -8.1671688836744555E-002    -6.2270655852314005E-002
  0.93104399838785634        -0.67116706464761755         0.70880516351726053         -1.6255081759454040         0.71747213009624933         -8.1778278962694823E-002    -6.2433862025919579E-002
  0.93173184374037787        -0.68080215349884332         0.70362879649038024         -1.6243423494210556         0.71575942428513695         -8.1864695282860972E-002    -6.2566339373183413E-002
  0.93225849118407023        -0.68816319802945136         0.69951978612537802         -1.6234514041401200         0.71445291673286138         -8.1930849879393725E-002    -6.2667865934836225E-002
  0.93262343608418841        -0.69325460194564092         0.69659779336511729         -1.6228349153828614         0.71355002817896940         -8.1976686891574599E-002    -6.2738268402611083E-002
  0.93282640300909991        -0.69608253666384989         0.69494616351286798         -1.6224922919130640         0.71304871306045992         -8.2002177680645300E-002    -6.2777440511688931E-002
  0.93291801725723589        -0.69735814332582446         0.69419446912798699         -1.6223376914805050         0.71282262398784169         -8.2013683110191957E-002    -6.2795125891949813E-002
  0.93310580403251342        -0.69997076738288522         0.69264139737556585         -1.6220210746772816         0.71235965648915534         -8.2037267405950104E-002    -6.2831383636974672E-002
  0.93344246125040553        -0.70464768393566490         0.68981591066330950         -1.6214537604836712         0.71153090314860623         -8.2079547554714499E-002    -6.2896410754840218E-002
  0.93392603951965514        -0.71134918174879269         0.68566457256217617         -1.6206388306650135         0.71034289295358310         -8.2140277036216403E-002    -6.2989873957278536E-002
  0.93455363979303296        -0.72001467159989374         0.68011293828488828         -1.6195846625766235         0.70880702678797425         -8.2219088025972928E-002    -6.3111274621994257E-002
  0.93532148982577801        -0.73056143835459986         0.67306715368503545         -1.6182975696255033         0.70693574654894809         -8.2315504680019136E-002    -6.3259960123255854E-002
  0.93622497241969338        -0.74288245149513188         0.66441694118454619         -1.6167870392733537         0.70474493971225649         -8.2428921973044633E-002    -6.3435137907703665E-002
  0.93725865422916710        -0.75684353753908340         0.65403930521136233         -1.6150639920567582         0.70225290044775712         -8.2558678381397410E-002    -6.3635847861746808E-002
  0.93841631871433695        -0.77228110992500476         0.64180359417224142         -1.6131408917071812         0.69948017798107409         -8.2703980772356911E-002    -6.3861000605774404E-002
  0.93969100362025171        -0.78899980333221209         0.62757734875159332         -1.6110314051606085         0.69644919003970773         -8.2863948071002447E-002    -6.4109364186716672E-002
  0.94107504288464539        -0.80677093545229916         0.61123329804282078         -1.6087498108552021         0.69318370699175191         -8.3037592441585567E-002    -6.4379579313780688E-002
  0.94256011275830043        -0.82533206083350008         0.59265731939728450         -1.6063127750978801         0.68970947497867641         -8.3223827573789350E-002    -6.4670163558561186E-002
  0.94413728187262169        -0.84438802133272539         0.57175714407080624         -1.6037369832298589         0.68605283654396843         -8.3421596024414152E-002    -6.4979463762254441E-002
  0.94579706495784543        -0.86361395365745064         0.54847149117206384         -1.6010400448401683         0.68224094249717271         -8.3629647432070853E-002    -6.5305764113749373E-002
  0.94752947989070979        -0.88266000629651864         0.52277887523812372         -1.5982292397180102         0.67829618492462274         -8.3846434432680694E-002    -6.5647343384604470E-002
  0.94932410772935594        -0.90115944787741697         0.49470616916592680         -1.5953460405124509         0.67425717777209804         -8.4072542172316259E-002    -6.6001407165297593E-002
  0.95117015537481853        -0.91873762747216325         0.46433504648833968         -1.5923992949704178         0.67014674680283071         -8.4303726502720486E-002    -6.6367194806673260E-002
  0.95305652048246559        -0.93502412497255083         0.43180676770172055         -1.5894071072871301         0.66599174646368320         -8.4539612637373363E-002    -6.6742126919013475E-002
  0.95497185823311848        -0.94966567459239792         0.39732380841803122         -1.5863827254634539         0.66181623213575547         -8.4779357870233218E-002    -6.7123747944036333E-002
  0.95690464956234866        -0.96233995675896578         0.36114823480017361         -1.5833498645378856         0.65764852281090103         -8.5021363174030695E-002    -6.7509870149903145E-002
  0.95884327043765116        -0.97276894470631803         0.32359647922235291         -1.5803274003877243         0.65351390199185699         -8.5263377600676885E-002    -6.7898545559055806E-002
  0.96077606176688135        -0.98073083826908525         0.28503068685647132         -1.5773325146139625         0.64943603782557846         -8.5505108998042992E-002    -6.8286916734777520E-002
  0.96269139951753424        -0.98606955874839719         0.24584712494099259         -1.5743832525571178         0.64543811522593841         -8.5744688473308961E-002    -6.8672814042661900E-002
  0.96457776462518130        -0.98870107604006163         0.20646249790661092         -1.5714956775901090         0.64154148154809176         -8.5980464581057514E-002    -6.9053972740090896E-002
  0.96642381227064389        -0.98861595893161858         0.16729920581950142         -1.5686875232208406         0.63776730374770485         -8.6211100240883687E-002    -6.9428008589909232E-002
  0.96821844010929003        -0.98586898565793712         0.12876984352986914         -1.5659724519226510         0.63413393159907994         -8.6435213265140282E-002    -6.9792597776819273E-002
  0.96995085504215439        -0.98062181313246299          9.1268416757545365E-002    -1.5633689260906016         0.63066094819544227         -8.6651497897312815E-002    -7.0145441911425882E-002
  0.97161063812737813        -0.97303999301849675          5.5149845713518095E-002    -1.5608876992787202         0.62736349620733922         -8.6858589906696287E-002    -7.0484348095857338E-002
  0.97318780724169940        -0.96338045661310134          2.0730927539328741E-002    -1.5585425864025773         0.62425719929203771         -8.7055352735158797E-002    -7.0807119537228652E-002
  0.97467287711535444        -0.95193237862015201         -1.1719741144469741E-002    -1.5563454099993470         0.62135589601634877         -8.7240576534759889E-002    -7.1111709828918096E-002
  0.97605691637974812        -0.93901759020225439         -4.1983040226311254E-002    -1.5543072687545465         0.61867224867439963         -8.7413133716999186E-002    -7.1396171378151421E-002
  0.97733160128566288        -0.92498180498159055         -6.9888807902035166E-002    -1.5524387789775629         0.61621788585484893         -8.7572015763599062E-002    -7.1658656517958025E-002
  0.97848926577083273        -0.91018815352726656         -9.5313022748491280E-002    -1.5507483203135117         0.61400265700451406         -8.7716267266116421E-002    -7.1897464031160790E-002
  0.97952294758030645        -0.89501370580379724        -0.11817330625952593         -1.5492458235189501         0.61203635671302603         -8.7845039228659161E-002    -7.2111030875774390E-002
  0.98042643017422182        -0.87984984701249525        -0.13842339275731649         -1.5479352755752387         0.61032542846906035         -8.7957571257581024E-002    -7.2297954778881166E-002
  0.98119428020696686        -0.86510804252577000        -0.15604725202901848         -1.5468257005937667         0.60887787272210570         -8.8053189514539568E-002    -7.2457008359887345E-002
  0.98182188048034469        -0.85123345306831366        -0.17105358971860191         -1.5459205552350626         0.60769857015842388         -8.8131321288632991E-002    -7.2587144280201049E-002
  0.98230545874959430        -0.83873162863922823        -0.18347159434090451         -1.5452247545217286         0.60679241862956401         -8.8191515166293866E-002    -7.2687496403566948E-002
  0.98264211596748641        -0.82821820871152396        -0.19334847069670796         -1.5447408252315715         0.60616264377142559         -8.8233416913479051E-002    -7.2757400421537291E-002
  0.98282990274276394        -0.82032124717144017        -0.20070785614348860         -1.5444711157598696         0.60581171665084854         -8.8256786878938301E-002    -7.2796407955539114E-002
  0.98294797967000413        -0.81023123782198014        -0.20365106097388544         -1.5443017378683859         0.60559120005494815         -8.8271479099469349E-002    -7.2820941387030880E-002
  0.98326388579693513        -0.79459732735227540        -0.20091912433626907         -1.5438484012481040         0.60500164210562468         -8.8310802933807872E-002    -7.2886591018924141E-002
  0.98383190115209618        -0.77567383501218834        -0.19762770062353532         -1.5430344145618027         0.60394405661901518         -8.8381483413698919E-002    -7.3004715231522910E-002
  0.98465159704228877        -0.75469339939733093        -0.19399481781593353         -1.5418613124636786         0.60242299241996045         -8.8483472675860222E-002    -7.3175343997384887E-002
  0.98572218803309841        -0.73252808638087152        -0.19017493811041974         -1.5403339158230598         0.60044629928572246         -8.8616659609380685E-002    -7.3398494924793237E-002
  0.98704263176486895        -0.70978263007113307        -0.18627534656649786         -1.5384546374809269         0.59802243009966083         -8.8780884964670570E-002    -7.3674191890523558E-002
  0.98861163928535978        -0.68689117457035365        -0.18237318392981233         -1.5362331762278689         0.59516457602127337         -8.8975950030698706E-002    -7.4002462725720461E-002
  0.99042767804549325        -0.66416946883838079        -0.17852463537874141         -1.5336730131308796         0.59188464352115200         -8.9201642806534753E-002    -7.4383326734630426E-002
  0.99248897385838042        -0.64184690330277450        -0.17477057215610375         -1.5307837173266303         0.58819849725010431         -8.9457697470580633E-002    -7.4816811961976717E-002
  0.99479351278642048        -0.62008812776657674        -0.17114036105528244         -1.5275746105457904         0.58412304543620086         -8.9743834557114655E-002    -7.5302935547521016E-002
  0.99733904316884181        -0.59900850849246889        -0.16765459088060033         -1.5240550037875302         0.57967619582888719         -9.0059689837036827E-002    -7.5841734515104064E-002
   1.0001230778478856        -0.57868562991234496        -0.16432710356119351         -1.5202358970864291         0.57487742689275823         -9.0404902259920678E-002    -7.6433224001976469E-002
   1.0031428966114619        -0.55916805792487168        -0.16116654365503519         -1.5161299733009106         0.56974760933081003         -9.0779079688152964E-002    -7.7077410924597883E-002
   1.0063955488574527        -0.54048222240188404        -0.15817757676881994         -1.5117484744116600         0.56430751379827182         -9.1181774034934659E-002    -7.7774303277869494E-002
   1.0098778564802009        -0.52263716987542463        -0.15536173329063793         -1.5071048888677805         0.55857921462556825         -9.1612523371701254E-002    -7.8523888714341267E-002
   1.0135864169777979        -0.50562967477183196        -0.15271831389185239         -1.5022125534007749         0.55258491375505348         -9.2070799937757436E-002    -7.9326156062511005E-002
   1.0175176067778138        -0.48944668292395249        -0.15024482609854084         -1.4970851681440738         0.54634701076720082         -9.2556068539268746E-002    -8.0181066150287042E-002
   1.0216675847785788        -0.47406817934383999        -0.14793749432068154         -1.4917393366850140         0.53988899853824646         -9.3067752032428133E-002    -8.1088565138496119E-002
   1.0260322961027377        -0.45946899660959106        -0.14579158332766956         -1.4861868573264601         0.53323217041911508         -9.3605237811353020E-002    -8.2048578974337066E-002
   1.0306074760595227        -0.44562079139920913        -0.14380175003751025         -1.4804442591200451         0.52639941322181394         -9.4167872647960046E-002    -8.3061013168942752E-002
   1.0353886543119253        -0.43249284816620465        -0.14196218943422440         -1.4745261238767315         0.51941236904768606         -9.4754991751658246E-002    -8.4125736657129538E-002
   1.0403711592447393        -0.42005322638093551        -0.14026683973488008         -1.4684466348524723         0.51229199072744280         -9.5365834687005213E-002    -8.5242618146877405E-002
   1.0455501225292265        -0.40826944942511795        -0.13870950679007482         -1.4622219692646132         0.50505940716006015         -9.5999729614824503E-002    -8.6411437711887334E-002
   1.0509204838799584        -0.39710905661818952        -0.13728396399763598         -1.4558656280887570         0.49773401882174267         -9.6655879058609562E-002    -8.7631983713121794E-002
   1.0564769959991955        -0.38654002433871693        -0.13598402885450367         -1.4493929602157662         0.49033522859178941         -9.7333467046269023E-002    -8.8904000305506409E-002
   1.0622142297039818        -0.37653105552556737        -0.13480361613741104         -1.4428178786045618         0.48288112499663266         -9.8031665341007310E-002    -9.0227181814885871E-002
   1.0681265792309447        -0.36705182046262547        -0.13373678219492058         -1.4361543863347173         0.47538905490194155         -9.8749609718707165E-002    -9.1601181191896253E-002
   1.0742082677136231        -0.35807309044763858        -0.13277775030404404         -1.4294150595735249         0.46787504340396063         -9.9486418462035583E-002    -9.3025598754940403E-002
   1.0804533528269715        -0.34956685200424903        -0.13192093235699023         -1.4226143237370541         0.46035501605358636        -0.10024117796260976         -9.4499986484966964E-002
   1.0868557325935293        -0.34150636009338864        -0.13116093974275400         -1.4157636947017538         0.45284303875677023        -0.10101295165669083         -9.6023841422005915E-002
   1.0934091513455793        -0.33386615904817590        -0.13049258845871869         -1.4088748976419054         0.44535250310105512        -0.10180077720999298         -9.7596604724388081E-002
   1.1001072058374728        -0.32662210508292960        -0.12991090432010974         -1.4019598671684148         0.43789613733641874        -0.10260367164352932         -9.9217657073018883E-002
   1.1069433515021514        -0.31975133404729544        -0.12941111861041049         -1.3950288828285629         0.43048536974460677        -0.10342064027450339        -0.10088631234628061     
   1.1139109088457468        -0.31323224294592616        -0.12898866600454156         -1.3880924969732478         0.42313105362166425        -0.10425062558181478        -0.10260184035371879     
   1.1210030699740183        -0.30704445043530176        -0.12863917880263498         -1.3811599524488118         0.41584294802505944        -0.10509263684480397        -0.10436340270952790     
   1.1282129052442449        -0.30116875507063967        -0.12835848072396841         -1.3742404691308492         0.40863020803828654        -0.10594559095982128        -0.10617012797704989     
   1.1355333700360775        -0.29558708539743367        -0.12814257926819339         -1.3673423464939445         0.40150111577785436        -0.10680844919302229        -0.10802104424533089     
   1.1429573116347311        -0.29028244783952128        -0.12798765768000947         -1.3604734504159877         0.39446328949594306        -0.10768013498266779        -0.10991511774734711     
   1.1504774762197969        -0.28523887960807920        -0.12789006775614473         -1.3536409866428321         0.38752364775877379        -0.10855952382493038        -0.11185125704367319     
   1.1580865159528406        -0.28044138990318501        -0.12784632065804719         -1.3468517845745074         0.38068854157642584        -0.10944551534759463        -0.11382827714081246     
   1.1657769961568649        -0.27587591538353678        -0.12785308015430791         -1.3401118676953148         0.37396365098893602        -0.11033721965881901        -0.11584480666399691     
   1.1735414025806206        -0.27152926024297391        -0.12790715326254698         -1.3334276567318137         0.36735440109586653        -0.11123326636225789        -0.11789962833300308     
   1.1813721487406683        -0.26738905516416545        -0.12800548410396997         -1.3268037583828389         0.36086528921697847        -0.11213257928329058        -0.11999129740625258     
   1.1892615833340170        -0.26344370541221074        -0.12814514593392326         -1.3202455770002823         0.35450073528168158        -0.11303418165723217        -0.12211823686056097     
   1.1972019977140955        -0.25968234493014480        -0.12832333420705580         -1.3137576212982289         0.34826456781977327        -0.11393693605188490        -0.12427886711406909     
   1.2051856334227560        -0.25609479656899703        -0.12853736069063326         -1.3073443235305942         0.34216029476200671        -0.11483975601136720        -0.12647150178864669     
   1.2132046897709445        -0.25267152723085973        -0.12878464673880743         -1.3010096465709846         0.33619099507341976        -0.11574156127876864        -0.12869437088389732     
   1.2212513314606377        -0.24940360747008547        -0.12906271733497809         -1.2947577143077509         0.33035951373597150        -0.11664129341528337        -0.13094561409310573     
   1.2293176962405923        -0.24628267940020016        -0.12936919653695345         -1.2885912445955594         0.32466800849569216        -0.11753789739093426        -0.13322329155242990     
   1.2373959025884329        -0.24330091763452530        -0.12970180176730117         -1.2825145491598329         0.31911882457405805        -0.11843033750008529        -0.13552537754609770     
   1.2454780574115671        -0.24045099794995969        -0.13005833940489342         -1.2765306074148131         0.31371364201441410        -0.11931759452404145        -0.13784976394322287     
   1.2535562637594078        -0.23772606441804139        -0.13043670012756603         -1.2706425150800376         0.30845389553225316        -0.12019867871222495        -0.14019425581218686     
   1.2616226285393624        -0.23511970419820025        -0.13083485553188443         -1.2648534025594058         0.30334074505608122        -0.12107263650995270        -0.14255657041755657     
   1.2696692702290555        -0.23262591511973318        -0.13125085355668228         -1.2591661587482812         0.29837499579968380        -0.12193843847952744        -0.14493439780985873     
   1.2776883265772441        -0.23023908450774566        -0.13168281576951932         -1.2535836176478321         0.29355714866126781        -0.12279527485544303        -0.14732525147729633     
   1.2856719622859045        -0.22795396232989260        -0.13212893370674703         -1.2481085539672685         0.28888739826142545        -0.12364217623749298        -0.14972666739744339     
   1.2936123766659831        -0.22576563932656224        -0.13258746603097074         -1.2427432240156926         0.28436551441787439        -0.12447833193698024        -0.15213604291678698     
   1.3015018112593317        -0.22366952511658847        -0.13305673567452611         -1.2374906543000546         0.27999118674183238        -0.12530298512105928        -0.15455069452534437     
   1.3093325574193795        -0.22166133108049962        -0.13353512775442622         -1.2323531427525996         0.27576363648996916        -0.12611526704198886        -0.15696794868193062     
   1.3170969638431351        -0.21973705511174552        -0.13402108777466468         -1.2273329528400292         0.27168181266554942        -0.12691444098528193        -0.15938501879223649     
   1.3247874440471594        -0.21789293440069163        -0.13451311458966575         -1.2224322414821132         0.26774438758192404        -0.12769987684899528        -0.16179902236789181     
   1.3323964837802031        -0.21612548708855547        -0.13500976787595276         -1.2176530132410290         0.26394976327652886        -0.12847103544460772        -0.16420699350216397     
   1.3399166483652689        -0.21443144539983580        -0.13550965784099925         -1.2129971843817806         0.26029610848468138        -0.12922599210063795        -0.16660667256099898     
   1.3473405899639226        -0.21280775913981562        -0.13601144641698354         -1.2084664140799544         0.25678134047014267        -0.12996579149303450        -0.16899419921149250     
   1.3546610547557552        -0.21125158645868664        -0.13651384633983818         -1.2040625481715004         0.25340325892581506        -0.13069011294494959        -0.17136641505566125     
   1.3618708900259817        -0.20976027612950504        -0.13701561882387162         -1.1997857689952574         0.25015912721556671        -0.13139749926909380        -0.17372075553404237     
   1.3689630511542532        -0.20833135540740341        -0.13751557212102100         -1.1956383132287618         0.24704659702067444        -0.13208778501384860        -0.17605395931683249     
   1.3759306084978487        -0.20696251962485901        -0.13801256033465065         -1.1916206212138909         0.24406280900369920        -0.13276068178339956        -0.17836282748712276     
   1.3827667541625273        -0.20565162527467756        -0.13850548276784330         -1.1877333075769259         0.24120489641769394        -0.13341599872789786        -0.18064411148510945     
   1.3894648086544208        -0.20439667376838849        -0.13899328174030978         -1.1839774686172355         0.23847007959548303        -0.13405342443297022        -0.18289463711328180     
   1.3960182274064707        -0.20319580922140298        -0.13947494264020555         -1.1803527310438608         0.23585523862952781        -0.13467287981777756        -0.18511111991594578     
   1.4024206071730285        -0.20204729931885068        -0.13994949122660516         -1.1768592094016366         0.23335739423685298        -0.13527380746390527        -0.18729055763984459     
   1.4086656922863769        -0.20094954399488490        -0.14041599537326113         -1.1734971236959006         0.23097363746364222        -0.13585698586365447        -0.18942924845253076     
   1.4147473807690554        -0.19990105047225448        -0.14087356138531268         -1.1702659923870422         0.22870096629556108        -0.13642256947013409        -0.19152386304511557     
   1.4206597302960182        -0.19890043532366122        -0.14132133462777363         -1.1671654310221418         0.22653648501539386        -0.13697246731813636        -0.19357014891254873     
   1.4263969640008045        -0.19794641347617992        -0.14175849803546869         -1.1641948602340888         0.22447735232824320        -0.13750716008365868        -0.19556467899214269     
   1.4319534761200416        -0.19703780525812742        -0.14218427347790638         -1.1613536622821763         0.22252082831452150        -0.13803263013515948        -0.19750104547867381     
   1.4373238374707735        -0.19617350154356872        -0.14259791641988886         -1.1586409201052317         0.22066422646939404        -0.13853306233280219        -0.19938491914803760     
   1.4425028007552607        -0.19535248998481355        -0.14299872029884897         -1.1560558027471768         0.21890500597582649        -0.13905041877004085        -0.20123476622143049     
   1.4474853056880748        -0.19457383162707978        -0.14338601297215256         -1.1535972778435237         0.21724071352260124        -0.13956168666291280        -0.20305816681714589     
   1.4522664839404773        -0.19383666088574941        -0.14375915686740523         -1.1512642898867496         0.21566902546093725        -0.14002013532913526        -0.20482998392936347     
   1.4568416638972623        -0.19314015561528239        -0.14411754437188146         -1.1490558003755176         0.21418775746458416        -0.14043945294537935        -0.20654012870706623     
   1.4612063752214213        -0.19248364660924266        -0.14446061529118909         -1.1469713381574846         0.21279498115656414        -0.14083750887811894        -0.20817620810865026     
   1.4653563532221863        -0.19186640126522239        -0.14478782268346022         -1.1450076192426266         0.21148830306617275        -0.14121307191074656        -0.20973655522134713     
   1.4692875430222021        -0.19128781755458601        -0.14509866366024216         -1.1431658867252363         0.21026642439855134        -0.14154729381543055        -0.21122948294494806     
   1.4729961035197991        -0.19074733734554664        -0.14539266572862403         -1.1414434577031454         0.20912733971385342        -0.14185261622959744        -0.21264593166446200     
   1.4764784111425473        -0.19024444192638915        -0.14566938614497837         -1.1398402372140570         0.20806971412979200        -0.14213683092535831        -0.21397953065227077     
   1.4797310633885381        -0.18977866402319504        -0.14592841385901881         -1.1383545987738901         0.20709200822004975        -0.14238998455602914        -0.21523398974267755     
   1.4827508821521145        -0.18934957781421147        -0.14616936797340768         -1.1369850537909743         0.20619282615579734        -0.14265171648880207        -0.21638521902704830     
   1.4855349168311582        -0.18895680566184545        -0.14639189883040815         -1.1357321962880629         0.20537131357423877        -0.14288624433099348        -0.21745172235930016     
   1.4880804472135796        -0.18859999743240469        -0.14659568477558060         -1.1345934947902920         0.20462606809876449        -0.14307607952804657        -0.21844186255988884     
   1.4903849861416196        -0.18827885336128442        -0.14678043576969946         -1.1335685307378756         0.20395622486171455        -0.14325086965766104        -0.21933754235254554     
   1.4924462819545068        -0.18799310573524089        -0.14694589051532703         -1.1326566714401098         0.20336096644323695        -0.14340536802262005        -0.22014046729956371     
   1.4942623207146402        -0.18774250588205046        -0.14709181442077521         -1.1318569928914464         0.20283950299741282        -0.14354111948726164        -0.22084864175418337     
   1.4958313282351310        -0.18752685411316639        -0.14721800431163617         -1.1311689393458182         0.20239120400435867        -0.14365747920477276        -0.22146144166034443     
   1.4971517719669016        -0.18734598302439912        -0.14732428582034215         -1.1305918843869891         0.20201550367845800        -0.14375505103564901        -0.22197767070957056     
   1.4982223629577112        -0.18719974005567955        -0.14741051069385508         -1.1301254019471092         0.20171195309157422        -0.14383400939469637        -0.22239651153723330     
   1.4990420588479039        -0.18708801463911534        -0.14747656122818792         -1.1297690359000006         0.20148016948878433        -0.14389412008610628        -0.22271751553120259     
   1.4996100742030649        -0.18701071320882645        -0.14752234729317842         -1.1295225039031420         0.20131987380184671        -0.14393562908155613        -0.22294010356102106     
   1.4999259803299960        -0.18696776524535813        -0.14754781737404027         -1.1293853821555131         0.20123080504546231        -0.14395871167309726        -0.22306392161903621     
   1.5005009781464778        -0.18688966702684490        -0.14759418643761241         -1.1291363710632054         0.20106895518906964        -0.14400039269369938        -0.22328951944621278     
   1.5026390863807073        -0.18660020824028054        -0.14776673408570315         -1.1282136023502090         0.20046947911112645        -0.14415437139905424        -0.22412943241969510     
   1.5064835142170310        -0.18608333900654148        -0.14807745599381941         -1.1265662020783258         0.19940065938901155        -0.14442758242544579        -0.22564353253818709     
   1.5120313601844739        -0.18534536437299939        -0.14852688224466565         -1.1242159690913505         0.19787843647748521        -0.14481318619521447        -0.22783751228074872     
   1.5192773083247644        -0.18439512345221953        -0.14911560659864631         -1.1211941213533960         0.19592494724572690        -0.14530026680217059        -0.23071958333738912     
   1.5282143037644003        -0.18324349595000972        -0.14984426265897857         -1.1175405136914651         0.19356716309771838        -0.14587699099492152        -0.23429884068880816     
   1.5388336226478929        -0.18190291368809938        -0.15071343611634877         -1.1133026913003286         0.19083539876953690        -0.14652664355168074        -0.23858739917627070     
   1.5511248924135139        -0.18038684194286753        -0.15172356539862120         -1.1085347800470344         0.18776167831354273        -0.14722856213417204        -0.24359968681802613     
   1.5650761050523228        -0.17870926595717135        -0.15287484180736660         -1.1032962828225492         0.18437807362334283        -0.14796314633808863        -0.24934933348336813     
   1.5806736298803894        -0.17688420449619521        -0.15416711438887071         -1.0976498875771976         0.18071496189974501        -0.14870488770660212        -0.25585294781700457     
   1.5979022272615520        -0.17492527577846489        -0.15559980468598558         -1.0916603494073209         0.17679971545362974        -0.14942522461259583        -0.26312822063101271     
   1.6167450636746108        -0.17284533080022510        -0.15717183463560511         -1.0853917446906440         0.17265539701271759        -0.15009475287210058        -0.27119234652497270     
   1.6371837282456656        -0.17065616610640155        -0.15888157018387253         -1.0789064664337678         0.16830015399881162        -0.15067834871895783        -0.28006460968981634     
   1.6591982507805731        -0.16836832825667811        -0.16072678297113641         -1.0722618247044420         0.16374655345095349        -0.15113770359945131        -0.28976463138358455     
   1.6827671213012279        -0.16599101363745708        -0.16270463086630546         -1.0655101331603540         0.15900189134925444        -0.15143257583469266        -0.30031134608786442     
   1.7078673110762177        -0.16353190850612437        -0.16481163412280042         -1.0586957168790434         0.15406821474536850        -0.15151692193241498        -0.31172506498071040     
   1.7344742951299619        -0.16099737611099624        -0.16704370840442218         -1.0518543497200423         0.14894295545231884        -0.15134123806438765        -0.32402585508063397     
   1.7625620762107153        -0.15839236577280424        -0.16939616033228608         -1.0450121760481352         0.14361956332805725        -0.15085102741805789        -0.33723426791816252     
   1.7921032101952985        -0.15572058256109775        -0.17186372642111003         -1.0381847154542738         0.13808820343030240        -0.14998601955168131        -0.35137166412594262     
   1.8230688329064417        -0.15298457963040862        -0.17444060435231495         -1.0313759462130478         0.13233652560434359        -0.14867940087878234        -0.36646057536888421     
   1.8554286883169495        -0.15018591272485282        -0.17712049708743269         -1.0245767944419994         0.12635049414679536        -0.14685621693449419        -0.38252562608993512     
   1.8891511581133829        -0.14732547917871855        -0.17989668667136519         -1.0177639366204192         0.12011560698794678        -0.14442938044129711        -0.39959601060493227     
   1.9242032925905126        -0.14440296947172812        -0.18276198315666278         -1.0108966920595064         0.11361852558213276        -0.14129463699858585        -0.41770870893265560     
   1.9605508428464637        -0.14141810639866431        -0.18570893335261587         -1.0039128586903963         0.10684983392729995        -0.13732047265928440        -0.43691497314698741     
   1.9981582942471512        -0.13836997890634015        -0.18872975711372453        -0.99672207726985584          9.9808692861927409E-002   -0.13232273729182537        -0.45729661081197737     
   2.0369889011273465        -0.13525741163060337        -0.19181643465522177        -0.98919289073651873          9.2510570847360973E-002   -0.12599171992615368        -0.47901272031532116     
   2.0770047226945034        -0.13207911132096023        -0.19496076271562468        -0.98110951095154397          8.4998517487781866E-002   -0.11745067540679358        -0.50258198595616199     
   2.1181666601002735        -0.12883373905426582        -0.19815440117526562        -0.97192621949799496          7.7795597775758327E-002   -0.10446856308478022        -0.52506970146489107     
   2.1604344946435114        -0.12552002868818912        -0.20138892659866822        -0.96249790859996709          7.1549456509590853E-002    -9.0564992792892651E-002   -0.54462622767239188     
   2.2037669270674369        -0.12213685840163659        -0.20465587937724661        -0.95306987504108753          6.5989775660243610E-002    -7.7236426264206820E-002   -0.56360455417488931     
   2.2481216179125827        -0.11868330053093909        -0.20794680779638230        -0.94376700910313704          6.1028941698962134E-002    -6.3704702214872511E-002   -0.58246400256355157     
   2.2934552288860850        -0.11515872183688261        -0.21125331827501617        -0.93466742133117886          5.6590368412845239E-002    -4.9775984239371296E-002   -0.60128838840654419     
   2.3397234652069150        -0.11156277072810962        -0.21456710973082810        -0.92582015214677027          5.2607860698861426E-002    -3.5353186504991724E-002   -0.62009924741069333     
   2.3868811188856656        -0.10789546395682989        -0.21788002004323423        -0.91725464438602988          4.9024418677354867E-002    -2.0379724856280035E-002   -0.63889282253685098     
   2.4348821128966236        -0.10415718265025059        -0.22118405923908191        -0.90898800073655184          4.5791074402691263E-002    -4.8211198544473866E-003   -0.65765244952758328     
   2.4836795461989452        -0.10034869506120148        -0.22447144470668665        -0.90102844521404490          4.2865703669265225E-002     1.1343091001730754E-002   -0.67635416562991957     
   2.5332257395629725         -9.6471167677671499E-002   -0.22773463318382886        -0.89338160780810605          4.0212191902211245E-002     2.8123921241058281E-002   -0.69496993314863909     
   2.5834722821568974         -9.2526156078363384E-002   -0.23096634836142485        -0.88603476961006045          3.7798675122576973E-002     4.5524391838741018E-002   -0.71346890881607772     
   2.6343700788482618         -8.8515636012649862E-002   -0.23415961144890063        -0.87899349335310062          3.5598569255642108E-002     6.3541763354748426E-002   -0.73181904302444034     
   2.6858693981740740         -8.4441952786855914E-002   -0.23730775956616101        -0.87224715078132220          3.3588164410687543E-002     8.2168087554777280E-002   -0.74998765557300018     
   2.7379199209326739         -8.0307827399773907E-002   -0.24040446902083629        -0.86578730666516679          3.1746984982497527E-002    0.10139106589058172        -0.76794212781335303     
   2.7904707893498690         -7.6116345966687940E-002   -0.24344377424690056        -0.85960464996879105          3.0057165839686768E-002    0.12119391400957763        -0.78565002278407237     
   2.8434706567712955         -7.1870945349661833E-002   -0.24642008399264681        -0.85368928330674443          2.8503074948543476E-002    0.14155696037917148        -0.80308007585707908     
   2.8968677378324621         -6.7575385959575657E-002   -0.24932819373546955        -0.84803096368798270          2.7070997113709382E-002    0.16245735226301578        -0.82020214562445015     
   2.9506098590574443         -6.3233682923796192E-002   -0.25216329119504188        -0.84261967802984905          2.5748880414245057E-002    0.18386871261608162        -0.83698714019092846     
   3.0046445098368006         -5.8850162433413664E-002   -0.25492097389127483        -0.83744500253958509          2.4526082838569604E-002    0.20576274105879611        -0.85340788608826457     
   3.0589188937348930         -5.4429408417131633E-002   -0.25759725179223730        -0.83249738458807798          2.3393220062576173E-002    0.22810839870723071        -0.86943875746256805     
   3.1133799800764859         -4.9976210783233929E-002   -0.26018854820198628        -0.82776672870645240          2.2341953869967700E-002    0.25087329911204148        -0.88505636518417041     
   3.1679745557622145         -4.5495557057699393E-002   -0.26269170341146925        -0.82324367182455871          2.1364892432329540E-002    0.27402244361846201        -0.90023894604707222     
   3.2226492772622994         -4.0992608277976045E-002   -0.26510397451536222        -0.81891914719902259          2.0455455768075514E-002    0.29751983859639941        -0.91496710729302566     
   3.2773507227377006         -3.6472667331839140E-002   -0.26742303247912358        -0.81478464694320207          1.9607780102950913E-002    0.32132793765125378        -0.92922351829144190     
   3.3320254442377855         -3.1941157925521629E-002   -0.26964695848743042        -0.81083090908526823          1.8816596024673785E-002    0.34540832706998925        -0.94299316560541357     
   3.3866200199235141         -2.7403592053114267E-002   -0.27177423732373562        -0.80705060560329922          1.8077222590653443E-002    0.36972009250136523        -0.95626256851909008     
   3.4410811062651070         -2.2865558239550405E-002   -0.27380375121934086        -0.80343598339912670          1.7385440033014996E-002    0.39422496496513532        -0.96902194442245149     
   3.4953554901631994         -1.8332681530635504E-002   -0.27573476924519885        -0.79997956618979726          1.6737452544239379E-002    0.41888149419240572        -0.98126255734190826     
   3.5493901409425557         -1.3810616586492807E-002   -0.27756693858932996        -0.79667440318489546          1.6129844916950398E-002    0.44364867521261481        -0.99297820185490027     
   3.6031322621675379         -9.3050172338173288E-003   -0.27930027208973363        -0.79351408966261217          1.5559539689776651E-002    0.46848542506923385         -1.0041648519907707     
   3.6565293432287045         -4.8215115717876976E-003   -0.28093513509726470        -0.79049195237658632          1.5023742993966570E-002    0.49335015075400707         -1.0148203661026971     
   3.7095292106501310         -3.6569010122572063E-004   -0.28247223243982583        -0.78760233439423732          1.4519939222555043E-002    0.51820294956026136         -1.0249452439929072     
   3.7620800790673261          4.0568562206961326E-003   -0.28391259889696885        -0.78483944918738457          1.4045838838446659E-002    0.54300370440191104         -1.0345417102850645     
   3.8141306018259260          8.4407538504140192E-003   -0.28525756494243476        -0.78219797124283075          1.3599365713125202E-002    0.56771301408282038         -1.0436139513950864     
   3.8656299211517382          1.2780610749805577E-002   -0.28650876395809421        -0.77967276654293616          1.3178630046686006E-002    0.59228137853241580         -1.0521638988612116     
   3.9165277178431026          1.7071085751881217E-002   -0.28766810980404306        -0.77725909463111276          1.2781912890955019E-002    0.61668548688580804         -1.0602048523306329     
   3.9667742604370275          2.1307078751972408E-002   -0.28873776341329727        -0.77495262406505327          1.2407649157039628E-002    0.64087972815058070         -1.0677429026048333     
   4.0163204538010548          2.5483562925416918E-002   -0.28972013114917938        -0.77274837972849375          1.2054395248171387E-002    0.66482771970356336         -1.0747887860449139     
   4.0651178871033764          2.9595645394902136E-002   -0.29061784186505130        -0.77064301362821952          1.1720853666865630E-002    0.68849371275594318         -1.0813544658772829     
   4.1131188811143344          3.3638586893464599E-002   -0.29143372736962037        -0.76863233996594849          1.1405820341789316E-002    0.71184268505194226         -1.0874530356136121     
   4.1602765347930850          3.7607800292624442E-002   -0.29217080441379178        -0.76671290624167976          1.1108199977681284E-002    0.73484089840841504         -1.0930987834072512     
   4.2065447711139150          4.1498863832019138E-002   -0.29283225515878430        -0.76488107882573775          1.0826982390404092E-002    0.75745562786669740         -1.0983069616810881     
   4.2518783820874173          4.5307524950178257E-002   -0.29342140828564744        -0.76313374346101692          1.0561244932340655E-002    0.77965527029972370         -1.1030936964356135     
   4.2962330729325631          4.9029699059488271E-002   -0.29394172040812794        -0.76146789088642086          1.0310138774111926E-002    0.80140986043666484         -1.1074760330875904     
   4.3395655053564886          5.2661470761075926E-002   -0.29439675723109682        -0.75988057127365349          1.0072881848176162E-002    0.82269024429166970         -1.1114715334198308     
   4.3818333398997265          5.6199112062572110E-002   -0.29479017339048208        -0.75836903126710253          9.8487549576291179E-003    0.84346832845120878         -1.1150982468302633     
   4.4229952773054961          5.9639076097829730E-002   -0.29512569439030412        -0.75693081006936946          9.6370976924914833E-003    0.86372068456148332         -1.1183757524638209     
   4.4630110988726539          6.2978026035607773E-002   -0.29540709593218134        -0.75556346273805286          9.4372999903685559E-003    0.88341827608706724         -1.1213217370098232     
   4.5018417057528488          6.6212633763503545E-002   -0.29563820124016260        -0.75426596054382922          9.2488155345436234E-003    0.90253902056288116         -1.1239559449856056     
   4.5394491571535358          6.9339905660387197E-002   -0.29582283773571066        -0.75303241962642542          9.0710797168026026E-003    0.92106044892206085         -1.1262977049537175     
   4.5757967074094879          7.2357190616785541E-002   -0.29596481930634455        -0.75186449095935748          8.9036607221279658E-003    0.93896124253619351         -1.1283663341912633     
   4.6108488418866171          7.5261642707290369E-002   -0.29606796973119481        -0.75075922168077602          8.7461049505941427E-003    0.95622095269370777         -1.1301809650789243     
   4.6445713116830500          7.8050784153975095E-002   -0.29613606287764205        -0.74971455320149949          8.5980031591143917E-003    0.97282126521873058         -1.1317608437658491     
   4.6769311670935583          8.0722280317113787E-002   -0.29617282343468426        -0.74872941196800880          8.4589881209154588E-003    0.98874444155840657         -1.1331247731052783     
   4.7078967898047015          8.3273939962011073E-002   -0.29618191087030493        -0.74780166240313595          8.3287085850006007E-003     1.0039747418525482         -1.1342914641014752     
   4.7374379237892850          8.5703741033006431E-002   -0.29616690208984181        -0.74693009726982762          8.2068502780173417E-003     1.0184954824925094         -1.1352785966195458     
   4.7655257048700381          8.8009807929682576E-002   -0.29613127823139579        -0.74611521091986976          8.0931417931950824E-003     1.0322932583220668         -1.1361039989983366     
   4.7921326889237825          9.0190404536423824E-002   -0.29607841086663744        -0.74535018426583044          7.9872548145568899E-003     1.0453547850902831         -1.1367846541010296     
   4.8172328786987721          9.2243935574998964E-002   -0.29601154823432324        -0.74462855727708310          7.8888892780489672E-003     1.0576673663887899         -1.1373367860620465     
   4.8408017492194269          9.4168940353617836E-002   -0.29593380266749264        -0.74397994987076665          7.7981464287396208E-003     1.0692198742139196         -1.1377760883177299     
   4.8628162717543342          9.5964067766934669E-002   -0.29584814000756610        -0.74337089243858401          7.7144764803003937E-003     1.0800042613620886         -1.1381180923768561     
   4.8832549363253897          9.7628020464841023E-002   -0.29575737179674427        -0.74281108084865921          7.6378060655599329E-003     1.0900080379010080         -1.1383760074319189     
   4.9020977727384478          9.9160065714567341E-002   -0.29566410906560270        -0.74229996418511135          7.5679695593982273E-003     1.0992240884310709         -1.1385634460822645     
   4.9193263701196104         0.10055922357010420        -0.29557080848543787        -0.74183670099451748          7.5048142111652626E-003     1.1076447090578148         -1.1386927056980807     
   4.9349238949476772         0.10182386790675785        -0.29547978982458184        -0.74142068015005913          7.4482047618400753E-003     1.1152630494665259         -1.1387751417973315     
   4.9488751075864865         0.10295382982915162        -0.29539308295912359        -0.74105096703579953          7.3980171862517621E-003     1.1220730708084126         -1.1388211259557290     
   4.9611663773521073         0.10394834462235859        -0.29531256119256688        -0.74072738048777498          7.3541488755973850E-003     1.1280693567513942         -1.1388399673123837     
   4.9717856962355995         0.10480680795538877        -0.29523988219749453        -0.74044933370296484          7.3165064999737399E-003     1.1332472408556731         -1.1388399240758091     
   4.9807226916752354         0.10552870934054161        -0.29517648639142835        -0.74021643068597442          7.2850115349723868E-003     1.1376027907394834         -1.1388281783991903     
   4.9879686398155263         0.10611365026604251        -0.29512359034900498        -0.74002829646021007          7.2595981825437613E-003     1.1411328907791440         -1.1388108406571247     
   4.9935164857829690         0.10656128860295311        -0.29508218601154013        -0.73988471612413087          7.2402143805729083E-003     1.1438348764782720         -1.1387928344840872     
   4.9973609136192927         0.10687137834904317        -0.29505303419028428        -0.73978547480055168          7.2268197811831527E-003     1.1457066477395288         -1.1387779076708364     
   4.9994990218535218         0.10704381146759889        -0.29503665741345453        -0.73973026005080800          7.2193824598669552E-003     1.1467476192832102         -1.1387687882283686     
   5.0007156830663968         0.10714192724685682        -0.29502728597396949        -0.73969870458548259          7.2151529775589763E-003     1.1473397730564843         -1.1387632876652816     
   5.0037701234010106         0.10738818118710883        -0.29500359467157122        -0.73962003306019164          7.2045527360921095E-003     1.1488265248433116         -1.1387486920287531     
   5.0092621631671870         0.10783074856814676        -0.29496040390429196        -0.73947895604538871          7.1855417799247968E-003     1.1514990487081809         -1.1387192860164426     
   5.0171876574063914         0.10846901264319765        -0.29489672912488540        -0.73927595744720942          7.1582147784121581E-003     1.1553549940556473         -1.1386699435952101     
   5.0275390118925207         0.10930195884074882        -0.29481116897345977        -0.73901221795202754          7.1227166625791637E-003     1.1603885863151349         -1.1385928975363249     
   5.0403061482348575         0.11032824336882752        -0.29470190799829532        -0.73868832578869503          7.0792253850210018E-003     1.1665935076321792         -1.1384784440651268     
   5.0554766037827044         0.11154621516452742        -0.29456672732023731        -0.73830602121425348          7.0279661478390484E-003     1.1739618290457323         -1.1383147225590586     
   5.0730355605907338         0.11295388919868043        -0.29440302143964581        -0.73786688024235014          6.9691960530908412E-003     1.1824821781197175         -1.1380873274652914     
   5.0929658643604609         0.11454897611507800        -0.29420781397392975        -0.73737270574998592          6.9032048486891090E-003     1.1921437924892946         -1.1377804942919667     
   5.1152480426862708         0.11632888937146477        -0.29397777743875969        -0.73682555717997544          6.8303118933067579E-003     1.2029312552484035         -1.1373758432772656     
   5.1398603246593595         0.11829052216580671        -0.29370927029763638        -0.73622767654369381          6.7508619341573092E-003     1.2148300941874475         -1.1368539922576297     
   5.1667786623923018         0.12043057570286389        -0.29339834034027401        -0.73558130754010465          6.6652198161695712E-003     1.2278277483313285         -1.1361949335123764     
   5.1959767546366651         0.12274582148695366        -0.29304073509166506        -0.73488906773135065          6.5737701253951904E-003     1.2418978614133225         -1.1353741807335611     
   5.2274260725436754         0.12523200984322119        -0.29263200046887350        -0.73415359595478702          6.4769102325132758E-003     1.2570227684924458         -1.1343687251238195     
   5.2610958875731821         0.12788493098729101        -0.29216744305572739        -0.73337737272018588          6.3750451316572105E-003     1.2731792673930835         -1.1331535643118829     
   5.2969533015374539         0.13069998373304234        -0.29164218966883820        -0.73256337330893206          6.2685895560117234E-003     1.2903426354906782         -1.1317029265185190     
   5.3349632787570886         0.13367223157222435        -0.29105121688567726        -0.73171438817181433          6.1579586650036518E-003     1.3084857485857642         -1.1299902499315442     
   5.3750886803010216         0.13679642087818697        -0.29038938408878473        -0.73083294045502734          6.0435643709982577E-003     1.3275803370583859         -1.1279886919756317     
   5.4172903002789976         0.14006695953718090        -0.28965146974846351        -0.72992265020329317          5.9258234890078318E-003     1.3475949811168402         -1.1256708469569421     
   5.4615269041520591         0.14347792349178098        -0.28883220653935138        -0.72898560969103943          5.8051337776815013E-003     1.3684976047511599         -1.1230095492474925     
   5.5077552690242140         0.14702309310004333        -0.28792631507911420        -0.72802486207045969          5.6818916914676814E-003     1.3902527353563512         -1.1199774249628096     
   5.5559302258762617         0.15069591887649691        -0.28692854198587925        -0.72704319434416687          5.5564805235379993E-003     1.4128246932256758         -1.1165478356892693     
   5.6060047037007319         0.15448955421564481        -0.28583369385736890        -0.72604329655377908          5.4292699800171920E-003     1.4361743484159393         -1.1126943209421389     
   5.6579297754949476         0.15839685669206865        -0.28463667279884136        -0.72502882190763562          5.3006222675965609E-003     1.4602613739713730         -1.1083913058325370     
   5.7116547060673586         0.16241040639810161        -0.28333251044490410        -0.72399920351268043          5.1708541807544799E-003     1.4850451982839445         -1.1036144728002584     
   5.7671270016104952         0.16652248133948611        -0.28191640359763381        -0.72296014637198325          5.0403105273905870E-003     1.5104798318915291         -1.0983398114445373     
   5.8242924609921474         0.17072514283535542        -0.28038374292335105        -0.72191281346796066          4.9092869440660178E-003     1.5365236270711538         -1.0925458684035341     
   5.8830952287146765         0.17501017859090881        -0.27873014831572751        -0.72085956504475568          4.7780700444903408E-003     1.5631262853691088         -1.0862111424032543     
   5.9434778494907308         0.17936915612030174        -0.27695149696100274        -0.71980237325668883          4.6469262465858203E-003     1.5902414017508533         -1.0793168550253243     
   6.0053813243820535         0.18379343015540200        -0.27504395247665520        -0.71874359901091911          4.5161066987573096E-003     1.6178195807664018         -1.0718456255956668     
   6.0687451684465472         0.18827418662296214        -0.27300399062340602        -0.71768494928188020          4.3858409183039722E-003     1.6458111453514317         -1.0637821292371465     
   6.1335074698372649         0.19280239380002889        -0.27082842790844391        -0.71662832592361736          4.2563423943061032E-003     1.6741645051128180         -1.0551128680782349     
   6.1996049502955923         0.19736893044427545        -0.26851443967971306        -0.71557578383905729          4.1278085249644957E-003     1.7028285604742162         -1.0458267053526786     
   6.2669730269795227         0.20196449509250622        -0.26605958697408127        -0.71452738512624459          4.0004095325697356E-003     1.7317502185382756         -1.0359144586592470     
   6.3355458755666048         0.20657970843539425        -0.26346183206223678        -0.71348631573836496          3.8743170065306250E-003     1.7608699908823597         -1.0253682139184075     
   6.4052564945699215         0.21120511682332493        -0.26071955674921254        -0.71245331866603301          3.7496741517863419E-003     1.7901449056432277         -1.0141853508908905     
   6.4760367708042459         0.21583121254928464        -0.25783157774219317        -0.71142990420461927          3.6266139328298792E-003     1.8195162091133068         -1.0023628847265702     
   6.5478175459384254         0.22044843877985795        -0.25479716049515516        -0.71041651338631595          3.5052505934176571E-003     1.8489324360953578        -0.98990149968425312     
   6.6205286840689457         0.22504713762533937        -0.25161603309192648        -0.70941470709011034          3.3856910330246578E-003     1.8783425325226271        -0.97680430780078753     
   6.6940991402486771         0.22961799032852326        -0.24828837812233734        -0.70842564378869333          3.2680280454260068E-003     1.9076789683895927        -0.96307426397991924     
   6.7684570299038196         0.23415141128936989        -0.24481486507458367        -0.70744979325533108          3.1523401808930020E-003     1.9369068702237662        -0.94872171299675112     
   6.8435296990712411         0.23863801915193919        -0.24119663654402770        -0.70648803064212295          3.0386973808929573E-003     1.9659678873070425        -0.93375563466620948     
   6.9192437953875654         0.24306852065276224        -0.23743531638496385        -0.70554107630253893          2.9271592090310198E-003     1.9948110180538179        -0.91818836932216730     
   6.9955253397606603         0.24743374065807455        -0.23353300979101954        -0.70460937232912957          2.8177752005149772E-003     2.0233864643257307        -0.90203458019891269     
   7.0722997986534919         0.25172467408907351        -0.22949230065954276        -0.70369371438760719          2.7105879820797018E-003     2.0516456035873762        -0.88531116266068199     
   7.1494921569097150         0.25593243034632018        -0.22531625071888428        -0.70277850214622695          2.6055763916721540E-003     2.0795408231822949        -0.86803713115227932     
   7.2270269910498470         0.26004777239376264        -0.22100840913965272        -0.70191209378103336          2.5029310562021453E-003     2.1070265253191511        -0.85023364740103680     
   7.3048285429664084         0.26406160055821143        -0.21657278849972297        -0.70104658974453948          2.4025072949104432E-003     2.1340575645672581        -0.83192371822576938     
   7.3828207939460206         0.26797513933821576        -0.21201355283352116        -0.70019868671656793          2.3043754380129614E-003     2.1605918289657358        -0.81313239736120013     
   7.4609275389461427         0.27176633305542092        -0.20733602413976729        -0.69936835351879434          2.2085436317641205E-003     2.1865881437912127        -0.79388641071854582     
   7.5390724610538573         0.27543477781637415        -0.20254530676713828        -0.69855624734351851          2.1150174091042052E-003     2.2120069791838346        -0.77421412547333779     
   7.6171792060539794         0.27897269489453141        -0.19764715709164105        -0.69776143313882910          2.0237937051512970E-003     2.2368110022200081        -0.75414548447437002     
   7.6951714570335916         0.28237315094229276        -0.19264771924603891        -0.69698518851482227          1.9348718358024779E-003     2.2609655214273254        -0.73371191618067755     
   7.7729730089501530         0.28562968419488161        -0.18755352119673357        -0.69622693413737013          1.8482428011241353E-003     2.2844382731626682        -0.71294617277111838     
   7.8505078430902850         0.28873625036576211        -0.18237145969157514        -0.69548704739208544          1.7638971867369262E-003     2.3071963940092317        -0.69188192191269637     
   7.9277002013465081         0.29168715754109925        -0.17710878392532459        -0.69476535543991491          1.6818216756879613E-003     2.3292128426231837        -0.67055421833206619     
   8.0044746602393406         0.29447728878060453        -0.17177307145102072        -0.69406182275478656          1.6020010968152679E-003     2.3504609204948239        -0.64899885490161302     
   8.0807562046124346         0.29710175918245174        -0.16637221614214345        -0.69337649007538582          1.5244185209656350E-003     2.3709129141520000        -0.62725216110717852     
   8.1564703009287580         0.29955634868484726        -0.16091439785412204        -0.69270916364704449          1.4490549089341313E-003     2.3905595551840189        -0.60535239248495598     
   8.2315429700961804         0.30183722847973399        -0.15540806710646382        -0.69206001549709650          1.3758905421433457E-003     2.4093684801049768        -0.58333634829022396     
   8.3059008597513220         0.30394107806221843        -0.14986192045798583        -0.69142869359641645          1.3049035738586835E-003     2.4273271772879408        -0.56124261584741320     
   8.3794713159310543         0.30586509137969803        -0.14428487779272853        -0.69081525496979468          1.2360719689538404E-003     2.4444218213292204        -0.53910977568346818     
   8.4521824540615746         0.30760698684985266        -0.13868605903112705        -0.69021947725798627          1.1693724677558578E-003     2.4606404647335105        -0.51697654247950309     
   8.5239632291957541         0.30916497088656786        -0.13307476115986719        -0.68964146646425006          1.1047817455293808E-003     2.4759738713608774        -0.49488170685075950     
   8.5947435054300794         0.31053787172757719        -0.12746043218215095        -0.68908060135786453          1.0422750152053108E-003     2.4904157358851462        -0.47286403077175193     
   8.6644541244333944         0.31172499613798299        -0.12185264931023776        -0.68853741950339675          9.8182884344391770E-004     2.5039557845077307        -0.45096177052074538     
   8.7330269730204773         0.31272628460070589        -0.11626109229618836        -0.68801087823758478          9.2341757460867146E-004     2.5165987757576844        -0.42921360622963500     
   8.8003950497044077         0.31354216215967473        -0.11069552114225172        -0.68750155098814492          8.6701760240699829E-004     2.5283417599290594        -0.40765729787798655     
   8.8664925301627360         0.31417370821638846        -0.10516574930562116        -0.68700912030144201          8.1260426595809547E-004     2.5391853041394095        -0.38633022761408492     
   8.9312548315534528         0.31462254154694874         -9.9681620789168507E-002   -0.68653318232142846          7.6015305007772860E-004     2.5491424231875874        -0.36526965827240870     
   8.9946186756179465         0.31489103921467876         -9.4252983329374887E-002   -0.68607405978545655          7.0964043251618941E-004     2.5582110499042643        -0.34451145391645527     
   9.0565221505092701         0.31498392601114727         -8.8889649229528606E-002   -0.68563132083507694          6.6104247224831893E-004     2.5664041760201033        -0.32409130999098318     
   9.1169047712853235         0.31489724630726362         -8.3601476942224542E-002   -0.68520440434214969          6.1433560846281684E-004     2.5737332277192411        -0.30404395571754583     
   9.1757075390078526         0.31464348307263862         -7.8398105848902083E-002   -0.68479372874746547          5.6949755852678556E-004     2.5802113367950459        -0.28440323287390290     
   9.2328729983895048         0.31422392562668988         -7.3289198455425822E-002   -0.68439885977154746          5.2650585927135549E-004     2.5858279679286809        -0.26520130260764851     
   9.2883452939326414         0.31364395604789735         -6.8284270251742885E-002   -0.68402013397477701          4.8533916044235070E-004     2.5906881347574875        -0.24647258113638859     
   9.3420702245050524         0.31290945654264024         -6.3392701318311373E-002   -0.68365660591245314          4.4597589847710482E-004     2.5947224243087335        -0.22824533887439119     
   9.3939952962992681         0.31202696452792072         -5.8623712585692975E-002   -0.68330871052040321          4.0839604064958260E-004     2.5979848846411420        -0.21055022719952723     
   9.4440697741237383         0.31100360389123050         -5.3986344306025655E-002   -0.68297617753401030          3.7257979353990143E-004     2.6004989721764775        -0.19341580241526460     
   9.4922447309757860         0.30984720178223046         -4.9489433827424850E-002   -0.68265916329734910          3.3850828747728493E-004     2.6022926126766017        -0.17686947096325209     
   9.5384730958479409         0.30856621977257426         -4.5141595079378413E-002   -0.68235669137079547          3.0616290396080217E-004     2.6034001324419855        -0.16093746209575263     
   9.5827096997210024         0.30716971498836082         -4.0951198256925732E-002   -0.68206946633760868          2.7552651250225326E-004     2.6038453360789138        -0.14564450036508364     
   9.6249113196989775         0.30566766960904113         -3.6926348570056923E-002   -0.68179727141556612          2.4658234579720328E-004     2.6036651493817509        -0.13101420591495044     
   9.6650367212429114         0.30407060106741490         -3.3074868819549234E-002   -0.68153977965759771          2.1931442150769978E-004     2.6028938305667726        -0.11706878815666991     
   9.7030466984625470         0.30238980199846072         -2.9404279707111243E-002   -0.68129697158125102          1.9370767594920229E-004     2.6015753122612848        -0.10382919593745671     
   9.7389041124268179         0.30063745145976001         -2.5921781664024129E-002   -0.68106900020537275          1.6974789665505054E-004     2.5997448715668638         -9.1314877992332455E-002
   9.7725739274563246         0.29882647986527344         -2.2634238075409631E-002   -0.68085546573744427          1.4742157533496829E-004     2.5974468873421515         -7.9543990339085185E-002
   9.8040232453633358         0.29697079465480197         -1.9548158115406472E-002   -0.68065654804301989          1.2671617771221335E-004     2.5947351877312803         -6.8533348216150924E-002
   9.8332213376076982         0.29508524591533541         -1.6669681061461838E-002   -0.68047217470732579          1.0761996160531970E-004     2.5916513197976330         -5.8298258438907340E-002
   9.8601396753406405         0.29318580155473295         -1.4004560834753200E-002   -0.68030237066926746          9.0122057475670791E-005     2.5882530977165277         -4.8852743748715705E-002
   9.8847519573137284         0.29128968289629992         -1.1558151450852460E-002   -0.68014691869672206          7.4212432761397505E-005     2.5845941770596070         -4.0209400234521880E-002
   9.9070341356395382         0.28941551425001422         -9.3353931865527238E-003   -0.68000583188398156          5.9881956763371300E-005     2.5807416275654682         -3.2379500756267415E-002
   9.9269644394092662         0.28758366848805678         -7.3407992884515329E-003   -0.67987946086126649          4.7122389548616414E-005     2.5767576295443759         -2.5372928048299503E-002
   9.9445233962172956         0.28581656986594717         -5.5784435328400323E-003   -0.67976774661622830          3.5926328694336405E-005     2.5727278042246442         -1.9198284930570887E-002
   9.9596938517651417         0.28413921943467424         -4.0519482840558991E-003   -0.67967213784229352          2.6287308829922973E-005     2.5687260077659313         -1.3862822043633533E-002
   9.9724609881074784         0.28258010102176906         -2.7644730016808815E-003   -0.67958792352315256          1.8199547610223907E-005     2.5648512359341091         -9.3725582685113239E-003
   9.9828123425936077         0.28117243950253484         -1.7187030155104992E-003   -0.67952054921038330          1.1658472076206150E-005     2.5612162485910792         -5.7322799828442260E-003
   9.9907378368328139         0.27995679304945470         -9.1683723161714462E-004   -0.67946811097034410          6.6601460202797551E-006     2.5579579081682651         -2.9455954124892377E-003
   9.9962298765989885         0.27898615093199342         -3.6056842156095213E-004   -0.67943099411981678          3.2015217078521594E-006     2.5552560399269226         -1.0149720388941401E-003
   9.9992843169336041         0.27890023399448227         -1.3705845768296676E-005   -0.67941023047016236          1.2479936410149068E-006     2.5547775720395682          1.5137908192405301E-004


==> anc/St1.dat <==
  -1.9932624487587929        -0.45847705930789462          2.5961520277497457E-006
  -1.9646737262712932        -0.45673679767755726          2.6164840960204154E-006
  -1.9139440337132032        -0.45355786927103198          2.6532664678475747E-006
  -1.8422508487880491        -0.44885542671928208          2.7068227829779473E-006
  -1.7512731647414914        -0.44250389312813082          2.7775272161337170E-006
  -1.6431430735586139        -0.43433228540364599          2.8656955586583307E-006
  -1.5203949344691035        -0.42411915425306884          2.9713906300322158E-006
  -1.3859058097465633        -0.41158738663069111          3.0941002764856708E-006
  -1.2428279855495163        -0.39640029431515933          3.2322157755727314E-006
  -1.0945150703095916        -0.37816186345376801          3.3822037948032634E-006
 -0.94444338293840846        -0.35642657762107000          3.5373265289350470E-006
 -0.79613046769848383        -0.33072851014450311          3.6857440331036888E-006
 -0.65305264350143677        -0.30064605343893080          3.8078986680132589E-006
 -0.51856351877889650        -0.26592756707824872          3.8734133328170816E-006
 -0.39581537968938618        -0.22671104416454071          3.8387369942592399E-006
 -0.28768528850650854        -0.18386573039980564          3.6491738832753221E-006
 -0.19670760445995084        -0.13943715717757996          3.2534094710857339E-006
 -0.12501441953479675         -9.7046255294211070E-002     2.6430682085607253E-006
  -7.4284726976706739E-002    -6.1871946629716568E-002     1.9202881998207789E-006
  -4.5696004489207298E-002    -3.9705708930949477E-002     1.3405705422753372E-006
  -3.8751991658699844E-002    -3.4030827744671512E-002     1.1743357749020779E-006
  -3.7878817561813521E-002    -3.3308712071736184E-002     1.1526251341579173E-006
  -3.6341052988118183E-002    -3.2032275395862134E-002     1.1139348632325656E-006
  -3.4193920287115744E-002    -3.0239911391292996E-002     1.0589233102549279E-006
  -3.1514978014305112E-002    -2.7986902597301407E-002     9.8862697847275977E-007
  -2.8401039233579353E-002    -2.5344438074948294E-002     9.0452466462433950E-007
  -2.4964646007752278E-002    -2.2398403438661538E-002     8.0861345765778417E-007
  -2.1329996835242369E-002    -1.9247623937615442E-002     7.0347640985985247E-007
  -1.7628456412757631E-002    -1.6001426037902867E-002     5.9232284328089358E-007
  -1.3993807240247723E-002    -1.2776431447712367E-002     4.7897986492363882E-007
  -1.0557414014420648E-002    -9.6925645330410686E-003     3.6781400934333188E-007
  -7.4434752336948896E-003    -6.8683469464412700E-003     2.6356715900870346E-007
  -4.7645329608842577E-003    -4.4156647506861301E-003     1.7110227582895219E-007
  -2.6174002598818163E-003    -2.4343068749338760E-003     9.5071510522397156E-008
  -1.0796356861864746E-003    -1.0066575372293311E-003     3.9538553237166771E-008
  -2.0646158930015882E-004    -1.9278333683229860E-004     7.5965124127808605E-009
   2.0738219220638541E-008     1.9370900447686618E-008    -7.6388448765228518E-013
   1.0618886748770468E-007     9.9187603779433965E-008    -3.9114286999786154E-012
   2.4778588109692281E-007     2.3144887149948281E-007    -9.1271106513759255E-012
   4.2644296641369816E-007     3.9832686200981848E-007    -1.5707900130465866E-011
   6.1803672524754472E-007     5.7728870373822104E-007    -2.2765222801240161E-011
   7.9669381056432006E-007     7.4416689840566652E-007    -2.9346038441518226E-011
   9.3829082417353814E-007     8.7642846789087232E-007    -3.4561759061544224E-011
   1.0237414724406042E-006     9.5624541321101596E-007    -3.7709334281935647E-011
   1.0637392347176587E-006     9.9360615805029449E-007    -3.9182653125239139E-011
   1.1446272701630435E-006     1.0691613312483552E-006    -4.2162168411493382E-011
   1.2848116755708522E-006     1.2001035755542824E-006    -4.7325874913028689E-011
   1.4755177075220877E-006     1.3782367238517131E-006    -5.4350563026082575E-011
   1.7047668526655737E-006     1.5923720602344848E-006    -6.2795012103149896E-011
   1.9581556314147402E-006     1.8290557547546884E-006    -7.2128674750260542E-011
   2.2197631352302313E-006     2.0734165488870817E-006    -8.1765103598665806E-011
   2.4731519139793978E-006     2.3101006461645520E-006    -9.1098817856577716E-011
   2.7024010591228836E-006     2.5242366884274734E-006    -9.9543357387029077E-011
   2.8931070910741195E-006     2.7023706711104905E-006    -1.0656815242074433E-010
   3.0332914964819278E-006     2.8333136719221789E-006    -1.1173195586358587E-010
   3.1141795319273128E-006     2.9088693368242028E-006    -1.1471153415580608E-010
   1.5654307953090127E-004     1.4625965465385756E-004    -5.7710538404335907E-009
   8.0748961498394722E-004     7.5525762283322538E-004    -2.9872962528263658E-008
   1.9625715753522656E-003     1.8391397353708231E-003    -7.3058757629946792E-008
   3.5949785625140548E-003     3.3780281468609496E-003    -1.3501564971403553E-007
   5.6664809970682177E-003     5.3429421201352514E-003    -2.1523114266112821E-007
   8.1285325373038116E-003     7.6960913772750449E-003    -3.1295020123271796E-007
   1.0923427479131411E-002     1.0391087734510654E-002    -4.2711355765459675E-007
   1.3985656994022450E-002     1.3373279271768648E-002    -5.5628733725569689E-007
   1.7243445585378766E-002     1.6580269604461347E-002    -6.9859047569952188E-007
   2.0620433779957387E-002     1.9942675739379023E-002    -8.5162856473855756E-007
   2.4037468067046600E-002     2.3385172415451537E-002    -1.0124454695380119E-006
   2.7414456261625222E-002     2.6827859845272976E-002    -1.1775063867803886E-006
   3.0672244852981537E-002     3.0187973637925261E-002    -1.3427269252485142E-006
   3.3734474367872580E-002     3.3381930149218114E-002    -1.5035609980865067E-006
   3.6529369309700174E-002     3.6327668545972809E-002    -1.6551546383990265E-006
   3.8991420849935773E-002     3.8947214887155142E-002    -1.7925629428484295E-006
   4.1062923284489933E-002     4.1169357521322912E-002    -1.9110146283211666E-006
   4.2695330271651719E-002     4.2932293189548186E-002    -2.0061968150794673E-006
   4.3850412232020040E-002     4.4186094009680224E-002    -2.0745270167534493E-006
   4.4501358767473090E-002     4.4895011441668478E-002    -2.1133916123233777E-006
   4.4751725226090291E-002     4.5168125282540238E-002    -2.1284080735319039E-006
   4.5163131606309151E-002     4.5617455766201347E-002    -2.1531657384339833E-006
   4.5893157902309772E-002     4.6416450632664481E-002    -2.1973488033820430E-006
   4.6924859605990840E-002     4.7549288514018212E-002    -2.2603358309645574E-006
   4.8234075143364169E-002     4.8993067873391305E-002    -2.3411774337876004E-006
   4.9790122617179536E-002     5.0718177244378881E-002    -2.4385660105261324E-006
   5.1556531298207399E-002     5.2688637444631849E-002    -2.5507936171519694E-006
   5.3491898784638281E-002     5.4862554082846168E-002    -2.6757110665310568E-006
   5.5550862061791870E-002     5.7192711002757204E-002    -2.8106979905914765E-006
   5.7685160984216353E-002     5.9627325945764031E-002    -2.9526559562607405E-006
   5.9844769539712662E-002     6.2110983905320008E-002    -3.0980389909359964E-006
   6.1979068462137146E-002     6.4585755366257935E-002    -3.2429365904343694E-006
   6.4038031739290735E-002     6.6992494867521526E-002    -3.3832216843591423E-006
   6.5973399225721624E-002     6.9272303911047287E-002    -3.5147681773949777E-006
   6.7739807906749480E-002     7.1368118488930071E-002    -3.6337270082545353E-006
   6.9295855380564847E-002     7.3226374070033906E-002    -3.7368272027246889E-006
   7.0605070917938176E-002     7.4798684071949686E-002    -3.8216409521028267E-006
   7.1636772621619244E-002     7.6043446780162116E-002    -3.8867287283965499E-006
   7.2366798917619865E-002     7.6927310184938938E-002    -3.9315816562499672E-006
   7.2778205297838724E-002     7.7425709456654404E-002    -3.9562903894273420E-006
   7.2921645400328694E-002     7.7600793385921032E-002    -3.9648634098285427E-006
   7.3116870257916577E-002     7.7838114570025582E-002    -3.9763858618538846E-006
   7.3455208065616950E-002     7.8249845187805200E-002    -3.9961008587060139E-006
   7.3915480808351183E-002     7.8810853485435609E-002    -4.0223560695757906E-006
   7.4468778109569478E-002     7.9486611281165437E-002    -4.0529433606825912E-006
   7.5080336889224539E-002     8.0235268134325952E-002    -4.0853073611426535E-006
   7.5711731722775469E-002     8.1010137234666713E-002    -4.1168089112797758E-006
   7.6323290502430530E-002     8.1762542197683988E-002    -4.1450280239841818E-006
   7.6876587803648824E-002     8.2444871349777349E-002    -4.1680714592317388E-006
   7.7336860546383057E-002     8.3013651699750932E-002    -4.1848353224298601E-006
   7.7675198354083430E-002     8.3432436048748018E-002    -4.1951680056262885E-006
   7.7870423211671314E-002     8.3674348421171912E-002    -4.1998908070598450E-006
   7.7920252735342435E-002     8.3736127125656520E-002    -4.2007550432088785E-006
   7.7934451470834484E-002     8.3753733132185315E-002    -4.2005207164521123E-006
   7.7959646632546925E-002     8.3784977223248389E-002    -4.1995410400536019E-006
   7.7995253420145752E-002     8.3829136383764921E-002    -4.1973653818533962E-006
   7.8040437953033504E-002     8.3885186664128961E-002    -4.1936355630019629E-006
   7.8094141316802465E-002     8.3951818577849446E-002    -4.1881084280817169E-006
   7.8155104808956904E-002     8.4027472347255175E-002    -4.1806700869849703E-006
   7.8221899521778576E-002     8.4110382469718664E-002    -4.1713411638637260E-006
   7.8292959856196775E-002     8.4198611005173396E-002    -4.1602720546531008E-006
   7.8366620225402348E-002     8.4290094092824605E-002    -4.1477295134681872E-006
   7.8441154097797630E-002     8.4382689041285167E-002    -4.1340776509179491E-006
   7.8514814467003202E-002     8.4474224407726228E-002    -4.1197547487651110E-006
   7.8585874801421401E-002     8.4562554004125878E-002    -4.1052439458327238E-006
   7.8652669514243073E-002     8.4645600442728494E-002    -4.0910507928431873E-006
   7.8713633006397513E-002     8.4721418504936891E-002    -4.0776761417637388E-006
   7.8767336370166474E-002     8.4788225520645188E-002    -4.0655909710127394E-006
   7.8812520903054226E-002     8.4844442916093929E-002    -4.0552198192510976E-006
   7.8848127690653053E-002     8.4888751166911677E-002    -4.0469249784063775E-006
   7.8873322852365493E-002     8.4920106903805220E-002    -4.0409940157674897E-006
   7.8887521587857543E-002     8.4937778265006952E-002    -4.0376296658406620E-006
   7.8899478568231193E-002     8.4952660577683928E-002    -4.0347845358805503E-006
   7.8936180428320582E-002     8.4998346647522593E-002    -4.0259888933098281E-006
   7.9001978172016304E-002     8.5080268152970623E-002    -4.0099942646389492E-006
   7.9096490801854241E-002     8.5197978922252865E-002    -3.9865586456525083E-006
   7.9219151715497024E-002     8.5350812865520154E-002    -3.9554508893850829E-006
   7.9369223649102524E-002     8.5537893651178726E-002    -3.9165457541731846E-006
   7.9545804197472189E-002     8.5758178559087420E-002    -3.8699014600338692E-006
   7.9747831444024447E-002     8.6010387939180477E-002    -3.8158253017099747E-006
   7.9974090401303835E-002     8.6293085839600228E-002    -3.7549226751759055E-006
   8.0223220336070517E-002     8.6604654987431265E-002    -3.6880920646561231E-006
   8.0493722959936967E-002     8.6943304641551880E-002    -3.6165350201021255E-006
   8.0783971443331465E-002     8.7307079470027263E-002    -3.5417001152383178E-006
   8.1092220200921411E-002     8.7693875302648910E-002    -3.4652516830934759E-006
   8.1416615390532507E-002     8.8101447610805933E-002    -3.3889826641166990E-006
   8.1755206062792476E-002     8.8527421476547560E-002    -3.3147629418013585E-006
   8.2105955894611907E-002     8.8969304568841820E-002    -3.2444378347535176E-006
   8.2466755436017183E-002     8.9424496560817190E-002    -3.1797800186252431E-006
   8.2835434796723187E-002     8.9890326072266213E-002    -3.1223773174608737E-006
   8.3209776696169982E-002     9.0364022052615678E-002    -3.0736229188728378E-006
   8.3587529798551899E-002     9.0842764515681296E-002    -3.0346119256014972E-006
   8.3966422252648096E-002     9.1323692392265468E-002    -3.0061435505522279E-006
   8.4344175355030013E-002     9.1803917234724405E-002    -2.9886670077367147E-006
   8.4718517254476808E-002     9.2280540655014828E-002    -2.9822946509070597E-006
   8.5087196615182811E-002     9.2750671959482486E-002    -2.9867983536556605E-006
   8.5447996156588088E-002     9.3211448303156516E-002    -3.0016261233825863E-006
   8.5798745988407518E-002     9.3660049956360597E-002    -3.0259236272990250E-006
   8.6137336660667488E-002     9.4093719503010778E-002    -3.0585864721997531E-006
   8.6461731850278584E-002     9.4509778569953018E-002    -3.0983064204820495E-006
   8.6769980607868530E-002     9.4905651077656139E-002    -3.1436114512124096E-006
   8.7060229091263028E-002     9.5278855894191938E-002    -3.1929483745957393E-006
   8.7330731715129478E-002     9.5627107816539741E-002    -3.2446173997538377E-006
   8.7579861649896160E-002     9.5948187057549372E-002    -3.2970270879428159E-006
   8.7806120607175547E-002     9.6240076104345845E-002    -3.3485701996905737E-006
   8.8008147853727806E-002     9.6500939632342422E-002    -3.3977097839574472E-006
   8.8184728402097470E-002     9.6729127525852110E-002    -3.4430312552416139E-006
   8.8334800335702970E-002     9.6923193140934449E-002    -3.4832626766875103E-006
   8.8457461249345753E-002     9.7081903555705396E-002    -3.5173006119556573E-006
   8.8551973879183690E-002     9.7204249706489859E-002    -3.5442278331302020E-006
   8.8617771622879413E-002     9.7289453902844256E-002    -3.5633310888209032E-006
   8.8654473482968801E-002     9.7336991132165276E-002    -3.5741143413594906E-006
   8.8706794254991742E-002     9.7404771643895049E-002    -3.5896434060887111E-006
   8.8892264302076557E-002     9.7645161651082488E-002    -3.6461411537650531E-006
   8.9221374442323712E-002     9.8072186318450619E-002    -3.7518740486029429E-006
   8.9686485759891091E-002     9.8676456670738377E-002    -3.9132982509616353E-006
   9.0276705744402871E-002     9.9445509058468815E-002    -4.1353314560252786E-006
   9.0978202396159294E-002    0.10036179053341318         -4.4241026838867810E-006
   9.1774533996721738E-002    0.10140528170256506         -4.7799897453190167E-006
   9.2647035533143768E-002    0.10255267525894013         -5.1983705329873087E-006
   9.3575256470690871E-002    0.10377809240604849         -5.6681241443249340E-006
   9.4537440191382285E-002    0.10505355200852358         -6.1720223279553834E-006
   9.5511033989951019E-002    0.10634957455350608         -6.6881696406040012E-006
   9.6473217710642434E-002    0.10763583059988120         -7.1925566878217571E-006
   9.7401438648189537E-002    0.10888187947150336         -7.6619122898014891E-006
   9.8273940184611566E-002    0.11005777353426127         -8.0773356519250883E-006
   9.9070271785174011E-002    0.11113498895433151         -8.4260132922999494E-006
   9.9771768436930433E-002    0.11208708783476466         -8.7026382487367113E-006
  0.10036198842144221         0.11289047807451383         -8.9090098425437508E-006
  0.10082709973900959         0.11352507923364508         -9.0523389512549290E-006
  0.10115620987925675         0.11397493188777713         -9.1424863782362583E-006
  0.10134167992634156         0.11422875255189868         -9.1889128405012481E-006
  0.10142909998832507         0.11434847133491191         -9.2096562195550808E-006
  0.10161457003540988         0.11460260318012537         -9.2512107445920757E-006
  0.10194368017565704         0.11505405036591754         -9.3163946280008401E-006
  0.10240879149322442         0.11569317351065517         -9.3888494857350497E-006
  0.10299901147773620         0.11650612062062539         -9.4451833369257887E-006
  0.10370050812949262         0.11747514138825527         -9.4556445372685110E-006
  0.10449683973005507         0.11857888063994530         -9.3858776648569073E-006
  0.10536934126647710         0.11979275796747769         -9.1994763967085313E-006
  0.10629756220402420         0.12108943753302891         -8.8617063404110557E-006
  0.10725974592471561         0.12243934609923086         -8.3443582759295132E-006
  0.10823333972328435         0.12381133159009296         -7.6303898658709301E-006
  0.10919552344397576         0.12517325824679776         -6.7194464385984115E-006
  0.11012374438152286         0.12649283855839577         -5.6307726302574738E-006
  0.11099624591794489         0.12773837506659971         -4.4051769569116578E-006
  0.11179257751850734         0.12887958115338913         -3.1039128500773890E-006
  0.11249407417026376         0.12988839148342904         -1.8047429151764240E-006
  0.11308429415477554         0.13073974337905597         -5.9528213611518763E-007
  0.11354940547234292         0.13141230212688931          4.3571137859689003E-007
  0.11387851561259008         0.13188910117837443          1.2079636038059369E-006
  0.11406398565967489         0.13215814317680574          1.6590706540193026E-006
  0.11414968787145467         0.13228226812716348          1.8683690025415520E-006
  0.11432786875056269         0.13254134716414834          2.3209878116361906E-006
  0.11464404451605320         0.13300105123356440          3.1458030912414822E-006
  0.11509087646951331         0.13365184611509096          4.3715845669690251E-006
  0.11565790018768457         0.13447961795194452          6.0312218398564724E-006
  0.11633182728300759         0.13546627162218233          8.1603986152247072E-006
  0.11709686221387611         0.13659004563281321          1.0791835962492818E-005
  0.11793507352198929         0.13782589539043613          1.3948348766945834E-005
  0.11882681440014295         0.13914596379806776          1.7635366730484959E-005
  0.11975118328833233         0.14052012330022876          2.1833452188356603E-005
  0.12068651382633432         0.14191661552864929          2.6492077479697059E-005
  0.12161088271452369         0.14330274890606437          3.1525400564228184E-005
  0.12250262359267736         0.14464567920847843          3.6811110794779476E-005
  0.12334083490079054         0.14591324955405896          4.2192256551908548E-005
  0.12410586983165905         0.14707489686089814          4.7478981317545989E-005
  0.12477979692698207         0.14810263643781824          5.2436478879933426E-005
  0.12534682064515335         0.14897211750724987          5.6715233891853952E-005
  0.12579365259861344         0.14966338992939066          5.9638106430317996E-005
  0.12610982836410395         0.15015916618992847          6.0175800255627809E-005
  0.12628800924321198         0.15043751930629229          5.9748641141181905E-005
  0.12633171927420372         0.15049941806075279          6.1285443946349633E-005
  0.12633900844218052         0.15050966420145545          6.1587271624187218E-005
  0.12635194281693718         0.15052849661054191          6.1946487349752791E-005
  0.12637022218104443         0.15055548652370659          6.2363940386235637E-005
  0.12639341844738497         0.15059004772752985          6.2827600574051103E-005
  0.12642098800381837         0.15063139534182479          6.3330406748681942E-005
  0.12645228467351230         0.15067858773610948          6.3869381130435623E-005
  0.12648657490182114         0.15073048866621169          6.4441340473230056E-005
  0.12652305496121458         0.15078589648161822          6.5040332078887108E-005
  0.12656086979371661         0.15084357984061889          6.5650917529082222E-005
  0.12659913305428339         0.15090222816293181          6.6233135638970719E-005
  0.12663694788678542         0.15096056015504208          6.6690710664687580E-005
  0.12667342794617886         0.15101731924893327          6.6820087961668318E-005
  0.12670771817448770         0.15107120702966512          6.6240577019365844E-005
  0.12673901484418162         0.15112068933154810          6.4432130276791209E-005
  0.12676658440061503         0.15116381559481312          6.1134743057923366E-005
  0.12678978066695556         0.15119868969843511          5.7006171865094275E-005
  0.12680806003106282         0.15122468018866619          5.3358884978497480E-005
  0.12682099440581948         0.15124256248958193          5.0775159650291984E-005
  0.12682828357379627         0.15125438700317290          4.8899109689876357E-005
  0.12683171927420372         0.15125907675498693          4.8916596753842065E-005
  0.12683900844218052         0.15127083423116225          5.0905604474731948E-005
  0.12685194281693718         0.15128862241416963          5.3604676002464140E-005
  0.12687022218104443         0.15131446986883426          5.7473096723323954E-005
  0.12689341844738497         0.15134919117450096          6.1996980423984112E-005
  0.12692098800381837         0.15139223392358853          6.5858055883777876E-005
  0.12695228467351230         0.15144174756031736          6.8329287222843819E-005
  0.12698657490182114         0.15149576603973158          6.9609289112333456E-005
  0.12702305496121458         0.15155272683478269          7.0187880441083088E-005
  0.12706086979371661         0.15161131285352847          7.0433770974808688E-005
  0.12709913305428339         0.15167025621890676          7.0544815529220619E-005
  0.12713694788678542         0.15172827161256797          7.0608776243648568E-005
  0.12717342794617886         0.15178406294753602          7.0656614761010431E-005
  0.12720771817448770         0.15183635849444840          7.0693436080524266E-005
  0.12723901484418162         0.15188394929545404          7.0713752609563238E-005
  0.12726658440061503         0.15192572656231695          7.0709007814922717E-005
  0.12728978066695557         0.15196071572337944          7.0671668433637449E-005
  0.12730806003106282         0.15198811081543515          7.0598664645159497E-005
  0.12732099440581948         0.15200730661190148          7.0495230614650486E-005
  0.12732828357379627         0.15201789050161116          7.0365937113413962E-005
  0.12735198124728078         0.15205202870942161          6.9898098811139921E-005
  0.12744566661023832         0.15219600412351852          7.0921365522623285E-005
  0.12761362228019366         0.15245894663976936          7.3633652108533870E-005
  0.12785487572099671         0.15283653158994120          7.6832516588183457E-005
  0.12816798062051241         0.15332522077928756          8.0288673438770001E-005
  0.12855105503514228         0.15392235271817195          8.4190342597072285E-005
  0.12900179548058457         0.15462520961415574          8.8722163959217143E-005
  0.12951749130293422         0.15543053735721540          9.4003062368805488E-005
  0.13009504111876061         0.15633446277563268          1.0011081380503209E-004
  0.13073097151317001         0.15733245276282498          1.0710272006832656E-004
  0.13142145794726823         0.15841943151068696          1.1502761159542943E-004
  0.13216234776725175         0.15958975712597989          1.2392870868404866E-004
  0.13294918518273116         0.16083726291336023          1.3384443922614953E-004
  0.13377723806632821         0.16215528379651267          1.4480747907199849E-004
  0.13464152641431526         0.16353667884126577          1.5684299429973838E-004
  0.13553685229756110         0.16497386076166531          1.6996662944737109E-004
  0.13645783112286150         0.16645878465177841          1.8418145956355762E-004
  0.13739892401675216         0.16798318849110713          1.9948008236546312E-004
  0.13835447113710167         0.16953821689015744          2.1583383190414704E-004
  0.13931872571217740         0.17111486221615249          2.3319921903912876E-004
  0.14028588860248925         0.17270383165445730          2.5151249458056071E-004
  0.14125014317756499         0.17429561709067956          2.7068874584933005E-004
  0.14220569029791449         0.17588055517662007          2.9062115498591085E-004
  0.14314678319180515         0.17744889013332693          3.1118076435562945E-004
  0.14406776201710556         0.17899082387228812          3.3221643877197251E-004
  0.14496308790035140         0.18049661149946855          3.5355650227530521E-004
  0.14582737624833844         0.18195659144887924          3.7500936515018780E-004
  0.14665542913193549         0.18336128236466376          3.9636642261474831E-004
  0.14744226654741491         0.18470131511641985          4.1740126346681734E-004
  0.14818315636739843         0.18596819672801190          4.3789166300620998E-004
  0.14887364280149665         0.18715299224914614          4.5758643949182082E-004
  0.14950957319590605         0.18824780144034559          4.7624769802925241E-004
  0.15008712301173244         0.18924512215098266          4.9363671588482320E-004
  0.15060281883408208         0.19013806317680973          5.0952297429711097E-004
  0.15105355927952438         0.19092040983441325          5.2368935904626313E-004
  0.15143663369415425         0.19158667946340480          5.3593709859303673E-004
  0.15174973859366994         0.19213218146004066          5.4609071529421009E-004
  0.15199099203447300         0.19255305800436837          5.5400216104337357E-004
  0.15215894770442834         0.19284636049329579          5.5955558103727276E-004
  0.15225263306738587         0.19300999479153200          5.6266726066645737E-004
  0.15235695050928544         0.19319228741382274          5.6614568362962914E-004
  0.15270790099632131         0.19380651639532651          5.7796478184416172E-004
  0.15333707211025482         0.19491068809216017          5.9958438881796763E-004
  0.15424082067754485         0.19650314117226322          6.3160817114578729E-004
  0.15541372873393097         0.19858100601035639          6.7490299388715813E-004
  0.15684874641589552         0.20114033591920918          7.3060559322318894E-004
  0.15853724474542050         0.20417599770279549          8.0012320134934239E-004
  0.16046906946491277         0.20768156881276892          8.8513226879577585E-004
  0.16263260262263371         0.21164918303288724          9.8757150365219072E-004
  0.16501483261666222         0.21606935335582150          1.1096280408486488E-003
  0.16760143251539214         0.22093078829815280          1.2537152528763942E-003
  0.17037684625084393         0.22622017994563454          1.4224394009276550E-003
  0.17332438218882942         0.23192197183093696          1.6185534193090267E-003
  0.17642631352170537         0.23801813100580826          1.8448971266960233E-003
  0.17966398488348437         0.24448792166808572          2.1043226072923315E-003
  0.18301792454771318         0.25130766194110354          2.3996031714596123E-003
  0.18646796153412484         0.25845051156305410          2.7333278640255827E-003
  0.18999334692017097         0.26588627281236299          3.1077815151301594E-003
  0.19357287862806849         0.27358122340426705          3.5248127961100811E-003
  0.19718502893699977         0.28149798913324003          3.9856932807414997E-003
  0.20080807395366693         0.28959547407466918          4.4909721568458551E-003
  0.20442022426259820         0.29782886374695555          5.0403323262883312E-003
  0.20799975597049572         0.30614964229277697          5.6324498544403495E-003
  0.21152514135654185         0.31450577927052625          6.2648730014386259E-003
  0.21497517834295352         0.32284200914604877          6.9339242438850347E-003
  0.21832911800718233         0.33110007250219220          7.6346232338042400E-003
  0.22156678936896132         0.33921924760874866          8.3606612669303061E-003
  0.22466872070183727         0.34713678755289845          9.1044072599911173E-003
  0.22761625663982277         0.35478901417070602          9.8570098804493245E-003
  0.23039167037527455         0.36211118664371877          1.0608450197339397E-002
  0.23297827027400447         0.36903925149593819          1.1347796251144904E-002
  0.23536050026803298         0.37551029227022092          1.2063404255267675E-002
  0.23752403342575393         0.38146359590371470          1.2743216802697056E-002
  0.23945585814524620         0.38684162964948116          1.3375094525554864E-002
  0.24114435647477117         0.39159104756418889          1.3947181345289147E-002
  0.24257937415673572         0.39566364819865935          1.4448283861995870E-002
  0.24375228221312184         0.39901730632774973          1.4868252458808191E-002
  0.24465603078041187         0.40161675630272919          1.5198336730589519E-002
  0.24528520189434538         0.40343438365463075          1.5431514973662415E-002
  0.24563615238138126         0.40445107741222414          1.5562796538914139E-002
  0.24576367735333840         0.40482100031684143          1.5610715561885227E-002
  0.24595653097965944         0.40538096557576464          1.5683405713842399E-002
  0.24630329165224615         0.40638941882620006          1.5814781908213504E-002
  0.24680369766348700         0.40784829244458393          1.6005901765975994E-002
  0.24745726952323566         0.40976007935294595          1.6258264948778960E-002
  0.24826337089423084         0.41212801279921651          1.6573847891758631E-002
  0.24922121489995266         0.41495608145674817          1.6955121046275456E-002
  0.25032986595345952         0.41824904359140186          1.7405069424193457E-002
  0.25158824095332943         0.42201243417312739          1.7927216287751676E-002
  0.25299511043569189         0.42625256231078745          1.8525649869943702E-002
  0.25454909981199669         0.43097652779652879          1.9205056310240731E-002
  0.25624869072804884         0.43619224306351301          1.9970757712166731E-002
  0.25809222255519604         0.44190839454033631          2.0828748326090159E-002
  0.26007789401682496         0.44813449780153708          2.1785745802125788E-002
  0.26220376495049991         0.45488088883848388          2.2849240895625723E-002
  0.26446775820489088         0.46215869337932630          2.4027550026172285E-002
  0.26686766167005860         0.46997992042132081          2.5329888230210852E-002
  0.26940113043932656         0.47835736602135953          2.6766426500295683E-002
  0.27206568910074336         0.48730467287764018          2.8348374033454020E-002
  0.27485873415596040         0.49683636725182984          3.0088065857515202E-002
  0.27777753656419779         0.50696778664867426          3.1999044636437463E-002
  0.28081924440883738         0.51771506413232804          3.4096157348005314E-002
  0.28398088568404795         0.52909519397384364          3.6395672186307307E-002
  0.28725937119873135         0.54112596732243556          3.8915388241696797E-002
  0.29065149759495607         0.55382596493414027          4.1674763045693196E-002
  0.29415395047793252         0.56721450710668431          4.4695045179202773E-002
  0.29776330765447573         0.58131165701000720          4.7999426728971409E-002
  0.30147604247679100         0.59613814695487710          5.1613197185854054E-002
  0.30528852728831840         0.61171531884829500          5.5563912604129656E-002
  0.30919703696826800         0.62806507529716360          5.9881580984365246E-002
  0.31319775257138527         0.64520971121267834          6.4598842275273238E-002
  0.31728676505938885         0.66317188818431949          6.9751187835792927E-002
  0.32146007912043628         0.68197448263589899          7.5377175096551896E-002
  0.32571361707288554         0.70164038854802857          8.1518649362749121E-002
  0.33004322284953802         0.72219241931175937          8.8221001291800161E-002
  0.33444466605847056         0.74365292089123336          9.5533383812844652E-002
  0.33891364611648905         0.76604358285508134         0.10350898164501941     
  0.34344579645116358         0.78938552138606166         0.11220536109921866     
  0.34803668876734162         0.81369798904901613         0.12168452857294232     
  0.35268183737396852         0.83899886417115954         0.13201338919988120     
  0.35737670356698881         0.86530382682047913         0.14326392567642354     
  0.36211670006404573         0.89262578222922939         0.15551342724647405     
  0.36689719548664557         0.92097436453922099         0.16884473546776121     
  0.37171351888540749         0.95035515154214956         0.18334640392944734     
  0.37656096430397784         0.98076877725563383         0.19911280115350036     
  0.38143479537714881          1.0122104944301153         0.21624431123612289     
  0.38633024995868914          1.0446684919548772         0.23484711708146017     
  0.39124254477436532          1.0781234944461118         0.25503329097312494     
  0.39616688009560597          1.1125471855362761         0.27692043595918553     
  0.40109844442924442          1.1479011641297241         0.30063136908980098     
  0.40603241921875549          1.1841355089293686         0.32629352351249241     
  0.41096398355239394          1.2211871296816130         0.35403807117624042     
  0.41588831887363459          1.2589786671254475         0.38399901482733151     
  0.42080061368931077          1.2974168358497922         0.41631179681754404     
  0.42569606827085110          1.3363909778485501         0.45111165026863848     
  0.43056989934402207          1.3757715575545828         0.48853153095398022     
  0.43541734476259242          1.4154090384188447         0.52869976574748345     
  0.44023366816135434          1.4551326859268052         0.57173716043079670     
  0.44501416358395418          1.4947503240305009         0.61775401293043253     
  0.44975416008101110          1.5340472236889322         0.66684607754703484     
  0.45444902627403139          1.5727864126826099         0.71909056142610461     
  0.45909417488065829          1.6107113379450997         0.77454285188241767     
  0.46368506719683633          1.6475443678346648         0.83323019146163835     
  0.46821721753151085          1.6829916306921406         0.89514837145167347     
  0.47268619758952934          1.7167455499698285         0.96025662476221385     
  0.47708764079846189          1.7484899342794722          1.0284737454300223     
  0.48141724657511437          1.7779050702426451          1.0996740462178942     
  0.48567078452756363          1.8046746129646447          1.1736846393138909     
  0.48984409858861105          1.8284906016409330          1.2502815077434641     
  0.49393311107661464          1.8490709961253908          1.3291967136913105     
  0.49793382667973191          1.8661510818490326          1.4101048839757242     
  0.50184233635968156          1.8795080734835998          1.4926390788892827     
  0.50565482117120886          1.8889658903141393          1.5763927421183206     
  0.50936755599352423          1.8943949758664027          1.6609179532578060     
  0.51297691317006733          1.8957288293932553          1.7457429774488327     
  0.51647936605304379          1.8929638641826312          1.8303764575883561     
  0.51987149244926856          1.8861635618191619          1.9143186641352226     
  0.52314997796395202          1.8754598307661487          1.9970728129555799     
  0.52631161923916259          1.8610512135525110          2.0781553755047155     
  0.52935332708380212          1.8431997403510301          2.1571070099518135     
  0.53227212949203950          1.8222245269160762          2.2335008891654171     
  0.53506517454725655          1.7984974987634672          2.3069555029897493     
  0.53772973320867334          1.7724285000031337          2.3771317125456450     
  0.54026320197794131          1.7444614833009491          2.4437460391482455     
  0.54266310544310903          1.7150609856888783          2.5065676745913290     
  0.54492709869750000          1.6847033228401471          2.5654208545197101     
  0.54705296963117500          1.6538661432781239          2.6201818209099410     
  0.54903864109280387          1.6230196887141548          2.6707756678819385     
  0.55088217291995112          1.5926188392568699          2.7171713401343909     
  0.55258176383600321          1.5630963665393032          2.7593755556933548     
  0.55413575321230801          1.5348578242826834          2.7974268567134364     
  0.55554262269467047          1.5082769946448644          2.8313877186177572     
  0.55680099769454039          1.4836933950526354          2.8613386357609985     
  0.55790964874804727          1.4614096246965005          2.8873694981647864     
  0.55886749275376912          1.4416915227591880          2.9095762722288829     
  0.55967359412476425          1.4247663757888664          2.9280515361534309     
  0.56032716598451293          1.4108240131022283          2.9428818984821987     
  0.56082757199575373          1.4000106310054261          2.9541251166339384     
  0.56117433266834049          1.3924634974525463          2.9619038529211790     
  0.56136718629466154          1.3882380669010808          2.9661997308990160     
  0.56147328097211846          1.3859065960473098          2.9685582445483876     
  0.56173258153772898          1.3801869527416744          2.9743059532953606     
  0.56219619748362359          1.3698856420700314          2.9845246583867717     
  0.56285931863047545          1.3549823395541343          2.9989988698351659     
  0.56371492856248251          1.3352679619656045          3.0168211633985003     
  0.56475396068663608          1.3113866034409185          3.0395938903327022     
  0.56596540204068757          1.2827009717032336          3.0647990839504464     
  0.56733641147305558          1.2495160606593485          3.0926384079720468     
  0.56885245614640489          1.2119580475665948          3.1225380231429622     
  0.57049746571772320          1.1702177624808006          3.1538726340982439     
  0.57225400273818827          1.1245699951802515          3.1860142557641384     
  0.57410344751658637          1.0753723622832494          3.2183207983230484     
  0.57602619550337830          1.0230738775792483          3.2501791853480260     
  0.57800186510942597         0.96820991854720861          3.2810152070125493     
  0.58000951375911458         0.91139642980838409          3.3103216764176553     
  0.58202785988888528         0.85331612731453488          3.3376695425004566     
  0.58403550853857389         0.79470256650726534          3.3627253033829740     
  0.58601117814462156         0.73632016925210930          3.3852575313946418     
  0.58793392613141349         0.67894312570648507          3.4051389859767123     
  0.58978337090981159         0.62333448498212907          3.4223427519734790     
  0.59153990793027666         0.57022689612974065          3.4369322826070174     
  0.59318491750159497         0.52030641634791230          3.4490497459419673     
  0.59470096217494428         0.47419956846165789          3.4588943802773917     
  0.59607197160731229         0.43246494712404193          3.4667104443633732     
  0.59728341296136378         0.39558801946066791          3.4727620498102452     
  0.59832244508551735         0.36397964263733229          3.4773170723579585     
  0.59917805501752441         0.33797698757475769          3.4806319499287932     
  0.59984117616437627         0.31784619178291690          3.4829306061701835     
  0.60030479211027088         0.30378565384567319          3.4843982576734653     
  0.60056409267588140         0.29592710653284099          3.4851693540451154     
  0.60067255699090005         0.29264115859923590          3.4854812927128522     
  0.60087552391581156         0.28649429418543321          3.4860482477620658     
  0.60124046881592974         0.27544900584954096          3.4870117322953464     
  0.60176711625962209         0.25952670938110201          3.4882821834038928     
  0.60245496161214362         0.23876424138117502          3.4897205836656298     
  0.60330333516652757         0.21321403975908734          3.4911552463575659     
  0.60431140878222722         0.18294740692712877          3.4923734970390719     
  0.60547819780985779         0.14805682211705262          3.4931476361765177     
  0.60680256234985297         0.10866217728242616          3.4931925801428525     
  0.60828320846490991          6.4912202343627046E-002     3.4922179501960917     
  0.60991868948266703          1.6989160071408549E-002     3.4899126971037799     
  0.61170740742600671         -3.4887562488399082E-002     3.4859499749027689     
  0.61364761458244144         -9.0462334656855325E-002     3.4800231385836118     
  0.61573741521590430        -0.14942574208541015          3.4717321843839160     
  0.61797476742129342        -0.21144667017063162          3.4608387428815583     
  0.62035748512087718        -0.27613777745902984          3.4470100451067736     
  0.62288324020104657        -0.34307457490725585          3.4299603503609783     
  0.62554956478755741        -0.41178789440393043          3.4094010228508806     
  0.62835385365715701        -0.48173006717561850          3.3849087480273496     
  0.63129336678330839        -0.55024492559071791          3.3559374212486892     
  0.63436523201356310        -0.61868591490678204          3.3272227674848218     
  0.63756644787599059        -0.68923763339064503          3.2960551507184586     
  0.64089388651193535        -0.76133433537256945          3.2612184716780934     
  0.64434429673224602        -0.83437806387487068          3.2217552028187795     
  0.64791430719399723        -0.90751432586710168          3.1763589079782575     
  0.65160042969460108        -0.97601874706625225          3.1232263020478266     
  0.65539906258009639         -1.0393350543138435          3.0697764461536905     
  0.65930649426428278         -1.1002130426258081          3.0144187429280569     
  0.66331890685526640         -1.1581942940425691          2.9570086629877048     
  0.66743237988587201         -1.2130167540237715          2.8977783029083586     
  0.67164289414427802         -1.2645014906130840          2.8370416250566302     
  0.67594633560113260         -1.3125305135142225          2.7751348039653658     
  0.68033849942931246         -1.3570448883805879          2.7124054623338640     
  0.68481509411239971         -1.3980337197295865          2.6491916403368592     
  0.68937174563785875         -1.4355308909743238          2.5858178914189893     
  0.69400400177082044         -1.4695981941023617          2.5225742660633030     
  0.69870733640429383         -1.5003459299277426          2.4597500397080441     
  0.70347715398155886         -1.5278980085443346          2.3975899658814614     
  0.70830879398641522         -1.5524020950333102          2.3363153749624983     
  0.71319753549690346         -1.5740201980081228          2.2761180749888599     
  0.71813860179804667         -1.5929253265663239          2.2171625620173945     
  0.72312716504910657         -1.6093003682451581          2.1595903200416049     
  0.72815835100079429         -1.6233132238086601          2.1034984045020693     
  0.73322724375782522         -1.6351582809055494          2.0489896409946131     
  0.73832889058216644         -1.6450082249032540          1.9961251385503722     
  0.74345830673228197         -1.6530350600107546          1.9449515035684719     
  0.74861048033364819         -1.6594049159238180          1.8954989314617146     
  0.75378037727578084         -1.6642758232425452          1.8477822541359827     
  0.75896294613098791         -1.6677990606348643          1.8018048995496301     
  0.76415312309004302         -1.6701072670235120          1.7575508318193427     
  0.76934583690995695         -1.6713393764543125          1.7150083903345190     
  0.77453601386901205         -1.6716099737621435          1.6741452815830888     
  0.77971858272421912         -1.6708432638285251          1.6347792676635313     
  0.78488847966635178         -1.6697527826601353          1.5973577762784483     
  0.79004065326771800         -1.6677929199483448          1.5613300173459199     
  0.79517006941783352         -1.6652787245497518          1.5268331674644984     
  0.80027171624217475         -1.6622855579074056          1.4938180247982336     
  0.80534060899920568         -1.6588844034518184          1.4622363986358065     
  0.81037179495089340         -1.6551403957730237          1.4320401237050628     
  0.81536035820195329         -1.6511120275451410          1.4031806272491019     
  0.82030142450309651         -1.6468525672648620          1.3756100146002561     
  0.82519016601358475         -1.6424092529981367          1.3492805392225182     
  0.83002180601844111         -1.6378267533091593          1.3241469001290398     
  0.83479162359570613         -1.6331369085873333          1.3001594662013713     
  0.83949495822917952         -1.6283805220165168          1.2772784409492011     
  0.84412721436214122         -1.6235853614536995          1.2554593775135490     
  0.84868386588760025         -1.6187796067477094          1.2346617923542940     
  0.85316046057068751         -1.6139849794376593          1.2148446942370759     
  0.85755262439886737         -1.6092247224184504          1.1959713733836312     
  0.86185606585572194         -1.6045168839519621          1.1780051175924684     
  0.86606658011412796         -1.5998781444410872          1.1609114141869350     
  0.87018005314473357         -1.5953227919605595          1.1446571860458643     
  0.87419246573571718         -1.5908637770513998          1.1292112688029405     
  0.87809989741990357         -1.5865122247202208          1.1145439853581334     
  0.88189853030539889         -1.5822779910348235          1.1006273331352916     
  0.88558465280600274         -1.5781698422710522          1.0874349524592939     
  0.88915466326775394         -1.5741927713606354          1.0749405311418085     
  0.89260507348806462         -1.5703559386421035          1.0631220662495025     
  0.89593251212400937         -1.5666639745543922          1.0519569463191740     
  0.89913372798643687         -1.5631206444240309          1.0414238920149688     
  0.90220559321669158         -1.5597307491832968          1.0315038641816379     
  0.90514510634284295         -1.5564974643824885          1.0221785372405394     
  0.90794939521244256         -1.5534236347654389          1.0134309092919325     
  0.91061571979895339         -1.5505104559863068          1.0052445340959910     
  0.91314147487912278         -1.5477613856672530         0.99760547959699686     
  0.91552419257870654         -1.5451773678368235         0.99049976949714713     
  0.91776154478409566         -1.5427597450754091         0.98391483488999232     
  0.91985134541755853         -1.5405094590501027         0.97783903848485632     
  0.92179155257399326         -1.5384275220783410         0.97226185871937854     
  0.92358027051733294         -1.5365142983390783         0.96717347440296386     
  0.92521575153509006         -1.5347702307578204         0.96256508663408780     
  0.92669639765014700         -1.5331958357325346         0.95842887115779396     
  0.92802076219014218         -1.5317913758997042         0.95475777575262444     
  0.92918755121777274         -1.5305569125882745         0.95154551318595249     
  0.93019562483347240         -1.5294927543997892         0.94878675321032468     
  0.93104399838785634         -1.5285988830588941         0.94647681064924272     
  0.93173184374037787         -1.5278752031476153         0.94461174639857859     
  0.93225849118407023         -1.5273218097083379         0.94318847750654156     
  0.93262343608418841         -1.5269387289134886         0.94220462050170961     
  0.93282640300909991         -1.5267257392766989         0.94165825358788746     
  0.93291801725723589         -1.5266296164282767         0.94141182722932371     
  0.93310580403251342         -1.5264327752430777         0.94090715985681128     
  0.93344246125040553         -1.5260798820713977         0.94000359921923560     
  0.93392603951965514         -1.5255724339656584         0.93870811111986951     
  0.93455363979303296         -1.5249163465308431         0.93703267954518532     
  0.93532148982577801         -1.5241145972807977         0.93499042921920927     
  0.93622497241969338         -1.5231728673849585         0.93259820272056171     
  0.93725865422916710         -1.5220976045693193         0.92987539860034751     
  0.93841631871433695         -1.5208962330592504         0.92684383804346870     
  0.93969100362025171         -1.5195768598832859         0.92352736703097715     
  0.94107504288464539         -1.5181478324635094         0.91995137599029153     
  0.94256011275830043         -1.5166195163846290         0.91614338402844631     
  0.94413728187262169         -1.5150019081382795         0.91213161003016430     
  0.94579706495784543         -1.5133054835408377         0.90794511614885542     
  0.94752947989070979         -1.5115315321809144         0.90360895538132746     
  0.94932410772935594         -1.5097146569736326         0.89916413778035165     
  0.95117015537481853         -1.5078552018623630         0.89463523259048106     
  0.95305652048246559         -1.5059642132424598         0.89005160292561813     
  0.95497185823311848         -1.5040482373830322         0.88544001530501948     
  0.95690464956234866         -1.5021245253946487         0.88083160517342463     
  0.95884327043765116         -1.5002050251123491         0.87625421535355064     
  0.96077606176688135         -1.4983003798748546         0.87173418170703398     
  0.96269139951753424         -1.4964223868545568         0.86729738522234578     
  0.96457776462518130         -1.4945811615733147         0.86296787206118664     
  0.96642381227064389         -1.4927887397838848         0.85876945982413821     
  0.96821844010929003         -1.4910534669770699         0.85472313559640889     
  0.96995085504215439         -1.4893887002080590         0.85085100611740616     
  0.97161063812737813         -1.4878002729831916         0.84717059307018838     
  0.97318780724169940         -1.4862977255375416         0.84369994345453225     
  0.97467287711535444         -1.4848888030715188         0.84045514422217649     
  0.97605691637974812         -1.4835809183953459         0.83745100421709717     
  0.97733160128566288         -1.4823812896847455         0.83470113727907103     
  0.97848926577083273         -1.4812952878671466         0.83221725099265542     
  0.97952294758030645         -1.4803300546299207         0.83001078519212468     
  0.98042643017422182         -1.4794872253678755         0.82808970416373318     
  0.98119428020696686         -1.4787738822371763         0.82646338368283723     
  0.98182188048034469         -1.4781916705198779         0.82513780446999330     
  0.98230545874959430         -1.4777441626776551         0.82411883223562254     
  0.98264211596748641         -1.4774328113439799         0.82341043222736776     
  0.98282990274276394         -1.4772592935710032         0.82301561477493990     
  0.98294797967000413         -1.4771503662927001         0.82276746828934766     
  0.98326388579693513         -1.4768585255313125         0.82210393104761037     
  0.98383190115209618         -1.4763342181987213         0.82091324407299615     
  0.98465159704228877         -1.4755777061732802         0.81919997592387772     
  0.98572218803309841         -1.4745919323818386         0.81697205986359245     
  0.98704263176486895         -1.4733769947324082         0.81423811969965820     
  0.98861163928535978         -1.4719397693376213         0.81101156270128238     
  0.99042767804549325         -1.4702802624858022         0.80730448611313710     
  0.99248897385838042         -1.4684045055182502         0.80313316632014176     
  0.99479351278642048         -1.4663176179073658         0.79851487214112526     
  0.99733904316884181         -1.4640244106257105         0.79346796859871027     
   1.0001230778478856         -1.4615311547664320         0.78801250412380941     
   1.0031428966114619         -1.4588454099822776         0.78216994751225177     
   1.0063955488574527         -1.4559730378893199         0.77596174050153233     
   1.0098778564802009         -1.4529220478312441         0.76941075289032534     
   1.0135864169777979         -1.4497000692374069         0.76254003624780065     
   1.0175176067778138         -1.4463150764298880         0.75537296564947032     
   1.0216675847785788         -1.4427777045249155         0.74793402667336850     
   1.0260322961027377         -1.4390937129742876         0.74024557982009997     
   1.0306074760595227         -1.4352738061070118         0.73233175268887463     
   1.0353886543119253         -1.4313265242062398         0.72421541238058729     
   1.0403711592447393         -1.4272601999158829         0.71591887179178437     
   1.0455501225292265         -1.4230852024056211         0.70746468144615693     
   1.0509204838799584         -1.4188092577073468         0.69887371008520516     
   1.0564769959991955         -1.4144421588732889         0.69016693670655138     
   1.0622142297039818         -1.4099923020843532         0.68136405405652345     
   1.0681265792309447         -1.4054683464717905         0.67248408461813014     
   1.0742082677136231         -1.4008777370421910         0.66354480752909772     
   1.0804533528269715         -1.3962299393036850         0.65456395828468938     
   1.0868557325935293         -1.3915315664712957         0.64555742253549497     
   1.0934091513455793         -1.3867897793726756         0.63654052053405474     
   1.1001072058374728         -1.3820121022194845         0.62752794683941926     
   1.1069433515021514         -1.3772045695713924         0.61853313645365282     
   1.1139109088457468         -1.3723737324893162         0.60956901602281444     
   1.1210030699740183         -1.3675250083614099         0.60064745962808619     
   1.1282129052442449         -1.3626640316832612         0.59177980058324420     
   1.1355333700360775         -1.3577957010910005         0.58297654263344501     
   1.1429573116347311         -1.3529247082059079         0.57424758255648067     
   1.1504774762197969         -1.3480552989649919         0.56560216882870129     
   1.1580865159528406         -1.3431915634384874         0.55704903374011139     
   1.1657769961568649         -1.3383370201275204         0.54859629149105837     
   1.1735414025806206         -1.3334958006440374         0.54025184417807903     
   1.1813721487406683         -1.3286704162983867         0.53202269712130668     
   1.1892615833340170         -1.3238644862104443         0.52391583880679748     
   1.1972019977140955         -1.3190809158483565         0.51593767863900342     
   1.2051856334227560         -1.3143227920030911         0.50809433175563135     
   1.2132046897709445         -1.3095929683818621         0.50039149297005703     
   1.2212513314606377         -1.3048946874800824         0.49283461702052428     
   1.2293176962405923         -1.3002300334629824         0.48542845792115130     
   1.2373959025884329         -1.2956029958921353         0.47817794733318192     
   1.2454780574115671         -1.2910163643877304         0.47108727576469261     
   1.2535562637594078         -1.2864733300329492         0.46416034162979197     
   1.2616226285393624         -1.2819773380406272         0.45740068831140490     
   1.2696692702290555         -1.2775317937881230         0.45081140568091405     
   1.2776883265772441         -1.2731402536005647         0.44439516916870692     
   1.2856719622859045         -1.2688063892561778         0.43815421849125930     
   1.2936123766659831         -1.2645335330470864         0.43209023139338493     
   1.3015018112593317         -1.2603259657807118         0.42620466122581757     
   1.3093325574193795         -1.2561873101436449         0.42049831672710752     
   1.3170969638431351         -1.2521212848132819         0.41497157273249857     
   1.3247874440471594         -1.2481315873054353         0.40962435550854298     
   1.3323964837802031         -1.2442218256071065         0.40445614768703431     
   1.3399166483652689         -1.2403955593338876         0.39946602632201433     
   1.3473405899639226         -1.2366561087301053         0.39465264841480763     
   1.3546610547557552         -1.2330069576853515         0.39001438616511380     
   1.3618708900259817         -1.2294499012163203         0.38554892083101033     
   1.3689630511542532         -1.2259888554862499         0.38125420337758376     
   1.3759306084978487         -1.2226257523897901         0.37712750956367613     
   1.3827667541625273         -1.2193627172149832         0.37316600879487116     
   1.3894648086544208         -1.2162022665442809         0.36936684837109912     
   1.3960182274064707         -1.2131453059672064         0.36572673035522824     
   1.4024206071730285         -1.2101932272984313         0.36224243982354071     
   1.4086656922863769         -1.2073474159615816         0.35891076330495097     
   1.4147473807690554         -1.2046084333440552         0.35572833656410968     
   1.4206597302960182         -1.2019768745147095         0.35269186950819298     
   1.4263969640008045         -1.1994530425870149         0.34979809756960051     
   1.4319534761200416         -1.1970371143064449         0.34704384027067614     
   1.4373238374707735         -1.1947288765444830         0.34442596094076705     
   1.4425028007552607         -1.1925281344235006         0.34194147085113691     
   1.4474853056880748         -1.1904344076565729         0.33958747310307108     
   1.4522664839404773         -1.1884471319132748         0.33736121422533094     
   1.4568416638972623         -1.1865657062028467         0.33526009865330569     
   1.4612063752214213         -1.1847899944430458         0.33328179723426071     
   1.4653563532221863         -1.1831169716594339         0.33142353350924880     
   1.4692875430222021         -1.1815482969308644         0.32968369323979879     
   1.4729961035197991         -1.1800813944953370         0.32805992451036631     
   1.4764784111425473         -1.1787164332836966         0.32655061288112908     
   1.4797310633885381         -1.1774518799348153         0.32515393630151240     
   1.4827508821521145         -1.1762864125768988         0.32386826326549745     
   1.4855349168311582         -1.1752207765171250         0.32269253028344197     
   1.4880804472135796         -1.1742524066876370         0.32162511575306696     
   1.4903849861416196         -1.1733810284251693         0.32066499881602051     
   1.4924462819545068         -1.1726060589729825         0.31981121111943467     
   1.4942623207146402         -1.1719266030992117         0.31906283032456412     
   1.4958313282351310         -1.1713421461327955         0.31841911701920439     
   1.4971517719669016         -1.1708520823792223         0.31787941180386597     
   1.4982223629577112         -1.1704560059905706         0.31744319000875199     
   1.4990420588479039         -1.1701534692830817         0.31711000722610821     
   1.4996100742030649         -1.1699441982769772         0.31687953691422704     
   1.4999259803299960         -1.1698277858075918         0.31675147215497246     
   1.5005009781464778         -1.1696164743294031         0.31651870858206499     
   1.5026390863807073         -1.1688335379022727         0.31565618841999998     
   1.5064835142170310         -1.1674364209657986         0.31411696819763840     
   1.5120313601844739         -1.1654450188306384         0.31192159234797634     
   1.5192773083247644         -1.1628879383191879         0.30909859285912600     
   1.5282143037644003         -1.1598019965107196         0.30568263723279543     
   1.5388336226478929         -1.1562314786844667         0.30171251239826036     
   1.5511248924135139         -1.1522271864605143         0.29722889765596139     
   1.5650761050523228         -1.1478452842126956         0.29227207211981382     
   1.5806736298803894         -1.1431450146225166         0.28687955245544500     
   1.5979022272615520         -1.1381874037745903         0.28108424445061364     
   1.6167450636746108         -1.1330321251837165         0.27491270982649751     
   1.6371837282456656         -1.1277360880245615         0.26838431555666897     
   1.6591982507805731         -1.1223494635087532         0.26151049265371507     
   1.6827671213012279         -1.1169153656695203         0.25429518573691640     
   1.7078673110762177         -1.1114662561303437         0.24673513123776025     
   1.7344742951299619         -1.1060230232372943         0.23882089431377665     
   1.7625620762107153         -1.1005934841103779         0.23053795327772192     
   1.7921032101952985         -1.0951709743972400         0.22186788110490646     
   1.8230688329064417         -1.0897329337880697         0.21278962360810116     
   1.8554286883169495         -1.0842386913059610         0.20328089528772006     
   1.8891511581133829         -1.0786272586204071         0.19332012343178284     
   1.9242032925905126         -1.0728125870891134         0.18288912211661051     
   1.9605508428464637         -1.0666769175207151         0.17197752857693516     
   1.9981582942471512         -1.0600599123921173         0.16059022128628153     
   2.0369889011273465         -1.0527363984547873         0.14875948895788282     
   2.0770047226945034         -1.0443180571409245         0.13656013613972856     
   2.1181666601002735         -1.0341180298121728         0.12485981743255067     
   2.1604344946435114         -1.0232547414187427         0.11467922038576756     
   2.2037669270674369         -1.0122402845715002         0.10559856891012911     
   2.2481216179125827         -1.0012665109278491          9.7478769517892444E-002
   2.2934552288860850        -0.99046223479860163          9.0198893275378972E-002
   2.3397234652069150        -0.97991000954615926          8.3654228882996562E-002
   2.3868811188856656        -0.96966150852292798          7.7754472425777432E-002
   2.4348821128966236        -0.95974858011916597          7.2421899508323492E-002
   2.4836795461989452        -0.95018905611954441          6.7589537837133798E-002
   2.5332257395629725        -0.94099469827351256          6.3199768787602570E-002
   2.5834722821568974        -0.93215578322177295          5.9202039945674419E-002
   2.6343700788482618        -0.92368024374923452          5.5553561058105778E-002
   2.6858693981740740        -0.91555766710496522          5.2216440901690420E-002
   2.7379199209326739        -0.90777923571266028          4.9157805422759895E-002
   2.7904707893498690        -0.90033462825475852          4.6348905905686300E-002
   2.8434706567712955        -0.89321251352882602          4.3764528537233255E-002
   2.8968677378324621        -0.88640093536980313          4.1382497951726063E-002
   2.9506098590574443        -0.87988800598485062          3.9183271623450505E-002
   3.0046445098368006        -0.87366130862210201          3.7149556065317536E-002
   3.0589188937348930        -0.86770928447622264          3.5266046353956207E-002
   3.1133799800764859        -0.86201979372990423          3.3519118789650471E-002
   3.1679745557622145        -0.85658147720621713          3.1896652959542228E-002
   3.2226492772622994        -0.85138331490747510          3.0387827762671668E-002
   3.2773507227377006        -0.84641490996224733          2.8982967018947446E-002
   3.3320254442377855        -0.84166514187712727          2.7673365726141177E-002
   3.3866200199235141        -0.83712496087747201          2.6451242819972194E-002
   3.4410811062651070        -0.83278493277574284          2.5309573258610538E-002
   3.4953554901631994        -0.82863597887199980          2.4242018720389162E-002
   3.5493901409425557        -0.82466963175851904          2.3242855584464411E-002
   3.6031322621675379        -0.82087805217957532          2.2306906829451668E-002
   3.6565293432287045        -0.81725318773893918          2.1429465337379112E-002
   3.7095292106501310        -0.81378809963618604          2.0606270137541169E-002
   3.7620800790673261        -0.81047577298949258          1.9833436352687792E-002
   3.8141306018259260        -0.80730972729153927          1.9107427991036360E-002
   3.8656299211517382        -0.80428373448467461          1.8425017417464593E-002
   3.9165277178431026        -0.80139202510817809          1.7783258254831728E-002
   3.9667742604370275        -0.79862929935651372          1.7179457927262175E-002
   4.0163204538010548        -0.79598964374051384          1.6611135569225745E-002
   4.0651178871033764        -0.79346886621650348          1.6076039462852371E-002
   4.1131188811143344        -0.79106195221383957          1.5572085737883785E-002
   4.1602765347930850        -0.78876468381249176          1.5097367937350080E-002
   4.2065447711139150        -0.78657269478993286          1.4650127000920809E-002
   4.2518783820874173        -0.78448218995633756          1.4228748698110241E-002
   4.2962330729325631        -0.78248951563724189          1.3831744943236527E-002
   4.3395655053564886        -0.78059111198695674          1.3457742448001967E-002
   4.3818333398997265        -0.77878365237902680          1.3105475018148984E-002
   4.4229952773054961        -0.77706413979069644          1.2773775998582168E-002
   4.4630110988726539        -0.77542962181068753          1.2461566588226669E-002
   4.5018417057528488        -0.77387862074740521          1.2167866764885705E-002
   4.5394491571535358        -0.77240471000553412          1.1891708825782995E-002
   4.5757967074094879        -0.77100921788626031          1.1632289964855332E-002
   4.6108488418866171        -0.76968876413777654          1.1388811619049248E-002
   4.6445713116830500        -0.76844091337776721          1.1160545597854007E-002
   4.6769311670935583        -0.76726425922556130          1.0946829896626294E-002
   4.7078967898047015        -0.76615632651274856          1.0747040500105557E-002
   4.7374379237892850        -0.76511561218291790          1.0560611518978665E-002
   4.7655257048700381        -0.76414236683757242          1.0387039840409330E-002
   4.7921326889237825        -0.76322937237094712          1.0225781974447453E-002
   4.8172328786987721        -0.76236983182780382          1.0076340521950625E-002
   4.8408017492194269        -0.76159384380421580          9.9386438980896448E-003
   4.8628162717543342        -0.76086693742653777          9.8119694422728609E-003
   4.8832549363253897        -0.76019889734438262          9.6960966702280774E-003
   4.9020977727384478        -0.75958899948737257          9.5907238600639513E-003
   4.9193263701196104        -0.75903624094817335          9.4955753898603341E-003
   4.9349238949476772        -0.75853986868436962          9.4104058571623204E-003
   4.9488751075864865        -0.75809881272331880          9.3349931832827360E-003
   4.9611663773521073        -0.75771278699175082          9.2691485776339490E-003
   4.9717856962355995        -0.75738110283225069          9.2127037390300915E-003
   4.9807226916752354        -0.75710327968829594          9.1655161800775365E-003
   4.9879686398155263        -0.75687887092994177          9.1274668121380971E-003
   4.9935164857829690        -0.75670760579008722          9.0984607238476390E-003
   4.9973609136192927        -0.75658922513512339          9.0784248229830982E-003
   4.9994990218535218        -0.75652337908051814          9.0673032338378159E-003
   5.0007156830663968        -0.75648577546382545          9.0609802180769417E-003
   5.0037701234010106        -0.75639194742439397          9.0451337605814211E-003
   5.0092621631671870        -0.75622367811176339          9.0167239837544225E-003
   5.0171876574063914        -0.75598156791126936          8.9759105593855137E-003
   5.0275390118925207        -0.75566698150518663          8.9229339101193888E-003
   5.0403061482348575        -0.75528072433579252          8.8580947169641499E-003
   5.0554766037827044        -0.75482482409454010          8.7817666575646016E-003
   5.0730355605907338        -0.75430118091418252          8.6943787156661904E-003
   5.0929658643604609        -0.75371196526653861          8.5964137151084939E-003
   5.1152480426862708        -0.75305964475388687          8.4884027685700036E-003
   5.1398603246593595        -0.75234690474398092          8.3709183550144794E-003
   5.1667786623923018        -0.75157646004968848          8.2445662039778052E-003
   5.1959767546366651        -0.75075143123962229          8.1099821626673257E-003
   5.2274260725436754        -0.74987498001277708          7.9678223204761641E-003
   5.2610958875731821        -0.74895012244822123          7.8187550250053521E-003
   5.2969533015374539        -0.74798039185240262          7.6634604092376754E-003
   5.3349632787570886        -0.74696914035714035          7.5026183837525106E-003
   5.3750886803010216        -0.74591945222344236          7.3369025634212638E-003
   5.4172903002789976        -0.74483553149185699          7.1669864235279577E-003
   5.4615269041520591        -0.74372002029385165          6.9935169317782500E-003
   5.5077552690242140        -0.74257652642650318          6.8171309506690767E-003
   5.5559302258762617        -0.74140838743913140          6.6384416567643158E-003
   5.6060047037007319        -0.74021883135051036          6.4580368697480647E-003
   5.6579297754949476        -0.73901205341549603          6.2764842289961629E-003
   5.7116547060673586        -0.73778793437339552          6.0942918167175772E-003
   5.7671270016104952        -0.73655273094431861          5.9119823568028734E-003
   5.8242924609921474        -0.73530805010654099          5.7300142177267284E-003
   5.8830952287146765        -0.73405670130560530          5.5488221460493030E-003
   5.9434778494907308        -0.73280107840561703          5.3688058637362413E-003
   6.0053813243820535        -0.73154395015554952          5.1903352186646783E-003
   6.0687451684465472        -0.73028739820643640          5.0137439834888669E-003
   6.1335074698372649        -0.72903368132779167          4.8393359419108455E-003
   6.1996049502955923        -0.72778519192010172          4.6673853011944197E-003
   6.2669730269795227        -0.72654227493230694          4.4981259960699621E-003
   6.3355458755666048        -0.72530843118161947          4.3317813124967566E-003
   6.4052564945699215        -0.72408465565657953          4.1685343249388412E-003
   6.4760367708042459        -0.72287270367352408          4.0085470436584747E-003
   6.5478175459384254        -0.72167322455903316          3.8519525297337326E-003
   6.6205286840689457        -0.72048798675587189          3.6988671833667322E-003
   6.6940991402486771        -0.71931833115184829          3.5493846169290487E-003
   6.7684570299038196        -0.71816488198380946          3.4035762527740484E-003
   6.8435296990712411        -0.71702865872873200          3.2614977584769773E-003
   6.9192437953875654        -0.71591050785264276          3.1231879494846458E-003
   6.9955253397606603        -0.71481097858620646          2.9886698183483871E-003
   7.0722997986534919        -0.71373096449609408          2.8579543406518268E-003
   7.1494921569097150        -0.71265472162767585          2.7309834860537040E-003
   7.2270269910498470        -0.71163134760442548          2.6079098998575355E-003
   7.3048285429664084        -0.71061231827291649          2.4885433274014364E-003
   7.3828207939460206        -0.70961460597843296          2.3729085351367456E-003
   7.4609275389461427        -0.70863820811995781          2.2609650018650183E-003
   7.5390724610538573        -0.70768381083648091          2.1526677024026031E-003
   7.6171792060539794        -0.70675047874071673          2.0479614550438239E-003
   7.6951714570335916        -0.70583951025508418          1.9467923985960229E-003
   7.7729730089501530        -0.70495031565386990          1.8490975086274226E-003
   7.8505078430902850        -0.70408326776282770          1.7548128960070803E-003
   7.9277002013465081        -0.70323817638843422          1.6638705555049383E-003
   8.0044746602393406        -0.70241498512771861          1.5762006850013738E-003
   8.0807562046124346        -0.70161371000614514          1.4917320038668573E-003
   8.1564703009287580        -0.70083412549419499          1.4103915939523716E-003
   8.2315429700961804        -0.70007637238322751          1.3321065181314598E-003
   8.3059008597513220        -0.69934005792000209          1.2568025090661996E-003
   8.3794713159310543        -0.69862520023379704          1.1844060600120782E-003
   8.4521824540615746        -0.69793153230588134          1.1148434923725595E-003
   8.5239632291957541        -0.69725911697477982          1.0480422229360770E-003
   8.5947435054300794        -0.69660727988862914          9.8392943594569873E-004
   8.6644541244333944        -0.69597651670119109          9.2243499156432595E-004
   8.7330269730204773        -0.69536572431998922          8.6348787471648958E-004
   8.8003950497044077        -0.69477543219681126          8.0702054636225739E-004
   8.8664925301627360        -0.69420526850524389          7.5296584783611433E-004
   8.9312548315534528        -0.69365477356923644          7.0125823608885340E-004
   8.9946186756179465        -0.69312422151009856          6.5183465376441034E-004
   9.0565221505092701        -0.69261312380684958          6.0463311706518473E-004
   9.1169047712853235        -0.69212086138115436          5.5959352451256125E-004
   9.1757075390078526        -0.69164780479728083          5.1665855857268585E-004
   9.2328729983895048        -0.69119346349843214          4.7577221125163507E-004
   9.2883452939326414        -0.69075812582895391          4.3688107503082971E-004
   9.3420702245050524        -0.69034078590498238          3.9993299589627477E-004
   9.3939952962992681        -0.68994183241125151          3.6487881000241899E-004
   9.4440697741237383        -0.68956094255155664          3.3167102690705754E-004
   9.4922447309757860        -0.68919822499384986          3.0026449667016817E-004
   9.5384730958479409        -0.68885264553404535          2.7061571347799249E-004
   9.5827096997210024        -0.68852486793626455          2.4268403303441755E-004
   9.6249113196989775        -0.68821462665922506          2.1643052113069259E-004
   9.6650367212429114        -0.68792154588505716          1.9181835317146542E-004
   9.7030466984625470        -0.68764556109925401          1.6881292397623887E-004
   9.7389041124268179        -0.68738678282761334          1.4738175639809968E-004
   9.7725739274563246        -0.68714476457300488          1.2749433174695391E-004
   9.8040232453633358        -0.68691964579312825          1.0912233620649207E-004
   9.8332213376076982        -0.68671131219874637          9.2239457799897040E-005
   9.8601396753406405        -0.68651974855851805          7.6821445795263201E-005
   9.8847519573137284        -0.68634469597075232          6.2846055906249723E-005
   9.9070341356395382        -0.68618612854656613          5.0293095859965623E-005
   9.9269644394092662        -0.68604436136625224          3.9144396670829149E-005
   9.9445233962172956        -0.68591929620894398          2.9383745231656797E-005
   9.9596938517651417        -0.68581235582682676          2.0996965053182600E-005
   9.9724609881074784        -0.68571874654395581          1.3971669065827203E-005
   9.9828123425936077        -0.68564392077974234          8.2977338644793616E-006
   9.9907378368328139        -0.68558591076523212          3.9667637269941285E-006
   9.9962298765989885        -0.68554504958543072          9.7231827514164392E-007
   9.9992843169336041        -0.68552176741182469         -6.9034432562278208E-007


==> anc/StI_0.dat <==
  -1.9932624487587929         0.21000657420272781         -8.6172674986663067E-006     1.4276795139630640          3.0794750188871921E-004
  -1.9646737262712932         0.21241393388699240         -8.6795500891480855E-006     1.3994456181913060          3.0255215521373606E-004
  -1.9139440337132032         0.21682352013550590         -8.7919254728783652E-006     1.3496112775606803          2.9300538644054210E-004
  -1.8422508487880491         0.22337490245313321         -8.9548359634169345E-006     1.2797844984200097          2.7957497274467142E-004
  -1.7512731647414914         0.23227739207889128         -9.1685483101890506E-006     1.1922433366059477          2.6264164868083521E-004
  -1.6431430735586139         0.24382082940069433         -9.4327144926866379E-006     1.0898617006081763          2.4268777466244322E-004
  -1.5203949344691035         0.25838897103069786         -9.7456192859228787E-006    0.97602288660346082          2.2028474222417560E-004
  -1.3859058097465633         0.27647573828285527         -1.0102971651797967E-005    0.85451303632686904          1.9607780734044663E-004
  -1.2428279855495163         0.29870302738911936         -1.0496001822758399E-005    0.72939333433353826          1.7076835938956386E-004
  -1.0945150703095916         0.32583659496408091         -1.0908524259121244E-005    0.60485003048078667          1.4509368708241223E-004
 -0.94444338293840846         0.35879220325446554         -1.1312531366408279E-005    0.48502136499952297          1.1980430280827873E-004
 -0.79613046769848383         0.39861600187216117         -1.1661889150438441E-005    0.37380078815096229          9.5638808877504956E-005
 -0.65305264350143677         0.44640855771606419         -1.1884090980160912E-005    0.27461695778256323          7.3296149565068119E-005
 -0.51856351877889650         0.50313862939661858         -1.1871490537171484E-005    0.19019363190843275          5.3404790806762006E-005
 -0.39581537968938618         0.56926233097296253         -1.1477530720546378E-005    0.12229800631321576          3.6487695592790837E-005
 -0.28768528850650854         0.64404314520078887         -1.0532897321571544E-005     7.1496771345488944E-002     2.2920537528085300E-005
 -0.19670760445995084         0.72451650695660663         -8.9126878497487531E-006     3.6960054103386979E-002     1.2878072244341217E-005
 -0.12501441953479675         0.80428558783225879         -6.6929081719626275E-006     1.6394006223453658E-002     6.2617773797430386E-006
  -7.4284726976706739E-002    0.87291466036735033         -4.3526024686189690E-006     6.2555760084934409E-003     2.6150697520029618E-006
  -4.5696004489207298E-002    0.91742954635132512         -2.7078910768386471E-006     2.4873038889748054E-003     1.1115398221880209E-006
  -3.8751991658699844E-002    0.92899740157641397         -2.2802744489838331E-006     1.8118605501111973E-003     8.2500064178066361E-007
  -3.7878817561813521E-002    0.93047462555977989         -2.2260220073517946E-006     1.7339624723745886E-003     7.9145896959941566E-007
  -3.6341052988118183E-002    0.93308875003666614         -2.1302822714272599E-006     1.6006574367391545E-003     7.3379265500660739E-007
  -3.4193920287115744E-002    0.93676585070340890         -1.9962696864484351E-006     1.4228799730599941E-003     6.5633069810457727E-007
  -3.1514978014305112E-002    0.94139862667561003         -1.8287226498283324E-006     1.2148715702348641E-003     5.6481425608997165E-007
  -2.8401039233579353E-002    0.94684751918942067         -1.6338968904681656E-006     9.9261836253234812E-004     4.6585161293637865E-007
  -2.4964646007752278E-002    0.95294213815167794         -1.4194861678220402E-006     7.7213278150654061E-004     3.6628669159105344E-007
  -2.1329996835242369E-002    0.95948375600148472         -1.1943945731873752E-006     5.6775991978657008E-004     2.7252728644063985E-007
  -1.7628456412757631E-002    0.96624928344413885         -9.6830684662112350E-007     3.9071638837508924E-004     1.8990003122628023E-007
  -1.3993807240247723E-002    0.97299706815090647         -7.5103825344736410E-007     2.4805445549632533E-004     1.2210986807475915E-007
  -1.0557414014420648E-002    0.97947472750670950         -5.5171088468328384E-007     1.4220142103580998E-004     7.0886303926855325E-008
  -7.4434752336948896E-003    0.98542901156165341         -3.7789238961866735E-007     7.1154709286723244E-005     3.5892263220021648E-008
  -4.7645329608842577E-003    0.99061739659797676         -2.3491659499787175E-007     2.9321695615565359E-005     1.4947453761377038E-008
  -2.6174002598818163E-003    0.99482076537458186         -1.2563044311137865E-007     8.8902096459351042E-006     4.5716759437514888E-009
  -1.0796356861864746E-003    0.99785621790777446         -5.0723316577620346E-008     1.5177068769108228E-006     7.8546681059314768E-010
  -2.0646158930015882E-004    0.99958922645026460         -9.5742670477350820E-009     5.5609211325229348E-008     2.8886072231121537E-011
   2.0738219220638541E-008     1.0000000412798742          9.5863825736146785E-013     5.6131808477640898E-016     2.9183159888422656E-019
   1.0618886748770468E-007     1.0000002113712796          4.9086459552282009E-012     1.4717165465657971E-014     7.6515181126621641E-018
   2.4778588109692281E-007     1.0000004932234126          1.1454030156379551E-011     8.0134483757918716E-014     4.1662290557720595E-017
   4.2644296641369816E-007     1.0000008488447347          1.9712491422189400E-011     2.3734955027173760E-013     1.2339922827266636E-016
   6.1803672524754472E-007     1.0000012302171448          2.8568902250767733E-011     4.9853453757785958E-013     2.5919083204468913E-016
   7.9669381056432006E-007     1.0000015858390656          3.6827268617377750E-011     8.2841841279188269E-013     4.3069959038796480E-016
   9.3829082417353814E-007     1.0000018676920830          4.3372512545956792E-011     1.1490579479174345E-012     5.9740232522625416E-016
   1.0237414724406042E-006     1.0000020377841978          4.7322407756648180E-011     1.3678789580721054E-012     7.1116897904279989E-016
   1.0637392347176587E-006     1.0000021174009828          4.9171272164531543E-011     1.4768536775039153E-012     7.6782576031333641E-016
   1.1446272701630435E-006     1.0000022784111682          5.2910249563102649E-011     1.7099970749594137E-012     8.8903882403218872E-016
   1.2848116755708522E-006     1.0000025574527878          5.9390126620207845E-011     2.1544988864536500E-012     1.1201389338195624E-015
   1.4755177075220877E-006     1.0000029370596342          6.8205267587220885E-011     2.8415569158905779E-012     1.4773463752672322E-015
   1.7047668526655737E-006     1.0000033933882946          7.8801945306627459E-011     3.7931298696802427E-012     1.9720780906242302E-015
   1.9581556314147402E-006     1.0000038977683159          9.0514351528444726E-011     5.0045194613947832E-012     2.6018918881502263E-015
   2.2197631352302313E-006     1.0000044185086323          1.0260655576674491E-010     6.4310441423408673E-012     3.3435578312449868E-015
   2.4731519139793978E-006     1.0000049228898342          1.1431877475440227E-010     7.9830721077509932E-012     4.1504756439249454E-015
   2.7024010591228836E-006     1.0000053792205637          1.2491512431949422E-010     9.5316544415281747E-012     4.9556032707651451E-015
   2.8931070910741195E-006     1.0000057588298554          1.3372987739678255E-010     1.0924407372925457E-011     5.6797141805250699E-015
   3.0332914964819278E-006     1.0000060378736928          1.4020940276926580E-010     1.2008735983586387E-011     6.2434717478015892E-015
   3.1141795319273128E-006     1.0000061988853193          1.4394815157605455E-010     1.2657745840588608E-011     6.5809012613882270E-015
   1.5654307953090127E-004     1.0003117132656689          7.2186731324130748E-009     3.1995139849083373E-008     1.6645513887470450E-011
   8.0748961498394722E-004     1.0016102816067898          3.6850593022120566E-008     8.5254209405671437E-007     4.4477595380150479E-010
   1.9625715753522656E-003     1.0039240616288143          8.7834918083235796E-008     5.0490308770409146E-006     2.6473488048742271E-009
   3.5949785625140548E-003     1.0072149504518275          1.5613316239504554E-007     1.7003416325590935E-005     8.9800041150800928E-009
   5.6664809970682177E-003     1.0114269015007971          2.3576932548694845E-007     4.2442612971504546E-005     2.2627080567095110E-008
   8.1285325373038116E-003     1.0164860797648636          3.1874816135963337E-007     8.7829719660324648E-005     4.7368088869642314E-008
   1.0923427479131411E-002     1.0223007131031543          3.9501623170852224E-007     1.5964082461708865E-004     8.7279526096032558E-008
   1.3985656994022450E-002     1.0287610930441502          4.5254965017963421E-007     2.6358196087949249E-004     1.4637810862571344E-007
   1.7243445585378766E-002     1.0357398878819963          4.7767372814067246E-007     4.0380913884155380E-004     2.2821366603238484E-007
   2.0620433779957387E-002     1.0430929262131594          4.5574640136091937E-007     5.8221967423923804E-004     3.3542313206448637E-007
   2.4037468067046600E-002     1.0506606146888846          3.7235107859015566E-007     7.9788445864764895E-004     4.6926218966465993E-007
   2.7414456261625222E-002     1.0582701490993993          2.1512347723546118E-007     1.0466874421778082E-003     6.2913952643582689E-007
   3.0672244852981537E-002     1.0657386562688418         -2.3750746929652297E-008     1.3212293420251982E-003     8.1219204797132729E-007
   3.3734474367872580E-002     1.0728773604328627         -3.4452076349555078E-007     1.6110363446963148E-003     1.0129592026475934E-006
   3.6529369309700174E-002     1.0794967973802472         -7.3680139533141250E-007     1.9030904681992802E-003     1.2232401559757700E-006
   3.8991420849935773E-002     1.0854129999232940         -1.1773053453231621E-006     2.1826662640061492E-003     1.4322428583000456E-006
   4.1062923284489933E-002     1.0904544502234585         -1.6295587533795995E-006     2.4344204355517796E-003     1.6271434818253224E-006
   4.2695330271651719E-002     1.0944694477744383         -2.0467757343213756E-006     2.6436414277864156E-003     1.7941422131398509E-006
   4.3850412232020040E-002     1.0973334153223937         -2.3784361284141959E-006     2.7975339341490307E-003     1.9200010080296861E-006
   4.4501358767473090E-002     1.0989559340236728         -2.5798260607280400E-006     2.8864167705952926E-003     1.9938949061396677E-006
   4.4751725226090291E-002     1.0995816394691948         -2.6602109473340033E-006     2.9210192060700664E-003     2.0229047391069206E-006
   4.5163131606309151E-002     1.1006118175500448         -2.7959508368439370E-006     2.9783827686126166E-003     2.0713003836937812E-006
   4.5893157902309772E-002     1.1024460226688757         -3.0483936300882073E-006     3.0817218138149563E-003     2.1594527883062923E-006
   4.6924859605990840E-002     1.1050518454217326         -3.4318692877501995E-006     3.2311648029144319E-003     2.2891892471514271E-006
   4.8234075143364169E-002     1.1083819907856700         -3.9673186802580995E-006     3.4265880528602656E-003     2.4630092142775428E-006
   4.9790122617179536E-002     1.1123747295354531         -4.6825468152934407E-006     3.6673555151704534E-003     2.6839716379073421E-006
   5.1556531298207399E-002     1.1169541764077606         -5.6122744125589888E-006     3.9519958785445659E-003     2.9555229762135991E-006
   5.3491898784638281E-002     1.1220307255739876         -6.7977819265005112E-006     4.2778613603057323E-003     3.2812687346229818E-006
   5.5550862061791870E-002     1.1275017340094107         -8.2857834973006528E-006     4.6408036157197111E-003     3.6646713021075470E-006
   5.7685160984216353E-002     1.1332525302527383         -1.0126003575518824E-005     5.0349048685194549E-003     4.1086424132431276E-006
   5.9844769539712662E-002     1.1391578230962403         -1.2366739057117464E-005     5.4523046216348866E-003     4.6149782458816796E-006
   6.1979068462137146E-002     1.1450835768587013         -1.5047514180338313E-005     5.8831633862764625E-003     5.1835581999950277E-006
   6.4038031739290735E-002     1.1508893999128282         -1.8187874381277168E-005     6.3158045404401522E-003     5.8111988208369582E-006
   6.5973399225721624E-002     1.1564315222854873         -2.1771623096471892E-005     6.7370729474324539E-003     6.4900369645251803E-006
   6.7739807906749480E-002     1.1615662840509788         -2.5726736335408924E-005     7.1329417573827384E-003     7.2053495932745218E-006
   6.9295855380564847E-002     1.1661542014149251         -2.9903331366591418E-005     7.4893793388186225E-003     7.9328843979783653E-006
   7.0605070917938176E-002     1.1700646215930610         -3.4055965261467007E-005     7.7934391268035738E-003     8.6362234259823695E-006
   7.1636772621619244E-002     1.1731808034145121         -3.7842077792983069E-005     8.0344265923498887E-003     9.2656022532283621E-006
   7.2366798917619865E-002     1.1754054381001315         -4.0853003125362453E-005     8.2048159617219476E-003     9.7608595179160030E-006
   7.2778205297838724E-002     1.1766540417940756         -4.2689974622525742E-005     8.3004629791849326E-003     1.0061676048796435E-005
   7.2921645400328694E-002     1.1771077358749911         -4.3357244176018941E-005     8.3337041156286030E-003     1.0170677688091122E-005
   7.3116870257916577E-002     1.1777091498997874         -4.4287825267681048E-005     8.3788317434595541E-003     1.0322703379532350E-005
   7.3455208065616950E-002     1.1787545618409374         -4.5967009643224996E-005     8.4566562948013343E-003     1.0596901215012710E-005
   7.3915480808351183E-002     1.1801832929817213         -4.8398402408330629E-005     8.5614870500088074E-003     1.0994179315526005E-005
   7.4468778109569478E-002     1.1819112507711262         -5.1574378190477962E-005     8.6852286778356658E-003     1.1514978045275944E-005
   7.5080336889224539E-002     1.1838353406656268         -5.5461803049034771E-005     8.8176196622301653E-003     1.2158357595543140E-005
   7.5711731722775469E-002     1.1858388275095566         -5.9981785421376693E-005     8.9466052744220214E-003     1.2920612431948050E-005
   7.6323290502430530E-002     1.1877977258554060         -6.4983715996116886E-005     9.0588933614864503E-003     1.3793384310768870E-005
   7.6876587803648824E-002     1.1895879502080877         -7.0214939176503307E-005     9.1407132887167640E-003     1.4761261743781764E-005
   7.7336860546383057E-002     1.1910928856598133         -7.5289560354460685E-005     9.1787769035589894E-003     1.5798946913121600E-005
   7.7675198354083430E-002     1.1922109601751436         -7.9662894713301437E-005     9.1614551023126156E-003     1.6868033591883010E-005
   7.7870423211671314E-002     1.1928628570424531         -8.2622165816621009E-005     9.0807097860762850E-003     1.7910717948100720E-005
   7.7920252735342435E-002     1.1930307634748361         -8.3476759734572831E-005     8.9712935563097205E-003    -1.6414878320315173E-005
   7.7934451470834484E-002     1.1930788493360409         -8.3567573757593541E-005     8.9769094881790822E-003    -6.1622096630427496E-005
   7.7959646632546925E-002     1.1931642062736780         -8.3501323948553189E-005     8.9881532535961203E-003    -1.0654308842925722E-004
   7.7995253420145752E-002     1.1932848521501074         -8.3082732217617446E-005     9.0040489521995403E-003    -1.5066099391416950E-004
   7.8040437953033504E-002     1.1934380568696941         -8.2143271324400626E-005     9.0242799042786776E-003    -1.9364503484954119E-004
   7.8094141316802465E-002     1.1936202256226911         -8.0551268781615097E-005     9.0483848547521315E-003    -2.3520490922460162E-004
   7.8155104808956904E-002     1.1938270486782785         -7.8219208443414823E-005     9.0758059054109746E-003    -2.7507508189905932E-004
   7.8221899521778576E-002     1.1940537215775295         -7.5109664464067632E-005     9.1059056049227014E-003    -3.1301282278739615E-004
   7.8292959856196775E-002     1.1942949503974563         -7.1237128352166876E-005     9.1379815528691254E-003    -3.4879870485655983E-004
   7.8366620225402348E-002     1.1945450951312060         -6.6668420599461027E-005     9.1712507559036129E-003    -3.8223703891627201E-004
   7.8441154097797630E-002     1.1947982910307726         -6.1518889322510032E-005     9.2050348353827117E-003    -4.1315637876261673E-004
   7.8514814467003202E-002     1.1950485833093960         -5.5945935156063860E-005     9.2384357649192995E-003    -4.4140921728777135E-004
   7.8585874801421401E-002     1.1952901135449556         -5.0142984451430160E-005     9.2707017797189484E-003    -4.6687034107927212E-004
   7.8652669514243073E-002     1.1955171603932213         -4.4326428576044291E-005     9.3010696347104235E-003    -4.8943658421786234E-004
   7.8713633006397513E-002     1.1957244744893702         -3.8724309973546231E-005     9.3288192986932684E-003    -5.0902488958362092E-004
   7.8767336370166474E-002     1.1959071824609337         -3.3566631457203851E-005     9.3532910314836192E-003    -5.2556899051426807E-004
   7.8812520903054226E-002     1.1960608931283045         -2.9070927163250212E-005     9.3738549080815674E-003    -5.3901799082457726E-004
   7.8848127690653053E-002     1.1961820439833974         -2.5430197597816004E-005     9.3901638091156703E-003    -5.4933487691696250E-004
   7.8873322852365493E-002     1.1962677769618870         -2.2802889367779254E-005     9.4016790743349996E-003    -5.5649305589248414E-004
   7.8887521587857543E-002     1.1963160897042293         -2.1303917169746844E-005     9.4081774708732573E-003    -5.6047720638050945E-004
   7.8899478568231193E-002     1.1963567813373062         -2.0031488480619532E-005     9.4136567807253484E-003    -5.6380516568164301E-004
   7.8936180428320582E-002     1.1964816930419344         -1.6066916822469091E-005     9.4304479190410791E-003    -5.7386925211651209E-004
   7.9001978172016304E-002     1.1967056683389765         -8.7423305834647558E-006     9.4605354220368872E-003    -5.9137141975643701E-004
   7.9096490801854241E-002     1.1970274746113527          2.2494619463046930E-006     9.5037763353330515E-003    -6.1539706824996097E-004
   7.9219151715497024E-002     1.1974452716472763          1.7307287968278335E-005     9.5599640106064730E-003    -6.4482824768801741E-004
   7.9369223649102524E-002     1.1979565483052206          3.6894160021013031E-005     9.6288290518636872E-003    -6.7848610964455587E-004
   7.9545804197472189E-002     1.1985586651062503          6.1499736230447892E-005     9.7099981105840134E-003    -7.1522913713325165E-004
   7.9747831444024447E-002     1.1992478187066953          9.1603592556768827E-005     9.8032073044522546E-003    -7.5400978281124707E-004
   7.9974090401303835E-002     1.2000200940508574          1.2766491365310596E-004     9.9078521650748947E-003    -7.9390358504155512E-004
   8.0223220336070517E-002     1.2008710351624179          1.7007844940700168E-004     1.0023451333258316E-002    -8.3410691721475113E-004
   8.0493722959936967E-002     1.2017956785437769          2.1918016114958665E-004     1.0149405803351922E-002    -8.7393759843579547E-004
   8.0783971443331465E-002     1.2027885614791214          2.7521142092495465E-004     1.0285058613801561E-002    -9.1281641127895024E-004
   8.1092220200921411E-002     1.2038438607251858          3.3832692237965964E-004     1.0429680842223010E-002    -9.5026172176917024E-004
   8.1416615390532507E-002     1.2049553606921446          4.0857198557618380E-004     1.0582493799948243E-002    -9.8587437768827202E-004
   8.1755206062792476E-002     1.2061165055009619          4.8588656622766300E-004     1.0742652647409517E-002    -1.0193313177273026E-003
   8.2105955894611907E-002     1.2073203983753855          5.7009956466687480E-004     1.0909265980855525E-002    -1.0503784322694791E-003
   8.2466755436017183E-002     1.2085598388119143          6.6092124632423225E-004     1.1081382894461462E-002    -1.0788216577471107E-003
   8.2835434796723187E-002     1.2098276204785217          7.5796275970050047E-004     1.1258018513990192E-002    -1.1045285896645934E-003
   8.3209776696169982E-002     1.2111160374691634          8.6070765352773957E-004     1.1438135742013503E-002    -1.1274145396777875E-003
   8.3587529798551899E-002     1.2124173605120092          9.6856013864904172E-004     1.1620669918042840E-002    -1.1474528047576255E-003
   8.3966422252648096E-002     1.2137238058842488          1.0807988805251318E-003     1.1804524111464406E-002    -1.1646543770553923E-003
   8.4344175355030013E-002     1.2150275156625716          1.1966430625757263E-003     1.1988581010507177E-002    -1.1790828632035838E-003
   8.4718517254476808E-002     1.2163206247415106          1.3152047651459331E-003     1.2171708925717555E-002    -1.1908342372751366E-003
   8.5087196615182811E-002     1.2175953014646148          1.4355496614192010E-003     1.2352768961784522E-002    -1.2000466179482691E-003
   8.5447996156588088E-002     1.2188438288833632          1.5566759305722894E-003     1.2530623574025660E-002    -1.2068882688303986E-003
   8.5798745988407518E-002     1.2200586065834116          1.6775425342137030E-003     1.2704146273782326E-002    -1.2115565402763524E-003
   8.6137336660667488E-002     1.2212322267100530          1.7970687595118512E-003     1.2872228502316728E-002    -1.2142712081633024E-003
   8.6461731850278584E-002     1.2223574998839863          1.9141596595369085E-003     1.3033786336130981E-002    -1.2152710315099674E-003
   8.6769980607868530E-002     1.2234275736904665          2.0277167815037013E-003     1.3187770923614254E-002    -1.2148090640332477E-003
   8.7060229091263028E-002     1.2244356545469497          2.1366538384169362E-003     1.3333175801617584E-002    -1.2131467736802817E-003
   8.7330731715129478E-002     1.2253761369683220          2.2399106051968782E-003     1.3469044810087276E-002    -1.2105491296962787E-003
   8.7579861649896160E-002     1.2262427549001269          2.3364667265217236E-003     1.3594479780057339E-002    -1.2072790522198883E-003
   8.7806120607175547E-002     1.2270301843755016          2.4253556825884932E-003     1.3708647781220717E-002    -1.2035922510712869E-003
   8.8008147853727806E-002     1.2277336341934253          2.5056779132893573E-003     1.3810787293363090E-002    -1.1997320073994738E-003
   8.8184728402097470E-002     1.2283487488944156          2.5766123006606950E-003     1.3900214801199995E-002    -1.1959243729084920E-003
   8.8334800335702970E-002     1.2288717180861524          2.6374291481407971E-003     1.3976329531229483E-002    -1.1923738880474058E-003
   8.8457461249345753E-002     1.2292992975890009          2.6874955514875061E-003     1.4038619023954247E-002    -1.1892588973320579E-003
   8.8551973879183690E-002     1.2296288437437697          2.7262932339229932E-003     1.4086662520606107E-002    -1.1867292517586437E-003
   8.8617771622879413E-002     1.2298583101516405          2.7534177472397256E-003     1.4120135931896101E-002    -1.1849021848558199E-003
   8.8654473482968801E-002     1.2299863174777814          2.7685888222422151E-003     1.4138819207749986E-002    -1.1838596772355881E-003
   8.8706794254991742E-002     1.2301688167453675          2.7902667260502976E-003     1.4165468008601951E-002    -1.1823446414630651E-003
   8.8892264302076557E-002     1.2308159457909116          2.8675681371193805E-003     1.4259989774322829E-002    -1.1766985264842714E-003
   8.9221374442323712E-002     1.2319649636597736          3.0065012597245075E-003     1.4428039334344766E-002    -1.1656367014672053E-003
   8.9686485759891091E-002     1.2335874347143696          3.2066565261158930E-003     1.4666290090522277E-002    -1.1477688491513638E-003
   9.0276705744402871E-002     1.2356554394211272          3.4669923615055680E-003     1.4969901951954677E-002    -1.1214100077795433E-003
   9.0978202396159294E-002     1.2381136058963398          3.7854197252003433E-003     1.5332599974612154E-002    -1.0848594727791588E-003
   9.1774533996721738E-002     1.2409090896619746          4.1584905864637291E-003     1.5746705585692872E-002    -1.0366851054716371E-003
   9.2647035533143768E-002     1.2439779056885023          4.5810530491345687E-003     1.6203242319814543E-002    -9.7597816946882630E-004
   9.3575256470690871E-002     1.2472497182824072          5.0460603801477013E-003     1.6692071926092560E-002    -9.0255402542327825E-004
   9.4537440191382285E-002     1.2506488278630601          5.5444736704975805E-003     1.7202082069806793E-002    -8.1708140771764404E-004
   9.5511033989951019E-002     1.2540961088232205          6.0654011838696641E-003     1.7721426123863182E-002    -7.2114105636331203E-004
   9.6473217710642434E-002     1.2575107658773026          6.5962813540605299E-003     1.8237816668717391E-002    -6.1719880298172387E-004
   9.7401438648189537E-002     1.2608127331387744          7.1232023133858142E-003     1.8738787992732386E-002    -5.0850420379310978E-004
   9.8273940184611566E-002     1.2639230305583795          7.6315054105664882E-003     1.9212122241323383E-002    -3.9893656220158917E-004
   9.9070271785174011E-002     1.2667674928904740          8.1062872287631961E-003     1.9646112009275501E-002    -2.9277968681425207E-004
   9.9771768436930433E-002     1.2692777475000248          8.5329498417536752E-003     2.0029919571807574E-002    -1.9446448275806935E-004
  0.10036198842144221          1.2713931017951039          8.8980112376258191E-003     2.0353892582945853E-002    -1.0830419591804138E-004
  0.10082709973900959          1.2730621771237078          9.1895501055793728E-003     2.0609839242300122E-002    -3.8211747441528501E-005
  0.10115620987925675          1.2742443165174597          9.3978878277346800E-003     2.0791270551298174E-002     1.2546001489896637E-005
  0.10134167992634156          1.2749108894019745          9.5160449065724607E-003     2.0893620321035571E-002     4.1572299866836360E-005
  0.10142909998832507          1.2752251618527379          9.5719266123319886E-003     2.0941880293504779E-002     5.5358794549804783E-005
  0.10161457003540988          1.2758921750102874          9.6908672732595683E-003     2.1044355723878749E-002     8.4830599953687248E-005
  0.10194368017565704          1.2770766059046046          9.9032174531246096E-003     2.1226443068352314E-002     1.3786920218328193E-004
  0.10240879149322442          1.2787521904373427          1.0206142161322642E-002     2.1484263760655545E-002     2.1443648207535818E-004
  0.10299901147773620          1.2808812781100927          1.0595288990511365E-002     2.1812229743957041E-002     3.1429776003253642E-004
  0.10370050812949262          1.2834159579279061          1.1064666330182231E-002     2.2203146030067903E-002     4.3687905705850011E-004
  0.10449683973005507          1.2862987465391640          1.1606439594243423E-002     2.2648336419294788E-002     5.8110960175139384E-004
  0.10536934126647710          1.2894639500036136          1.2210855993719115E-002     2.3137785862760902E-002     7.4527075361453875E-004
  0.10629756220402420          1.2928389877114699          1.2866208675957481E-002     2.3660343880185338E-002     9.2687992730344294E-004
  0.10725974592471561          1.2963458624205726          1.3558810013338165E-002     2.4203952040793831E-002     1.1226311275685315E-003
  0.10823333972328435          1.2999033352451961          1.4273260142446490E-002     2.4755914742103396E-002     1.3283855883366718E-003
  0.10919552344397576          1.3034278047757619          1.4992702960557000E-002     2.5303202944680483E-002     1.5392383213158412E-003
  0.11012374438152286          1.3068361993611615          1.5699246418254934E-002     2.5832775447631504E-002     1.7496503033230910E-003
  0.11099624591794489          1.3100474963508539          1.6374484195985976E-002     2.6331910900281610E-002     1.9536409140417750E-003
  0.11179257751850734          1.3129848233240009          1.7000107137071667E-002     2.6788540837618370E-002     2.1450294729556526E-003
  0.11249407417026376          1.3155774065695316          1.7558557429307068E-002     2.7191565776870454E-002     2.3177111165028595E-003
  0.11308429415477554          1.3177624121822848          1.8033699397491290E-002     2.7531158626943320E-002     2.4659464290450270E-003
  0.11354940547234292          1.3194866674144301          1.8411516802522718E-002     2.7799030553007743E-002     2.5846492774455150E-003
  0.11387851561259008          1.3207079565065067          1.8680655611654946E-002     2.7988651282180720E-002     2.6696478856829747E-003
  0.11406398565967489          1.3213966406778686          1.8832960870505830E-002     2.8095469365745189E-002     2.7179177845721783E-003
  0.11414968787145467          1.3217120858690186          1.8903453330382895E-002     2.8144779689145895E-002     2.7403140503081767E-003
  0.11432786875056269          1.3223770378479729          1.9050453491334746E-002     2.8247444376937929E-002     2.7870503798650198E-003
  0.11464404451605320          1.3235527865094630          1.9312346988094441E-002     2.8429881915646955E-002     2.8705667454167081E-003
  0.11509087646951331          1.3252161899964734          1.9684822921095579E-002     2.8688051455841756E-002     2.9898782269960856E-003
  0.11565790018768457          1.3273300123764904          2.0161451761064715E-002     2.9016138843337917E-002     3.1434404980412466E-003
  0.11633182728300759          1.3298466823169952          2.0733675392029922E-002     2.9406699338523679E-002     3.3290806566962507E-003
  0.11709686221387611          1.3327092923653332          2.1390784623495331E-002     2.9850811728588531E-002     3.5439086983299105E-003
  0.11793507352198929          1.3358527190440843          2.2119911694728104E-002     3.0338263971123040E-002     3.7842463552484147E-003
  0.11882681440014295          1.3392050122686256          2.2906095950408822E-002     3.0857775186443132E-002     4.0455860606559398E-003
  0.11975118328833233          1.3426888523507230          2.3732442044614648E-002     3.1397250467702920E-002     4.3225935080572981E-003
  0.12068651382633432          1.3462233242449124          2.4580374334681385E-002     3.1944065468188503E-002     4.6091622371575566E-003
  0.12161088271452369          1.3497256378867921          2.5430016261434304E-002     3.2485376866161687E-002     4.8985271073961117E-003
  0.12250262359267736          1.3531130379252236          2.6260651591385239E-002     3.3008453444450032E-002     5.1834303513668446E-003
  0.12334083490079054          1.3563046697857202          2.7051292171090282E-002     3.3501031977550166E-002     5.4563386509977373E-003
  0.12410586983165905          1.3592233378432657          2.7781367259067644E-002     3.3951712217373968E-002     5.7096940961725313E-003
  0.12477979692698207          1.3617970309019634          2.8431452264972627E-002     3.4350427498183983E-002     5.9361764617081756E-003
  0.12534682064515335          1.3639599367205160          2.8984246583965284E-002     3.4689027552297441E-002     6.1289406657473681E-003
  0.12579365259861344          1.3656542206264441          2.9425662374470744E-002     3.4961603237198269E-002     6.2817968137700766E-003
  0.12610982836410395          1.3668381404431926          2.9745069628017415E-002     3.5161817039585097E-002     6.3896251428780075E-003
  0.12628800924321198          1.3675098800638417          2.9926810972539443E-002     3.5272465714540541E-002     6.4505067868110867E-003
  0.12633171927420372          1.3676931328078197          2.9965158967071210E-002     3.5290631552076845E-002     6.4667801732660362E-003
  0.12633900844218052          1.3677239045229315          2.9971440714791207E-002     3.5293512900943708E-002     6.4695284931193800E-003
  0.12635194281693718          1.3677766483620517          2.9983223372467435E-002     3.5299527564727769E-002     6.4742707153756379E-003
  0.12637022218104443          1.3678501353928620          3.0000249181746048E-002     3.5308539112797001E-002     6.4809029018403613E-003
  0.12639341844738497          1.3679425068775359          3.0022121885149439E-002     3.5320386391606333E-002     6.4892690858068727E-003
  0.12642098800381837          1.3680515455288313          3.0048341207398008E-002     3.5334803987332124E-002     6.4991788539175890E-003
  0.12645228467351230          1.3681748316572220          3.0078286986643499E-002     3.5351436052881151E-002     6.5104113413545182E-003
  0.12648657490182114          1.3683091556119171          3.0111237040897319E-002     3.5369854830074376E-002     6.5227192757593344E-003
  0.12652305496121458          1.3684513565794991          3.0146340124229724E-002     3.5389581403597242E-002     6.5358342319588592E-003
  0.12656086979371661          1.3685982757881583          3.0182845543089639E-002     3.5410103306496007E-002     6.5494731224922682E-003
  0.12659913305428339          1.3687461919980186          3.0219987372379860E-002     3.5430893576950874E-002     6.5633433207648254E-003
  0.12663694788678542          1.3688914025213210          3.0257127318739190E-002     3.5451431673024232E-002     6.5771473222417023E-003
  0.12667342794617886          1.3690301793882340          3.0293863377441992E-002     3.5471230146354657E-002     6.5905766251685358E-003
  0.12670771817448770          1.3691590987226618          3.0330582332958565E-002     3.5489875033982883E-002     6.6032813579313347E-003
  0.12673901484418162          1.3692761367921948          3.0367749660098441E-002     3.5507039924241167E-002     6.6148000297434235E-003
  0.12676658440061503          1.3693806068292094          3.0405390889153242E-002     3.5522490352466955E-002     6.6244361516050211E-003
  0.12678978066695556          1.3694726023128203          3.0440921513329871E-002     3.5536129368985404E-002     6.6311168592436097E-003
  0.12680806003106282          1.3695492839864387          3.0469919508646658E-002     3.5548845738372359E-002     6.6331303381459671E-003
  0.12682099440581948          1.3696050219017479          3.0490448855852635E-002     3.5569477545964859E-002     6.6264600352515636E-003
  0.12682828357379627          1.3696314161342378          3.0503302132727866E-002     3.5573519190283932E-002     6.6269737031618026E-003
  0.12683171927420372          1.3696463584901624          3.0507001511919998E-002     3.5572446986923356E-002     6.6325431365185121E-003
  0.12683900844218052          1.3696727667216435          3.0508788976213990E-002     3.5576488673120105E-002     6.6330574144331991E-003
  0.12685194281693718          1.3697288080809291          3.0514211068393780E-002     3.5598255029681655E-002     6.6473240146626518E-003
  0.12687022218104443          1.3698060562900776          3.0521557263293371E-002     3.5611415144851374E-002     6.6579458582195338E-003
  0.12689341844738497          1.3698984804921899          3.0531862694913717E-002     3.5625189438643130E-002     6.6676067121643505E-003
  0.12692098800381837          1.3700030707992428          3.0548491544188899E-002     3.5640641279412535E-002     6.6774991336915768E-003
  0.12695228467351230          1.3701198454911374          3.0573015189207697E-002     3.5657781296246291E-002     6.6882032405847260E-003
  0.12698657490182114          1.3702484774044861          3.0604154850612564E-002     3.5676434244577268E-002     6.6998721951964015E-003
  0.12702305496121458          1.3703868692024568          3.0639662040135608E-002     3.5696303989453733E-002     6.7123799707823999E-003
  0.12706086979371661          1.3705317486515320          3.0677570777494681E-002     3.5716984667322010E-002     6.7254604112228882E-003
  0.12709913305428339          1.3706794147526520          3.0716382248401251E-002     3.5737995966559105E-002     6.7387920383537702E-003
  0.12713694788678542          1.3708261263025407          3.0754912152671423E-002     3.5758820097124201E-002     6.7520385677032908E-003
  0.12717342794617886          1.3709682497680380          3.0792155030110874E-002     3.5778930597760064E-002     6.7648675214023830E-003
  0.12720771817448770          1.3711023391575468          3.0827213808807326E-002     3.5797813935144515E-002     6.7769603098060544E-003
  0.12723901484418162          1.3712251915367464          3.0859274564428531E-002     3.5814986786565049E-002     6.7880194013688324E-003
  0.12726658440061503          1.3713338978983700          3.0887604005172174E-002     3.5830010020462003E-002     6.7977745312103842E-003
  0.12728978066695557          1.3714258807177815          3.0911554896840873E-002     3.5842508000931715E-002     6.8059882532148785E-003
  0.12730806003106282          1.3714989300984850          3.0930571798704731E-002     3.5852179994062087E-002     6.8124615194687837E-003
  0.12732099440581948          1.3715512110930799          3.0944192802481674E-002     3.5858823158966852E-002     6.8170383258403964E-003
  0.12732828357379627          1.3715814003596520          3.0952090602735426E-002     3.5862306215159651E-002     6.8196087335569561E-003
  0.12735198124728078          1.3716804096973754          3.0977924942110061E-002     3.5873420672002207E-002     6.8279727913837795E-003
  0.12744566661023832          1.3720441267053225          3.1071242125400689E-002     3.5927825839247744E-002     6.8614985635426246E-003
  0.12761362228019366          1.3726820916398212          3.1236123532309014E-002     3.6030335678086008E-002     6.9217292053348912E-003
  0.12785487572099671          1.3735999848689466          3.1475878067815287E-002     3.6176565504654853E-002     7.0083482619085723E-003
  0.12816798062051241          1.3747985159638196          3.1790589194672869E-002     3.6363949942471330E-002     7.1212346336209636E-003
  0.12855105503514228          1.3762718272252625          3.2178777381241835E-002     3.6591436933195637E-002     7.2602298277539955E-003
  0.12900179548058457          1.3780111556300891          3.2638697143723881E-002     3.6858155998557407E-002     7.4250551115254224E-003
  0.12951749130293422          1.3800061578000158          3.3168522038432333E-002     3.7162926280392451E-002     7.6153176883849627E-003
  0.13009504111876061          1.3822454227066014          3.3766256840241662E-002     3.7504196404787873E-002     7.8305153800156870E-003
  0.13073097151317001          1.3847160057297674          3.4429641394224955E-002     3.7880089042510036E-002     8.0700300058838634E-003
  0.13142145794726823          1.3874041469411671          3.5156106515312695E-002     3.8288451289065148E-002     8.3331153996083936E-003
  0.13216234776725175          1.3902947816387849          3.5942730764769656E-002     3.8726889191122695E-002     8.6188844388874336E-003
  0.13294918518273116          1.3933716828166036          3.6786218082514241E-002     3.9192802930979452E-002     8.9262961674198942E-003
  0.13377723806632821          1.3966175151988873          3.7682880672871726E-002     3.9683406377735396E-002     9.2541451565205882E-003
  0.13464152641431526          1.4000138706765772          3.8628626669837657E-002     4.0195751725379716E-002     9.6010526196369569E-003
  0.13553685229756110          1.4035413649545290          3.9618953887013697E-002     4.0726747919161213E-002     9.9654605030275716E-003
  0.13645783112286150          1.4071793609957983          4.0648941050247765E-002     4.1273181644636933E-002     1.0345628412029038E-002
  0.13739892401675216          1.4109078488823628          4.1713289513667720E-002     4.1831741031570960E-002     1.0739633651523741E-002
  0.13835447113710167          1.4147040297108386          4.2806261287478317E-002     4.2399033450003405E-002     1.1145375126494165E-002
  0.13931872571217740          1.4185458000673405          4.3921766235392762E-002     4.2971610890015763E-002     1.1560580342401081E-002
  0.14028588860248925          1.4224103822844081          4.5053356135774394E-002     4.3545995233541683E-002     1.1982816006642168E-002
  0.14125014317756499          1.4262746106878095          4.6194259472785729E-002     4.4118683216468904E-002     1.2409503520010395E-002
  0.14220569029791449          1.4301151123773397          4.7337421216484744E-002     4.4686201399141270E-002     1.2837934463706440E-002
  0.14314678319180515          1.4339084820495609          4.8475549467334504E-002     4.5245101769820328E-002     1.3265293236069561E-002
  0.14406776201710556          1.4376313241962091          4.9601165480665475E-002     4.5791992734888355E-002     1.3688680107952440E-002
  0.14496308790035140          1.4412606425872816          5.0706668377484158E-002     4.6323562470596151E-002     1.4105137257043503E-002
  0.14582737624833844          1.4447736786512146          5.1784391917937073E-002     4.6836599657010931E-002     1.4511677020569992E-002
  0.14665542913193549          1.4481482745978771          5.2826679054074344E-002     4.7328006938654965E-002     1.4905312256871851E-002
  0.14744226654741491          1.4513618661875904          5.3825924366431965E-002     4.7794827107601794E-002     1.5283086881822653E-002
  0.14818315636739843          1.4543971787251397          5.4774798801140709E-002     4.8234271838796715E-002     1.5642106780357750E-002
  0.14887364280149665          1.4572313477074266          5.5666033139189622E-002     4.8643681577410620E-002     1.5979575886192386E-002
  0.14950957319590605          1.4598470600772440          5.6492790432712367E-002     4.9020635213952085E-002     1.6292820668658798E-002
  0.15008712301173244          1.4622272253513213          5.7248598151661716E-002     4.9362878801454388E-002     1.6579327157127271E-002
  0.15060281883408208          1.4643562008190463          5.7927453146627311E-002     4.9668384712435849E-002     1.6836766716480534E-002
  0.15105355927952438          1.4662199326525878          5.8523894462341956E-002     4.9935339669535200E-002     1.7063025280230935E-002
  0.15143663369415425          1.4678060402993653          5.9033069892468343E-002     5.0162165007620767E-002     1.7256227772032631E-002
  0.15174973859366994          1.4691039676631670          5.9450798599208682E-002     5.0347526905979212E-002     1.7414760581020025E-002
  0.15199099203447300          1.4701050167456258          5.9773623661045369E-002     5.0490327352370412E-002     1.7537292617835484E-002
  0.15215894770442834          1.4708026836639871          5.9998868006111032E-002     5.0589726247075771E-002     1.7622791787763131E-002
  0.15225263306738587          1.4711917738157030          6.0124677928923981E-002     5.0645168635222851E-002     1.7670552217939246E-002
  0.15235695050928544          1.4716255163819831          6.0264924545697166E-002     5.0706900765808853E-002     1.7723791096736500E-002
  0.15270790099632131          1.4730850012488712          6.0737865221142523E-002     5.0914543412901837E-002     1.7903352052112374E-002
  0.15333707211025482          1.4757047617716046          6.1590125567496080E-002     5.1286666922749954E-002     1.8226999721045464E-002
  0.15424082067754485          1.4794762627313733          6.2824252527243024E-002     5.1820897816982237E-002     1.8695776633364719E-002
  0.15541372873393097          1.4843865227585973          6.4443489866360393E-002     5.2513697053292917E-002     1.9310957776206651E-002
  0.15684874641589552          1.4904185985069758          6.6451726062709771E-002     5.3360442042208724E-002     2.0073964767856316E-002
  0.15853724474542050          1.4975513148961803          6.8853244600051711E-002     5.4355434120677504E-002     2.0986198623365752E-002
  0.16046906946491277          1.5057592846379653          7.1652425894438737E-002     5.5491926273160734E-002     2.2048842721130474E-002
  0.16263260262263371          1.5150127164962579          7.4853400090869965E-002     5.6762150742165861E-002     2.3262650641152793E-002
  0.16501483261666222          1.5252772058996766          7.8459663748357472E-002     5.8157372417031929E-002     2.4627726766554253E-002
  0.16760143251539214          1.5365136131243624          8.2473670304340718E-002     5.9667915782195727E-002     2.6143313651708903E-002
  0.17037684625084393          1.5486778538106405          8.6896393769845412E-002     6.1283304054858725E-002     2.7807582646668296E-002
  0.17332438218882942          1.5617206372724681          9.1726871381821382E-002     6.2992296176242996E-002     2.9617454467863645E-002
  0.17642631352170537          1.5755872950256788          9.6961735825463219E-002     6.4783013364657652E-002     3.1568439284522493E-002
  0.17966398488348437          1.5902176474068752         0.10259474116678467          6.6643052511919196E-002     3.3654510546236915E-002
  0.18301792454771318          1.6055457474374191         0.10861628132150868          6.8559619059142679E-002     3.5868013185245309E-002
  0.18646796153412484          1.6214997816555488         0.11501292038216011          7.0519652352839329E-002     3.8199611003062871E-002
  0.18999334692017097          1.6380019654656823         0.12176693695127899          7.2509953603459812E-002     4.0638273135549775E-002
  0.19357287862806849          1.6549685060140076         0.12885589646876569          7.4517344657398524E-002     4.3171295978031703E-002
  0.19718502893699977          1.6723096305220717         0.13625226433844417          7.6528752956511223E-002     4.5784370305078995E-002
  0.20080807395366693          1.6899297367229831         0.14392307804515672          7.8531370616504947E-002     4.8461675187305785E-002
  0.20442022426259820          1.7077277094841816         0.15182969855619366          8.0512746979985561E-002     5.1186010835716264E-002
  0.20799975597049572          1.7255969959163200         0.15992763355933273          8.2460899203565502E-002     5.3938957451443559E-002
  0.21152514135654185          1.7434263063226316         0.16816650525683566          8.4364410489609160E-002     5.6701059359876259E-002
  0.21497517834295352          1.7611004580730267         0.17649015717239563          8.6212556101854063E-002     5.9452025157173273E-002
  0.21832911800718233          1.7785005714344819         0.18483685970945635          8.7995513309078455E-002     6.2170931705862881E-002
  0.22156678936896132          1.7955054520146170         0.19313975817494058          8.9705143658629999E-002     6.4836362008353673E-002
  0.22466872070183727          1.8119919782898708         0.20132742126130049          9.1346443241703476E-002     6.7425113367979697E-002
  0.22761625663982277          1.8278386952875518         0.20932482423989610          9.2766973640754619E-002     6.9935560865389629E-002
  0.23039167037527455          1.8429223827736190         0.21705395164222935          9.4237880462360826E-002     7.2309092608252121E-002
  0.23297827027400447          1.8571241730548296         0.22443533911500224          9.5579727117040783E-002     7.4548985687950597E-002
  0.23536050026803298          1.8703286908361314         0.23138921584245833          9.6793182077689541E-002     7.6635103966388257E-002
  0.23752403342575393          1.8824260502733370         0.23783700913495689          9.7886574632793738E-002     7.8547429541944325E-002
  0.23945585814524620          1.8933132980831464         0.24370290190320626          9.8856709356031802E-002     8.0268953141586413E-002
  0.24114435647477117          1.9028959627084110         0.24891545428665723          9.9700087709805749E-002     8.1784336216133194E-002
  0.24257937415673572          1.9110894273943735         0.25340921370486141         0.10041356480284125          8.3080003352524717E-002
  0.24375228221312184          1.9178203554291902         0.25712627970180235         0.10099447362119138          8.4144286783830236E-002
  0.24465603078041187          1.9230276494458289         0.26001771951575980         0.10144067684641682          8.4967559103794874E-002
  0.24528520189434538          1.9266637674272304         0.26204487622573991         0.10175058702515985          8.5542354328030812E-002
  0.24563615238138126          1.9286959874049217         0.26318072439212892         0.10192316818679402          8.5863564873953177E-002
  0.24576367735333840          1.9294351832833780         0.26359437020490134         0.10198581391225854          8.5980390016035649E-002
  0.24595653097965944          1.9305536670886625         0.26422083026243481         0.10208053515446713          8.6157163187618582E-002
  0.24630329165224615          1.9325667623139975         0.26535001802174663         0.10225074334732651          8.6475323174165522E-002
  0.24680369766348700          1.9354765317591749         0.26698587072347785         0.10249610818471373          8.6935166607915906E-002
  0.24745726952323566          1.9392853848930491         0.26913376557566121         0.10281604956331943          8.7537031233948667E-002
  0.24826337089423084          1.9439964324791146         0.27180073681548800         0.10320984490434752          8.8281333977757004E-002
  0.24922121489995266          1.9496134837361110         0.27499551763487923         0.10367658828701549          8.9168575418286503E-002
  0.25032986595345952          1.9561410730158812         0.27872857954739549         0.10421520858892443          9.0199329277743892E-002
  0.25158824095332943          1.9635844579544417         0.28301217390999006         0.10482446210930611          9.1374233613593078E-002
  0.25299511043569189          1.9719495656658304         0.28786037482871657         0.10550295254057424          9.2693976382793239E-002
  0.25454909981199669          1.9812430234815706         0.29328913829533393         0.10624911847185314          9.4159284784130007E-002
  0.25624869072804884          1.9914722203019815         0.29931637304035336         0.10706125296627596          9.5770908692503820E-002
  0.25809222255519604          2.0026450702918051         0.30596198759003873         0.10793749678232248          9.7529607352990280E-002
  0.26007789401682496          2.0147702079187244         0.31324799265562053         0.10887584536732503          9.9436133332433937E-002
  0.26220376495049991          2.0278568979484137         0.32119858257398903         0.10987417087814698         0.10149121361158961     
  0.26446775820489088          2.0419148208609075         0.32984021128818458         0.11093019931786206         0.10369553752836885     
  0.26686766167005860          2.0569544380652056         0.33920174595653019         0.11204153935771423         0.10604973641716181     
  0.26940113043932656          2.0729864961736335         0.34931453173468352         0.11320568407417292         0.10855436759933483     
  0.27206568910074336          2.0900222076373915         0.36021254631109184         0.11442002871392948         0.11120989595753741     
  0.27485873415596040          2.1080733593141785         0.37193256125049767         0.11568183939904010         0.11401668404801084     
  0.27777753656419779          2.1271519344979715         0.38451425517884880         0.11698830276694934         0.11697496931796730     
  0.28081924440883738          2.1472699606550063         0.39800036537619898         0.11833654662905044         0.12008484651657572     
  0.28398088568404795          2.1684397293316664         0.41243690381215825         0.11972374980764626         0.12334623509299156     
  0.28725937119873135          2.1906734711631981         0.42787331651901461         0.12114662446559218         0.12675895709199367     
  0.29065149759495607          2.2139832680289384         0.44436268856875816         0.12260222044977807         0.13032258582368250     
  0.29415395047793252          2.2383807944707628         0.46196193970666388         0.12408744820074555         0.13403651794977217     
  0.29776330765447573          2.2638772935596805         0.48073206998793716         0.12559916385440559         0.13789994923502466     
  0.30147604247679100          2.2904832569400511         0.50073837780647779         0.12713415555651708         0.14191186898985911     
  0.30528852728831840          2.3182081695843610         0.52205070161377476         0.12868927938477473         0.14607102764794286     
  0.30919703696826800          2.3470603311498528         0.54474369001237488         0.13026134036556242         0.15037595230326189     
  0.31319775257138527          2.3770462187428794         0.56889700817146116         0.13184716290403009         0.15482492845977278     
  0.31728676505938885          2.4081704313594474         0.59459565435505402         0.13344361011346498         0.15941599202535378     
  0.32146007912043628          2.4404352062589583         0.62193021758358313         0.13504754195973720         0.16414693426747334     
  0.32571361707288554          2.4738397809937158         0.65099711231535851         0.13665587289857012         0.16901528854291070     
  0.33004322284953802          2.5083801974625795         0.68189890357634808         0.13826558864440758         0.17401832558701508     
  0.33444466605847056          2.5440480870832953         0.71474443288385614         0.13987366227647732         0.17915307032115363     
  0.33891364611648905          2.5808301745202562         0.74964907238822753         0.14147719396637970         0.18441627425479601     
  0.34344579645116358          2.6187090031580325         0.78673525493467189         0.14307333752988402         0.18980443179854295     
  0.34803668876734162          2.6576587336857207         0.82613189607100679         0.14465931149713662         0.19531378044686934     
  0.35268183737396852          2.6976472128677971         0.86797515495434141         0.14623242995026675         0.20094029739260755     
  0.35737670356698881          2.7386338141445203         0.91240823358458267         0.14779008247592204         0.20667970759969115     
  0.36211670006404573          2.7805680908185715         0.95958127521110925         0.14932981476564011         0.21252747052962617     
  0.36689719548664557          2.8233888824196551          1.0096512989890809         0.15084916052008915         0.21847882230422258     
  0.37171351888540749          2.8670226438444479          1.0627818363547505         0.15234583351979467         0.22452873901345619     
  0.37656096430397784          2.9113815258603926          1.1191423491177555         0.15381759300848755         0.23067197301261907     
  0.38143479537714881          2.9563632149152181          1.1789080016319928         0.15526291219808280         0.23690290415114923     
  0.38633024995868914          3.0018469466094420          1.2422581122773888         0.15667909754391501         0.24321598361446289     
  0.39124254477436532          3.0476937259866190          1.3093756018118734         0.15806443834067058         0.24960524406267082     
  0.39616688009560597          3.0937432561631555          1.3804451617125602         0.15941748326894384         0.25606447168101187     
  0.40109844442924442          3.1398126580428123          1.4556516283425893         0.16073658533628760         0.26258732329709566     
  0.40603241921875549          3.1856943794772130          1.5351776904424168         0.16202027877835545         0.26916724622333049     
  0.41096398355239394          3.2311536069155751          1.6192009372435652         0.16326723693002215         0.27579749691131222     
  0.41588831887363459          3.2759276573740324          1.7078910113473935         0.16447625793962203         0.28247115357743607     
  0.42080061368931077          3.3197240695378167          1.8014057772624523         0.16564628320343200         0.28918112097961535     
  0.42569606827085110          3.3622195167774507          1.8998870411859867         0.16677638591254101         0.29592014290591884     
  0.43056989934402207          3.4030588026905675          2.0034555345860454         0.16786573821543432         0.30268082067189861     
  0.43541734476259242          3.4418551380912272          2.1122056289668723         0.16891368959387770         0.30945560306333536     
  0.44023366816135434          3.4781903319892273          2.2261991244338928         0.16991967980590006         0.31623681935795900     
  0.44501416358395418          3.5116177853520911          2.3454595037285708         0.17088316172993517         0.32301671117893072     
  0.44975416008101110          3.5416631199856159          2.4699640978466428         0.17180406656586336         0.32978731864441946     
  0.45444902627403139          3.5678280670367233          2.5996369132167683         0.17268221015932322         0.33654064975876929     
  0.45909417488065829          3.5896010041646087          2.7343446057813852         0.17351744702413308         0.34326865193473882     
  0.46368506719683633          3.6064558898928936          2.8738852214623751         0.17430986703924600         0.34996316995473536     
  0.46821721753151085          3.6178665154026262          3.0179853056697508         0.17505966027660816         0.35661599423016554     
  0.47268619758952934          3.6233146660178930          3.1662935809525683         0.17576741730449325         0.36321878790625289     
  0.47708764079846189          3.6223034563696634          3.3183782797077210         0.17643326692343950         0.36976334212309048     
  0.48141724657511437          3.6143695728423677          3.4737247195146912         0.17705769332682203         0.37624135928030411     
  0.48567078452756363          3.5990987152192879          3.6317366470794958         0.17764156773773621         0.38264445402273822     
  0.48984409858861105          3.5761336224532014          3.7917336983315053         0.17818561964915949         0.38896431706649381     
  0.49393311107661464          3.5452136896724484          3.9529779234824431         0.17869069288520772         0.39519265535017828     
  0.49793382667973191          3.5061479877777004          4.1146484633563247         0.17915776746192386         0.40132119833577684     
  0.50184233635968156          3.4588637842116579          4.2758832590203184         0.17958788383377505         0.40734173323698269     
  0.50565482117120886          3.4034124487790636          4.4357917716027693         0.17998222792322499         0.41324609290529662     
  0.50936755599352423          3.3399578772478815          4.5934533744487336         0.18034205900342279         0.41902619032998850     
  0.51297691317006733          3.2688033572164046          4.7479588054247532         0.18066828259708029         0.42467416180352868     
  0.51647936605304379          3.1903817908422560          4.8984211056991462         0.18096176576172807         0.43018228742138959     
  0.51987149244926856          3.1052537325569807          5.0439984163941611         0.18122886451023568         0.43554130541268105     
  0.52314997796395202          3.0141003611427521          5.1839155186353549         0.18146616022887385         0.44074510215327101     
  0.52631161923916259          2.9177102406875175          5.3174809513931711         0.18167336547661628         0.44578678795085508     
  0.52935332708380212          2.8169644460033139          5.4441036777318130         0.18185595697926099         0.45065787096245458     
  0.53227212949203950          2.7128158904422661          5.5633019958141494         0.18201477883531725         0.45535148358370198     
  0.53506517454725655          2.6062763981467314          5.6747227706745873         0.18215147517185287         0.45986071975993886     
  0.53772973320867334          2.4983817683471461          5.7781244089399424         0.18226765992297517         0.46417890469138251     
  0.54026320197794131          2.3901827738110555          5.8733943426493616         0.18236503822745923         0.46829956894432251     
  0.54266310544310903          2.2827184785467622          5.9605337266262275         0.18244538012037947         0.47221646857247307     
  0.54492709869750000          2.1770005678168620          6.0396528423543767         0.18251052539910473         0.47592359499937487     
  0.54705296963117500          2.0739961993809848          6.1109567570969716         0.18256205148717328         0.47941529290949775     
  0.54903864109280387          1.9746154967585805          6.1747316047262117         0.18260156233495306         0.48268617938405994     
  0.55088217291995112          1.8797016978117365          6.2313285406001375         0.18263078685585366         0.48573112268858343     
  0.55258176383600321          1.7900243126536868          6.2811466934466136         0.18265130031870094         0.48854534182104009     
  0.55413575321230801          1.7062760251302276          6.3246179475424711         0.18266459574828023         0.49112439351213671     
  0.55554262269467047          1.6290706288381653          6.3621887958626919         0.18267204099603815         0.49346419531901181     
  0.55680099769454039          1.5589449942756715          6.3943074896830625         0.18267495143707804         0.49556101056003410     
  0.55790964874804727          1.4963600774944226          6.4214060906661938         0.18267461926876510         0.49741144645136276     
  0.55886749275376912          1.4417073267117624          6.4438946343145034         0.18267209262664741         0.49901253331881257     
  0.55967359412476425          1.3953103206072490          6.4621429851370591         0.18266829193255180         0.50036169322248047     
  0.56032716598451293          1.3574319652152715          6.4764781224572472         0.18266420319604834         0.50145668269226606     
  0.56082757199575373          1.3282608032986993          6.4871251711338598         0.18266039042629284         0.50229575887806310     
  0.56117433266834049          1.3079957840868317          6.4944307523990661         0.18265735398829069         0.50287757552869994     
  0.56136718629466154          1.2966910433758874          6.4984205517527647         0.18265554026979139         0.50320128420139565     
  0.56147328097211846          1.2904640840525854          6.5006000575777962         0.18265448988232824         0.50337940967039041     
  0.56173258153772898          1.2752210328114433          6.5058785451835810         0.18265187079652997         0.50381485220391042     
  0.56219619748362359          1.2478853683579814          6.5151504773172526         0.18264683547943794         0.50459379317647179     
  0.56285931863047545          1.2086174619923442          6.5280677825215356         0.18263874985074316         0.50570883835179881     
  0.56371492856248251          1.1571646610140580          6.5425780182996514         0.18262683011116987         0.50714911744104874     
  0.56475396068663608          1.0952132456427575          6.5621592714891852         0.18261006584576292         0.50890053777920141     
  0.56596540204068757          1.0219641092778193          6.5821647979891775         0.18258727643016753         0.51094589891168374     
  0.56733641147305558         0.93836866310540301          6.6028445008452232         0.18255723036127380         0.51326500442772982     
  0.56885245614640489         0.84517854885208354          6.6233388284596755         0.18251869553091860         0.51583482318514728     
  0.57049746571772320         0.74327794783896084          6.6426997076705305         0.18247044494396780         0.51862969317701091     
  0.57225400273818827         0.63371911022617011          6.6600421622555643         0.18241143328027121         0.52162149638450572     
  0.57410344751658637         0.51770222463123172          6.6745307172110957         0.18233990597125718         0.52478021725022472     
  0.57602619550337830         0.39657187483144718          6.6854613685818540         0.18225920908761506         0.52807228392863415     
  0.57800186510942597         0.27178849972825714          6.6922774163950747         0.18216591325112835         0.53146485536359211     
  0.58000951375911458         0.14489990282818421          6.6946141450661507         0.18205794896180683         0.53492343624307548     
  0.58202785988888528          1.7500766576998950E-002     6.6923070398315501         0.18193884544970768         0.53841080171771449     
  0.58403550853857389        -0.10880765937864656          6.6854080057821506         0.18180842029667696         0.54189049583636284     
  0.58601117814462156        -0.23246026384238694          6.6741798082616537         0.18166925573633005         0.54532503650252462     
  0.58793392613141349        -0.35196757788747746          6.6590809017073607         0.18152271595536651         0.54867765653784351     
  0.58978337090981159        -0.46594961538032820          6.6407399234708571         0.18137114236469384         0.55191196143930421     
  0.59153990793027666        -0.57316196041263323          6.6199203468930676         0.18121726053930343         0.55499253105566915     
  0.59318491750159497        -0.67251229970606352          6.5974858135140266         0.18106419672524979         0.55788531050327361     
  0.59470096217494428        -0.76306840143837606          6.5743488135004924         0.18091523065408119         0.56055808151291442     
  0.59607197160731229        -0.84405614937931583          6.5514421909111764         0.18077380320166775         0.56298083116848063     
  0.59728341296136378        -0.91485145629835607          6.5296696356177044         0.18064362328111025         0.56512606474546567     
  0.59832244508551735        -0.97496606315305345          6.5098746719361777         0.18052784070955658         0.56696941494620712     
  0.59917805501752441         -1.0240303788605529          6.4928157396578490         0.18042942875281356         0.56848980150753059     
  0.59984117616437627         -1.0617752189487002          6.4791296394076836         0.18035136799597118         0.56966962365421214     
  0.60030479211027088         -1.0880147210935924          6.4693234711646097         0.18029590103141929         0.57049524324505019     
  0.60056409267588140         -1.1026359614360177          6.4637546627915317         0.18026448789582150         0.57095730865666183     
  0.60067255699090005         -1.1087402503379946          6.4614073883897980         0.18025122417151201         0.57115066577980855     
  0.60087552391581156         -1.1201443947400724          6.4569868190232977         0.18022634243653390         0.57151256635225511     
  0.60124046881592974         -1.1405878571943175          6.4489438063928723         0.18018125927806400         0.57216357945677687     
  0.60176711625962209         -1.1699483032489328          6.4371376604281174         0.18011534839853785         0.57310374728680791     
  0.60245496161214362         -1.2080396423924040          6.4213523536148234         0.18002768419325729         0.57433295114892957     
  0.60330333516652757         -1.2546134148875803          6.4013265490104869         0.17991705053948470         0.57585101883226275     
  0.60431140878222722         -1.3093550825393359          6.3767402626940752         0.17978196959799228         0.57765772462753340     
  0.60547819780985779         -1.3718830565333016          6.3472708341387900         0.17962032248997045         0.57975292347091312     
  0.60680256234985297         -1.4417409450691534          6.3125148053179263         0.17943002151248291         0.58213631629179419     
  0.60828320846490991         -1.5183991531340753          6.2720825372264066         0.17920866099417943         0.58480757187107446     
  0.60991868948266703         -1.6012520647687076          6.2255800685651632         0.17895281700245769         0.58776657239149988     
  0.61170740742600671         -1.6896171940934184          6.1726156212124765         0.17865889482296285         0.59101311735949880     
  0.61364761458244144         -1.7827453333710910          6.1128817543848823         0.17832257722839318         0.59454711817998251     
  0.61573741521590430         -1.8797925733923986          6.0459194739822326         0.17793871393297117         0.59836863942531626     
  0.61797476742129342         -1.9798879887033163          5.9716005784745052         0.17750118268470819         0.60247795144973060     
  0.62035748512087718         -2.0820827001960889          5.8896816434053623         0.17700244102774976         0.60687569494166993     
  0.62288324020104657         -2.1853877874964494          5.8000260759541824         0.17643304230998447         0.61156306221875645     
  0.62554956478755741         -2.2887725786560194          5.7025339332548457         0.17578068593116516         0.61654215090955633     
  0.62835385365715701         -2.3911164633978630          5.5969174075400927         0.17502845378285325         0.62181662037359686     
  0.63129336678330839         -2.4878643925181132          5.4825877628632051         0.17415094339834822         0.62739312743679976     
  0.63436523201356310         -2.5813037205675333          5.3680748903624593         0.17310324310045719         0.63328540328769933     
  0.63756644787599059         -2.6747406028861960          5.2488899956296375         0.17175029155849586         0.63954021269157957     
  0.64089388651193535         -2.7671234466264325          5.1236151675120007         0.16992603764155068         0.64589052664791402     
  0.64434429673224602         -2.8573786710209297          4.9912277560637328         0.16777011267440439         0.65166705945030301     
  0.64791430719399723         -2.9441230981257500          4.8503021613545982         0.16596934741981173         0.65749501602535643     
  0.65160042969460108         -3.0199628670487875          4.6981258658609475         0.16426598463514475         0.66346423848464853     
  0.65539906258009639         -3.0848655068676818          4.5475766772148285         0.16261099116543187         0.66958803711473969     
  0.65930649426428278         -3.1428653311299035          4.3957424434575634         0.16098114452118006         0.67587014175722782     
  0.66331890685526640         -3.1935669491216601          4.2428986123272825         0.15936285442735187         0.68231060833355217     
  0.66743237988587201         -3.2368346299407982          4.0896848099747833         0.15774736906464970         0.68890756623181626     
  0.67164289414427802         -3.2726826304484558          3.9368176023214980         0.15612884222811374         0.69565792262897108     
  0.67594633560113260         -3.3012327862142987          3.7849978797105033         0.15450256641495028         0.70255801529356454     
  0.68033849942931246         -3.3227049356484590          3.6348969221466199         0.15286528855946308         0.70960349177964344     
  0.68481509411239971         -3.3373932662501957          3.4871264275660776         0.15121451714724737         0.71678956777030156     
  0.68937174563785875         -3.3456559333438678          3.3422365389489874         0.14954820016648185         0.72411114927630682     
  0.69400400177082044         -3.3478800580073864          3.2006817180444260         0.14786484507612252         0.73156278893424287     
  0.69870733640429383         -3.3445127606591081          3.0628824095901788         0.14616334479124971         0.73913875387486938     
  0.70347715398155886         -3.3360049010028789          2.9291628249392341         0.14444272741732800         0.74683312413664593     
  0.70830879398641522         -3.3228216485407986          2.7997843108976750         0.14270245845641763         0.75463968059253406     
  0.71319753549690346         -3.3054280168091861          2.6749424767158905         0.14094223923728161         0.76255198544611913     
  0.71813860179804667         -3.2842826001863408          2.5547743304049018         0.13916167886973854         0.77056351295508196     
  0.72312716504910657         -3.2598383974061020          2.4393717103782859         0.13736086681253440         0.77866743342316946     
  0.72815835100079429         -3.2325004943732902          2.3287467086748275         0.13553999447737786         0.78685676345347799     
  0.73322724375782522         -3.2026920922694053          2.2229138358500511         0.13369929096039504         0.79512439652901112     
  0.73832889058216644         -3.1707869650775118          2.1218251405362389         0.13183920734783819         0.80346303667466767     
  0.74345830673228197         -3.1371367189118162          2.0254075059918648         0.12996047666978527         0.81186518007726094     
  0.74861048033364819         -3.1020670659499054          1.9335644949844419         0.12806396722509511         0.82032317776535335     
  0.75378037727578084         -3.0658758945410147          1.8461793344511799         0.12615040361689037         0.82882935252008283     
  0.75896294613098791         -3.0288379042816782          1.7631230108500044         0.12422039917882283         0.83737599357403858     
  0.76415312309004302         -2.9911865153007242          1.6842414626913276         0.12227555141860602         0.84595492810122930     
  0.76934583690995695         -2.9531534608779930          1.6093927152809422         0.12031698677791711         0.85455810464693405     
  0.77453601386901205         -2.9149422129231710          1.5384245001024288         0.11834600362114839         0.86317734573109739     
  0.77971858272421912         -2.8763883937557400          1.4709057831696704         0.11636410174568984         0.87180434272262886     
  0.78488847966635178         -2.8385401566081705          1.4073884440325146         0.11437298480630040         0.88043066169954454     
  0.79004065326771800         -2.8007197497724969          1.3470630784512014         0.11237440757353706         0.88904781228270524     
  0.79517006941783352         -2.7632755323447329          1.2899553659285168         0.11037041679384740         0.89764715773493098     
  0.80027171624217475         -2.7263201518607074          1.2359182905900994         0.10836346815320622         0.90621987392139092     
  0.80534060899920568         -2.6899416932380316          1.1848008975215203         0.10635752820891062         0.91475650410096876     
  0.81037179495089340         -2.6542155178344879          1.1364570619279664         0.10437202091155384         0.92324122930985342     
  0.81536035820195329         -2.6192048043522695          1.0907454322756420         0.10236786007692433         0.93168227369244128     
  0.82030142450309651         -2.5849632300417906          1.0475307949355079         0.10028632994824130         0.94009614604652847     
  0.82519016601358475         -2.5515343627162412          1.0066830816413324          9.8253229007700615E-002    0.94842323274893670     
  0.83002180601844111         -2.5189575803529167         0.96808073016286955          9.6285073888578099E-002    0.95664879686972593     
  0.83479162359570613         -2.4872532592126606         0.93160035628888771          9.4308790309478696E-002    0.96479538994040992     
  0.83949495822917952         -2.4564520906512324         0.89713536438238872          9.2342200729611745E-002    0.97284798686016449     
  0.84412721436214122         -2.4265688866737056         0.86457818170821676          9.0389673973732765E-002    0.98079718901281676     
  0.84868386588760025         -2.3976178979499925         0.83382963116293651          8.8454159938471777E-002    0.98863425398448190     
  0.85316046057068751         -2.3696048946737944         0.80479338636740849          8.6538846141580417E-002    0.99635041516040779     
  0.85755262439886737         -2.3425373071049940         0.77738170730276579          8.4646429432859605E-002     1.0039371979770646     
  0.86185606585572194         -2.3164166838291802         0.75151026901617524          8.2778662436314043E-002     1.0113866232543001     
  0.86606658011412796         -2.2912428595551741         0.72710023703971893          8.0938863981850961E-002     1.0186901566320457     
  0.87018005314473357         -2.2670130713108039         0.70407727893379968          7.9129474054378868E-002     1.0258397497735725     
  0.87419246573571718         -2.2437233048209357         0.68237192842574412          7.7353038119517048E-002     1.0328274343715638     
  0.87809989741990357         -2.2213678587205394         0.66191892850728729          7.5612106015264080E-002     1.0396453739824587     
  0.88189853030539889         -2.1999400281065116         0.64265725338087942          7.3909142226019464E-002     1.0462859115047938     
  0.88558465280600274         -2.1794326700063302         0.62453007404691929          7.2246921944861042E-002     1.0527414083662636     
  0.88915466326775394         -2.1598342227740268         0.60748224724699718          7.0628117068638474E-002     1.0590044304612098     
  0.89260507348806462         -2.1411387012808754         0.59146554088715075          6.9054337697054491E-002     1.0650681695858339     
  0.89593251212400937         -2.1233361832501600         0.57643308893818901          6.7528490162024002E-002     1.0709254388502709     
  0.89913372798643687         -2.1064158541942302         0.56234085292940361          6.6052983431927226E-002     1.0765694511448194     
  0.90220559321669158         -2.0903688099817126         0.54914888631161463          6.4630154834611819E-002     1.0819936449435597     
  0.90514510634284295         -2.0751851961392220         0.53681957473601494          6.3262055400202799E-002     1.0871917853042414     
  0.90794939521244256         -2.0608555068934615         0.52531813763065993          6.1951140163836460E-002     1.0921576727870546     
  0.91061571979895339         -2.0473687607150306         0.51461149787920557          6.0699199715672114E-002     1.0968856142369168     
  0.91314147487912278         -2.0347173310530522         0.50467063276892987          5.9508563451865559E-002     1.1013699075908496     
  0.91552419257870654         -2.0228917288935202         0.49546770098119469          5.8381392967470302E-002     1.1056051557376116     
  0.91776154478409566         -2.0118834051785344         0.48697736680168857          5.7318708042193467E-002     1.1095866986435667     
  0.91985134541755853         -2.0016840749332028         0.47917632392156051          5.6322673285649716E-002     1.1133096224183310     
  0.92179155257399326         -1.9922862653776079         0.47204346033986172          5.5395217630086313E-002     1.1167693670897396     
  0.92358027051733294         -1.9836824720489583         0.46555932781192116          5.4537423252788930E-002     1.1199619999760948     
  0.92521575153509006         -1.9758658716639574         0.45970641178568350          5.3751337247845477E-002     1.1228834284253468     
  0.92669639765014700         -1.9688304323466619         0.45446910159513837          5.3037883234084815E-002     1.1255303192454746     
  0.92802076219014218         -1.9625705532093840         0.44983343545886062          5.2398330790847436E-002     1.1278994596507381     
  0.92918755121777274         -1.9570810232052955         0.44578701614880351          5.1833844532401474E-002     1.1299879588617237     
  0.93019562483347240         -1.9523575749763924         0.44231922899663151          5.1345257282791601E-002     1.1317933518659418     
  0.93104399838785634         -1.9483962712240983         0.43942088765234405          5.0933207590171337E-002     1.1333135422089644     
  0.93173184374037787         -1.9451936711099060         0.43708427542441619          5.0599041620903951E-002     1.1345464088709987     
  0.93225849118407023         -1.9427471682543394         0.43530327594573426          5.0342904337669303E-002     1.1354906500303044     
  0.93262343608418841         -1.9410547335004500         0.43407321161662055          5.0165283043741071E-002     1.1361451154821665     
  0.93282640300909991         -1.9401144120029761         0.43339050652163918          5.0066441844575871E-002     1.1365091574660644     
  0.93291801725723589         -1.9396901798161583         0.43308267166029257          5.0021817202446361E-002     1.1366734888462606     
  0.93310580403251342         -1.9388212288916677         0.43245241818445213          4.9930331293046915E-002     1.1370103494257220     
  0.93344246125040553         -1.9372648216576625         0.43132465334139308          4.9766259188665452E-002     1.1376143350281331     
  0.93392603951965514         -1.9350312961546896         0.42970897016062959          4.9530431643188710E-002     1.1384820821601882     
  0.93455363979303296         -1.9321402868107507         0.42762149757350837          4.9224114873152702E-002     1.1396085685778208     
  0.93532148982577801         -1.9286124154019666         0.42508061134208369          4.8848968948416061E-002     1.1409872489323929     
  0.93622497241969338         -1.9244743348960809         0.42210921805223028          4.8406936914772491E-002     1.1426101440147598     
  0.93725865422916710         -1.9197569901501761         0.41873368510703779          4.7900291626101821E-002     1.1444678604062262     
  0.93841631871433695         -1.9144954467533997         0.41498351787995313          4.7332078160706392E-002     1.1465494415242634     
  0.93969100362025171         -1.9087282938106680         0.41089081452121606          4.6705294780898743E-002     1.1488427818549418     
  0.94107504288464539         -1.9024966018716944         0.40648950110104526          4.6023415463495920E-002     1.1513344558821941     
  0.94256011275830043         -1.8958456965364763         0.40181592728322590          4.5289793741362161E-002     1.1540100477107780     
  0.94413728187262169         -1.8888224137363108         0.39690728434253764          4.4508467501486959E-002     1.1568538671195783     
  0.94579706495784543         -1.8814760045186143         0.39180180211929710          4.3684294334190521E-002     1.1598489673660408     
  0.94752947989070979         -1.8738432364751783         0.38653144113051907          4.2818573519053438E-002     1.1629791713380273     
  0.94932410772935594         -1.8659998266988957         0.38114617581202231          4.1923607645919347E-002     1.1662226930088644     
  0.95117015537481853         -1.8579886936978789         0.37567963051605940          4.1012724883104479E-002     1.1695566605103611     
  0.95305652048246559         -1.8498606334733783         0.37016835844791834          4.0062679043756544E-002     1.1729739329834679     
  0.95497185823311848         -1.8416605341944139         0.36464520983247517          3.9098402852356606E-002     1.1764455225447352     
  0.95690464956234866         -1.8334439846327699         0.35914703997960484          3.8124489587804400E-002     1.1799511594520582     
  0.95884327043765116         -1.8252616710709215         0.35370731085771356          3.7143087927206386E-002     1.1834714542819604     
  0.96077606176688135         -1.8171613506226372         0.34835701720334578          3.6156887164445928E-002     1.1869866736932568     
  0.96269139951753424         -1.8091906583286721         0.34312599440207209          3.5183276356517523E-002     1.1904705221054483     
  0.96457776462518130         -1.8013939437134878         0.33804147990632205          3.4220555886880832E-002     1.1939053520842453     
  0.96642381227064389         -1.7938161849223118         0.33312995582810323          3.3275697240933655E-002     1.1972698724740245     
  0.96821844010929003         -1.7864965775259294         0.32841427178598681          3.2354485966336610E-002     1.2005436654600454     
  0.96995085504215439         -1.7794782146892201         0.32391813175160938          3.1462836449304976E-002     1.2037067085739364     
  0.97161063812737813         -1.7727947509385629         0.31966010878830364          3.0606330913495294E-002     1.2067396901538419     
  0.97318780724169940         -1.7664811234650104         0.31565861234502907          2.9790047324537994E-002     1.2096241921612556     
  0.97467287711535444         -1.7605688472928349         0.31192984335917923          2.9020229378103723E-002     1.2123420414444432     
  0.97605691637974812         -1.7550870408596047         0.30848835433252780          2.8301135411044842E-002     1.2148768248312245     
  0.97733160128566288         -1.7500628306580941         0.30534732265871262          2.7637517914642917E-002     1.2172128666581019     
  0.97848926577083273         -1.7455193300433631         0.30251773988022929          2.7033764893848122E-002     1.2193357022276778     
  0.97952294758030645         -1.7414799032047068         0.30001039805789897          2.6493723977804862E-002     1.2212322380026319     
  0.98042643017422182         -1.7379599168336217         0.29783230393646554          2.6021073678689055E-002     1.2228906580812622     
  0.98119428020696686         -1.7349783601556286         0.29599191277378678          2.5618919903071247E-002     1.2243006727282972     
  0.98182188048034469         -1.7325471159748451         0.29449443181583240          2.5289838357927252E-002     1.2254535580146235     
  0.98230545874959430         -1.7306778266229887         0.29334491868815316          2.5035998739989518E-002     1.2263421510417096     
  0.98264211596748641         -1.7293781587402330         0.29254667038017929          2.4859181256252139E-002     1.2269608921191428     
  0.98282990274276394         -1.7286538269297984         0.29210211323509078          2.4760506888389711E-002     1.2273060725865239     
  0.98294797967000413         -1.7281987528762308         0.29182288245270466          2.4698431974783497E-002     1.2275231394364341     
  0.98326388579693513         -1.7269817905596232         0.29107672813580471          2.4532359566116380E-002     1.2281039214705933     
  0.98383190115209618         -1.7247972888474927         0.28973921004263514          2.4233683612993273E-002     1.2291483666804810     
  0.98465159704228877         -1.7216518560022744         0.28781775257759151          2.3801966763270122E-002     1.2306562227061268     
  0.98572218803309841         -1.7175580550213587         0.28532441665086933          2.3237491744765360E-002     1.2326264439928489     
  0.98704263176486895         -1.7125279789535635         0.28227290620869405          2.2540063689849066E-002     1.2350578919887472     
  0.98861163928535978         -1.7065834507752429         0.27868289185361639          2.1709540555529205E-002     1.2379491098830484     
  0.99042767804549325         -1.6997420614159962         0.27457374152250397          2.0745746908063967E-002     1.2412983641347122     
  0.99248897385838042         -1.6920290366393618         0.26996952320063733          1.9648691727027323E-002     1.2451035460967723     
  0.99479351278642048         -1.6834714876477612         0.26489628993865311          1.8418246976882602E-002     1.2493623176258688     
  0.99733904316884181         -1.6740980013970841         0.25938169796372890          1.7054403930589823E-002     1.2540719945260144     
   1.0001230778478856         -1.6639402076558043         0.25345546390637319          1.5556673267205445E-002     1.2592298193679916     
   1.0031428966114619         -1.6530329292705381         0.24714919540580943          1.3925162952670378E-002     1.2648324703445475     
   1.0063955488574527         -1.6414106418994090         0.24049466449579909          1.2159753865956857E-002     1.2708764362715308     
   1.0098778564802009         -1.6291109257561720         0.23352506003229212          1.0260341602801926E-002     1.2773579061764484     
   1.0135864169777979         -1.6161720956584544         0.22627377528407122          8.2269457299835036E-003     1.2842727189639658     
   1.0175176067778138         -1.6026332958025564         0.21877425937665440          6.0593296204667912E-003     1.2916165375982553     
   1.0216675847785788         -1.5885373293668290         0.21106099472185019          3.7576565808680185E-003     1.2993845477156236     
   1.0260322961027377         -1.5739224590940213         0.20316596792824970          1.3219208060761267E-003     1.3075717188119120     
   1.0306074760595227         -1.5588315262596939         0.19512226974300106         -1.2477896938822841E-003     1.3161726834776821     
   1.0353886543119253         -1.5433057819872722         0.18696144398576398         -3.9513344547134066E-003     1.3251817564245081     
   1.0403711592447393         -1.5273857245987612         0.17871374262465117         -6.7885771139916118E-003     1.3345929612188461     
   1.0455501225292265         -1.5111136341648916         0.17040904224978293         -9.7595570183119928E-003     1.3444001107613719     
   1.0509204838799584         -1.4945288612861132         0.16207491994838297         -1.2863113385533143E-002     1.3545961659470893     
   1.0564769959991955         -1.4776719494677877         0.15373823041084195         -1.6099367821662769E-002     1.3651743939258354     
   1.0622142297039818         -1.4605816114773680         0.14542389728685917         -1.9467638263303666E-002     1.3761273960375331     
   1.0681265792309447         -1.4432959642018770         0.13715538353118029         -2.2967351551883453E-002     1.3874475349262629     
   1.0742082677136231         -1.4258509384131419         0.12895409792721213         -2.6597758862312637E-002     1.3991268024578334     
   1.0804533528269715         -1.4082834750838584         0.12084060439953881         -3.0357936651685513E-002     1.4111568211948036     
   1.0868557325935293         -1.3906270776853056         0.11283299307093358         -3.4246902820077141E-002     1.4235289009421659     
   1.0934091513455793         -1.3729143439545202         0.10494786811968765         -3.8263498066786750E-002     1.4362339844859002     
   1.1001072058374728         -1.3551772285342529          9.7200476357096000E-002    -4.2406468205973491E-002     1.4492626888729765     
   1.1069433515021514         -1.3374452401881767          8.9604111523698515E-002    -4.6674321566195220E-002     1.4626052396556604     
   1.1139109088457468         -1.3197471286815403          8.2170773992669144E-002    -5.1065542822133714E-002     1.4762515761508594     
   1.1210030699740183         -1.3021095034338250          7.4910743001086022E-002    -5.5578618795557144E-002     1.4901913677631844     
   1.1282129052442449         -1.2845579309734532          6.7833021891834711E-002    -6.0211125079594474E-002     1.5044135756377728     
   1.1355333700360775         -1.2671161949134448          6.0945144432149823E-002    -6.4961427550626616E-002     1.5189072788047486     
   1.1429573116347311         -1.2498066854243397          5.4253371967057040E-002    -6.9826642884120549E-002     1.5336606895817564     
   1.1504774762197969         -1.2326502216447879          4.7762696367164736E-002    -7.4804649777484800E-002     1.5486621354136265     
   1.1580865159528406         -1.2156663126165381          4.1476987812635036E-002    -7.9893175254712068E-002     1.5638996218611261     
   1.1657769961568649         -1.1988727609807364          3.5398926898757899E-002    -8.5088483379753610E-002     1.5793601903931400     
   1.1735414025806206         -1.1822867867201241          2.9530421965932696E-002    -9.0386061735877599E-002     1.5950302545485879     
   1.1813721487406683         -1.1659231098895801          2.3872057254861634E-002    -9.5786159297730267E-002     1.6108983529902408     
   1.1892615833340170         -1.1497960950793118          1.8423827357122446E-002   -0.10128302308197001          1.6269498289545308     
   1.1972019977140955         -1.1339184826646826          1.3184790025981552E-002   -0.10687293686523736          1.6431708123165432     
   1.2051856334227560         -1.1183020008297497          8.1533087017524042E-003   -0.11255212330665232          1.6595471920184863     
   1.2132046897709445         -1.1029570765750312          3.3270151147595239E-003   -0.11831616940646195          1.6760643356390212     
   1.2212513314606377         -1.0878934124563311         -1.2969700865553824E-003   -0.12416065809712407          1.6927074135552607     
   1.2293176962405923         -1.0731186288889973         -5.7223856321577116E-003   -0.13008068965204878          1.7094611666518835     
   1.2373959025884329         -1.0586407315160515         -9.9530628758784379E-003   -0.13607136419744059          1.7263101590992596     
   1.2454780574115671         -1.0444659417270623         -1.3993512245092377E-002   -0.14212737467915249          1.7432385819907181     
   1.2535562637594078         -1.0305996840997855         -1.7848589429085793E-002   -0.14824327331690645          1.7602303986730197     
   1.2616226285393624         -1.0170466434574172         -2.1523437264727718E-002   -0.15441309480471688          1.7772691622927304     
   1.2696692702290555         -1.0038105814547926         -2.5023494278705483E-002   -0.16063098833201617          1.7943383511565938     
   1.2776883265772441        -0.99089450163502035         -2.8354407187869801E-002   -0.16689131359741971          1.8114214327468632     
   1.2856719622859045        -0.97830071627455695         -3.1521973680665699E-002   -0.17318622203510692          1.8285006227788980     
   1.2936123766659831        -0.96603048317481255         -3.4532200398865287E-002   -0.17951066083882050          1.8455594908133315     
   1.3015018112593317        -0.95408506918430191         -3.7390987122368657E-002   -0.18585581586338717          1.8625795678844028     
   1.3093325574193795        -0.94246474166432026         -4.0104362090483708E-002   -0.19221491803608159          1.8795433791380565     
   1.3170969638431351        -0.93116924501571008         -4.2678326326301974E-002   -0.19858095833982004          1.8964332733735287     
   1.3247874440471594        -0.92019784015305917         -4.5118818444232406E-002   -0.20494551956278462          1.9132308204072277     
   1.3323964837802031        -0.90954932662579369         -4.7431687393181210E-002   -0.21129883196203214          1.9299168460972855     
   1.3399166483652689        -0.89922215266210892         -4.9622647117060464E-002   -0.21763627150523368          1.9464748956909821     
   1.3473405899639226        -0.88921434113771691         -5.1697280895436182E-002   -0.22396064492131096          1.9628925039117657     
   1.3546610547557552        -0.87952392806473179         -5.3660924298664620E-002   -0.23023646069315873          1.9791368260735138     
   1.3618708900259817        -0.87014755255048015         -5.5518998906174233E-002   -0.23647074821626779          1.9951976977123813     
   1.3689630511542532        -0.86108318533916794         -5.7276350481782312E-002   -0.24265265395773694          2.0110554952820032     
   1.3759306084978487        -0.85232763204765527         -5.8937851734950003E-002   -0.24877204534489628          2.0266910527739332     
   1.3827667541625273        -0.84387769806232571         -6.0508123521236162E-002   -0.25481826306541189          2.0420850119945473     
   1.3894648086544208        -0.83573063185924279         -6.1991439285813715E-002   -0.26078005455896691          2.0572178031346375     
   1.3960182274064707        -0.82788275529381539         -6.3392051368862862E-002   -0.26664747160171742          2.0720706916915095     
   1.4024206071730285        -0.82033070923432649         -6.4713908948146798E-002   -0.27240909548787839          2.0866242973720861     
   1.4086656922863769        -0.81307137489913461         -6.5960689457073118E-002   -0.27805802092899379          2.1008618698054500     
   1.4147473807690554        -0.80610130319261508         -6.7135939796919980E-002   -0.28356923279635438          2.1147569577534941     
   1.4206597302960182        -0.79941721696061441         -6.8242973483293501E-002   -0.28893082901119971          2.1282904420802335     
   1.4263969640008045        -0.79301586564565008         -6.9284915891566212E-002   -0.29409665458783762          2.1414246024527444     
   1.4319534761200416        -0.78689413470255165         -7.0264691929787571E-002   -0.29902720168770791          2.1541254641808942     
   1.4373238374707735        -0.78104886739385859         -7.1185077067418556E-002   -0.30364840503964385          2.1663401629146155     
   1.4425028007552607        -0.77547711438080502         -7.2048653413064961E-002   -0.30799952836996836          2.1785618063211749     
   1.4474853056880748        -0.77017595982354736         -7.2857858535208486E-002   -0.31198447359676629          2.1906972795115043     
   1.4522664839404773        -0.76514261515048221         -7.3614974642530445E-002   -0.31615855745742294          2.2025207171442109     
   1.4568416638972623        -0.76037443939675797         -7.4322133294318193E-002   -0.32028319730635790          2.2138927650842870     
   1.4612063752214213        -0.75586943292836073         -7.4981218544584116E-002   -0.32439329881706658          2.2248260205733765     
   1.4653563532221863        -0.75162375335440457         -7.5594403352911566E-002   -0.32819889619116482          2.2351520661318482     
   1.4692875430222021        -0.74763657171072295         -7.6163121470111839E-002   -0.33194685512495525          2.2450024680894671     
   1.4729961035197991        -0.74390486434621472         -7.6689181435395187E-002   -0.33564843583767723          2.2543779818054883     
   1.4764784111425473        -0.74042722006731343         -7.7173963575050131E-002   -0.33915790506647103          2.2631916065983155     
   1.4797310633885381        -0.73720150607371182         -7.7618917539094251E-002   -0.34252822307738284          2.2714680806564154     
   1.4827508821521145        -0.73422560418165228         -7.8025409237597571E-002   -0.34571280839165386          2.2791765647143718     
   1.4855349168311582        -0.73149896193961494         -7.8394401498972005E-002   -0.34826433242559207          2.2860605690103037     
   1.4880804472135796        -0.72901921046433060         -7.8727160986326317E-002   -0.35097431813844093          2.2925623602658036     
   1.4903849861416196        -0.72678520170048200         -7.9024627118238849E-002   -0.35339680328323764          2.2984270149790733     
   1.4924462819545068        -0.72479586984339195         -7.9287651279802335E-002   -0.35559657689298696          2.3036879418145113     
   1.4942623207146402        -0.72305003965283232         -7.9517037211077918E-002   -0.35754007531894727          2.3083233618575489     
   1.4958313282351310        -0.72154682953969718         -7.9713458602869186E-002   -0.35922751749478166          2.3123309403054026     
   1.4971517719669016        -0.72028540335613822         -7.9877510978315025E-002   -0.36065510165775527          2.3157064187477454     
   1.4982223629577112        -0.71926512360056238         -8.0009680616497131E-002   -0.36181218893003386          2.3184420081553982     
   1.4990420588479039        -0.71848540942880412         -8.0110373931145479E-002   -0.36270034756610192          2.3205371828072008     
   1.4996100742030649        -0.71794585301582059         -8.0179893154780080E-002   -0.36331724860183212          2.3219895689697689     
   1.4999259803299960        -0.71764593015948730         -8.0218488594701043E-002   -0.36366027729635864          2.3227971802126470     
   1.5005009781464778        -0.71710066661434180         -8.0288540225370963E-002   -0.36428533568067623          2.3242673536846823     
   1.5026390863807073        -0.71507878036297501         -8.0547117027987974E-002   -0.36662650658134588          2.3297415049696211     
   1.5064835142170310        -0.71146473458271908         -8.1004725316431936E-002   -0.37087036405098484          2.3395948857106257     
   1.5120313601844739        -0.70629740563187937         -8.1648699284877613E-002   -0.37707633566363563          2.3538402437852382     
   1.5192773083247644        -0.69963225175420329         -8.2461221249024913E-002   -0.38532129951623839          2.3724884679454643     
   1.5282143037644003        -0.69153900689165493         -8.3419961150693833E-002   -0.39571674909056620          2.3955594467481918     
   1.5388336226478929        -0.68209951965976856         -8.4498716762592518E-002   -0.40835029271817413          2.4230483387224391     
   1.5511248924135139        -0.67140544380077249         -8.5668033772142105E-002   -0.42339908806302773          2.4549903731838039     
   1.5650761050523228        -0.65955598327825737         -8.6895734459042515E-002   -0.44099302532143292          2.4913818651245707     
   1.5806736298803894        -0.64665522069390347         -8.8147435756295744E-002   -0.46128954348663265          2.5322227546425218     
   1.5979022272615520        -0.63281039413731521         -8.9386805359972898E-002   -0.48448268954735885          2.5775218085971745     
   1.6167450636746108        -0.61812961715612103         -9.0575879651952226E-002   -0.51075414771809857          2.6272678346812040     
   1.6371837282456656        -0.60272098797077844         -9.1675121611321950E-002   -0.54029394437200229          2.6814415017268134     
   1.6591982507805731        -0.58669069513341221         -9.2643710919472794E-002   -0.57334158339898789          2.7400399699048226     
   1.6827671213012279        -0.57014335095088997         -9.3439514946660404E-002   -0.61010341507129784          2.8030280279452762     
   1.7078673110762177        -0.55318101204113945         -9.4019404651270386E-002   -0.65082727206804969          2.8703829706155255     
   1.7344742951299619        -0.53590358679058214         -9.4339434035036168E-002   -0.69576641545675932          2.9420737781743558     
   1.7625620762107153        -0.51840931575965410         -9.4355117818034059E-002   -0.74519231396824281          3.0180696607953905     
   1.7921032101952985        -0.50079558148747982         -9.4021762779027476E-002   -0.79940004162194644          3.0983444870793879     
   1.8230688329064417        -0.48316022147943499         -9.3294855763131748E-002   -0.85871661743721028          3.1828832766093615     
   1.8554286883169495        -0.46560321773691377         -9.2130613337069012E-002   -0.92350601094826734          3.2716868456742736     
   1.8891511581133829        -0.44822956035894707         -9.0486754464923977E-002   -0.99419796371779312          3.3647914827555674     
   1.9242032925905126        -0.43115276711140887         -8.8323904551787208E-002    -1.0713338718732108          3.4622997680414960     
   1.9605508428464637        -0.41450026325886369         -8.5608030932821294E-002    -1.1556281353773610          3.5644215980074643     
   1.9981582942471512        -0.39842210277700807         -8.2314720474541081E-002    -1.2481581988986645          3.6715971441890662     
   2.0369889011273465        -0.38310910743613941         -7.8436360418604356E-002    -1.3508758955004743          3.7848254884360308     
   2.0770047226945034        -0.36890336117157296         -7.3987262689879374E-002    -1.4695350014320754          3.9075374369720590     
   2.1181666601002735        -0.35592796491457784         -6.9467651793300361E-002    -1.6239534450944360          4.0191137990845185     
   2.1604344946435114        -0.34409737692753528         -6.5440825434422326E-002    -1.7797871043538831          4.1023121028974643     
   2.2037669270674369        -0.33295749407413111         -6.1748801917250309E-002    -1.9297616682185257          4.1784767102954739     
   2.2481216179125827        -0.32243440313809796         -5.8356477473387097E-002    -2.0790150660816860          4.2508732372168456     
   2.2934552288860850        -0.31245748936795903         -5.5233549210205145E-002    -2.2288907543080008          4.3203278496287956     
   2.3397234652069150        -0.30297434645314963         -5.2352725245790432E-002    -2.3800007040716178          4.3871989531505182     
   2.3868811188856656        -0.29394427871969109         -4.9689742691158487E-002    -2.5326505162895412          4.4516554725047266     
   2.4348821128966236        -0.28533465514024614         -4.7223142975327384E-002    -2.6869841741184004          4.5137725307069552     
   2.4836795461989452        -0.27711825456491962         -4.4933999464953425E-002    -2.8430458376286545          4.5735728244428060     
   2.5332257395629725        -0.26927304055798079         -4.2805550378628966E-002    -3.0008219026050180          4.6310538366158180     
   2.5834722821568974        -0.26177525634044035         -4.0823214042933230E-002    -3.1602493952229436          4.6861944027566675     
   2.6343700788482618        -0.25460966240303751         -3.8973782576846978E-002    -3.3212364740368230          4.7389673665102237     
   2.6858693981740740        -0.24775881446385414         -3.7245717507438894E-002    -3.4836660457827793          4.7893421817269104     
   2.7379199209326739        -0.24120742960012498         -3.5628718269222114E-002    -3.6474056775504167          4.8372906053842311     
   2.7904707893498690        -0.23494136043788069         -3.4113595947309734E-002    -3.8123020004087804          4.8827838741544101     
   2.8434706567712955        -0.22894736952810135         -3.2692132757477954E-002    -3.9781952462403165          4.9258003585275256     
   2.8968677378324621        -0.22321299005361742         -3.1356959836779240E-002    -4.1449197889872220          4.9663254973407982     
   2.9506098590574443        -0.21772654161162935         -3.0101448240258823E-002    -4.3122954962217728          5.0043471801525943     
   3.0046445098368006        -0.21247684448874060         -2.8919626180780773E-002    -4.4801438910770539          5.0398635443727997     
   3.0589188937348930        -0.20745347674840733         -2.7806090809437016E-002    -4.6482774475729380          5.0728772096530435     
   3.1133799800764859        -0.20264635030643566         -2.6755953651758670E-002    -4.8165145157480911          5.1034020303373442     
   3.1679745557622145        -0.19804597284626174         -2.5764773029307509E-002    -4.9846644375093581          5.1314554190338324     
   3.2226492772622994        -0.19364331196255624         -2.4828507390695791E-002    -5.1525414582784652          5.1570644273825383     
   3.2773507227377006        -0.18942983317368955         -2.3943470010765709E-002    -5.3199577362592407          5.1802618798522975     
   3.3320254442377855        -0.18539714319027870         -2.3106299632538737E-002    -5.4867334904662446          5.2010903682530785     
   3.3866200199235141        -0.18153760615024822         -2.2313910600437532E-002    -5.6526696006875161          5.2195895789169136     
   3.4410811062651070        -0.17784379712633197         -2.1563477726821149E-002    -5.8176020664640653          5.2358196565944848     
   3.4953554901631994        -0.17430862507591394         -2.0852406805889324E-002    -5.9813492667729991          5.2498373957798101     
   3.5493901409425557        -0.17092537892740148         -2.0178310646904112E-002    -6.1437375017101594          5.2617069172262259     
   3.6031322621675379        -0.16768772605898480         -1.9538989039401423E-002    -6.3045991367712073          5.2714982050787977     
   3.6565293432287045        -0.16458951612475933         -1.8932414968344729E-002    -6.4637634850664289          5.2792828405745613     
   3.7095292106501310        -0.16162504494943269         -1.8356713093109260E-002    -6.6210782750862354          5.2851421548151958     
   3.7620800790673261        -0.15878880818634197         -1.7810150717845440E-002    -6.7763901913253735          5.2891587340973132     
   3.8141306018259260        -0.15607560764246889         -1.7291122912766910E-002    -6.9295760720796391          5.2914280283246047     
   3.8656299211517382        -0.15348048896172165         -1.6798142402082720E-002    -7.0803832402755713          5.2919970202212827     
   3.9165277178431026        -0.15099877191745209         -1.6329828845442988E-002    -7.2287997548321243          5.2910049416319573     
   3.9667742604370275        -0.14862605074852636         -1.5884899782062145E-002    -7.3746423678335846          5.2885256289510689     
   4.0163204538010548        -0.14635796817358643         -1.5462166188498511E-002    -7.5177851326045264          5.2846543412705067     
   4.0651178871033764        -0.14419065282599600         -1.5060517736519837E-002    -7.6581082655294530          5.2794877954418888     
   4.1131188811143344        -0.14212024586067823         -1.4678924017486454E-002    -7.7954951796295848          5.2731227407113703     
   4.1602765347930850        -0.14014318081413785         -1.4316423865984671E-002    -7.9298362871508026          5.2656569820690073     
   4.2065447711139150        -0.13825601067772736         -1.3972122610696724E-002    -8.0610266038307383          5.2571882001751398     
   4.2518783820874173        -0.13645552776034514         -1.3645185256781362E-002    -8.1889651821090172          5.2478134755439783     
   4.2962330729325631        -0.13473868541643647         -1.3334833170658011E-002    -8.3135599467145198          5.2376306396576773     
   4.3395655053564886        -0.13310258091887814         -1.3040340182092007E-002    -8.4347215113244758          5.2267359066071073     
   4.3818333398997265        -0.13154447317381288         -1.2761028571746611E-002    -8.5523584126893120          5.2152221409307487     
   4.4229952773054961        -0.13006179580492438         -1.2496265496184336E-002    -8.6664201379160115          5.2031925382245667     
   4.4630110988726539        -0.12865209986348439         -1.2245460640323648E-002    -8.7768028802284146          5.1907299345026514     
   4.5018417057528488        -0.12731331370290772         -1.2008060080126459E-002    -8.8834479874716692          5.1779284821214011     
   4.5394491571535358        -0.12604261777140194         -1.1783557812967334E-002    -8.9862919959023486          5.1648772886125132     
   4.5757967074094879        -0.12483856759179274         -1.1571466701843267E-002    -9.0852751271731247          5.1516630310606706     
   4.6108488418866171        -0.12369907924003529         -1.1371341642791900E-002    -9.1803375087480443          5.1383686857565065     
   4.6445713116830500        -0.12262228950177380         -1.1182766679900437E-002    -9.2714307336128314          5.1250769313489943     
   4.6769311670935583        -0.12160659675523562         -1.1005352838761895E-002    -9.3585051426328505          5.1118661513870212     
   4.7078967898047015        -0.12065031475049588         -1.0838740510015292E-002    -9.4415235595024498          5.0988144468488681     
   4.7374379237892850        -0.11975198526952140         -1.0682594267488042E-002    -9.5204344878215164          5.0859916240710756     
   4.7655257048700381        -0.11891054268121158         -1.0536599780386581E-002    -9.5952058087163827          5.0734690803755882     
   4.7921326889237825        -0.11812381401273120         -1.0400478995054040E-002    -9.6658033125853873          5.0613133842449090     
   4.8172328786987721        -0.11738958955937909         -1.0273976634103494E-002    -9.7321915376350887          5.0495865202463976     
   4.8408017492194269        -0.11671174049981217         -1.0156794489595528E-002    -9.7943390918590900          5.0383473845517841     
   4.8628162717543342        -0.11608422772117039         -1.0048761337698480E-002    -9.8522403241271963          5.0276578021460061     
   4.8832549363253897        -0.11550762059131836         -9.9496550740129312E-003    -9.9058484401208684          5.0175636429966577     
   4.9020977727384478        -0.11498112570176050         -9.8592874610496026E-003    -9.9551505644223752          5.0081159714969772     
   4.9193263701196104        -0.11450394559845273         -9.7774887681772640E-003    -10.000127768358229          4.9993597380193453     
   4.9349238949476772        -0.11407538132208020         -9.7041060572983957E-003    -10.040763234489328          4.9913360639704951     
   4.9488751075864865        -0.11369474423763619         -9.6390035015254394E-003    -10.077042568448785          4.9840823093884197     
   4.9611663773521073        -0.11336152418770563         -9.5820601781125194E-003    -10.108952363312151          4.9776316656688655     
   4.9717856962355995        -0.11307521214657784         -9.5331714134160965E-003    -10.136481132655661          4.9720134014697868     
   4.9807226916752354        -0.11283538662179565         -9.4922475173554524E-003    -10.159619253233732          4.9672528359505810     
   4.9879686398155263        -0.11264168823120774         -9.4592136953049587E-003    -10.178360132872454          4.9633716423533336     
   4.9935164857829690        -0.11249384032352150         -9.4340095157521581E-003    -10.192697570084947          4.9603871131513380     
   4.9973609136192927        -0.11239162332095666         -9.4165886439741865E-003    -10.202625422828127          4.9583119928441768     
   4.9994990218535218        -0.11233484155716535         -9.4069157954128711E-003    -10.208145837933447          4.9571558621730620     
   5.0007156830663968        -0.11230253072233444         -9.4014168665391452E-003    -10.211285424937904          4.9564969564937496     
   5.0037701234010106        -0.11222156596088723         -9.3876270899171804E-003    -10.219167458328759          4.9548409978852543     
   5.0092621631671870        -0.11207629995787670         -9.3628896968936826E-003    -10.233330263058026          4.9518545285211992     
   5.0171876574063914        -0.11186732805834942         -9.3273212431564962E-003    -10.253754893389425          4.9475266559518056     
   5.0275390118925207        -0.11159561508271003         -9.2810947841009267E-003    -10.280397852188594          4.9418394849176668     
   5.0403061482348575        -0.11126226606313423         -9.2244353930567274E-003    -10.313210942265288          4.9347724452167920     
   5.0554766037827044        -0.11086877606213157         -9.1576146035897855E-003    -10.352137170664404          4.9263013017192634     
   5.0730355605907338        -0.11041682547231639         -9.0809490861956631E-003    -10.397092889328999          4.9163937001537334     
   5.0929658643604609        -0.10990831867173524         -8.9947965660919244E-003    -10.448001657606579          4.9050184592685788     
   5.1152480426862708        -0.10934537387639381         -8.8995518538233231E-003    -10.504753107878386          4.8921351162719269     
   5.1398603246593595        -0.10873029552159216         -8.7956427448601139E-003    -10.567240448007206          4.8777042067660838     
   5.1667786623923018        -0.10806552744726015         -8.6835258705590061E-003    -10.635387747936232          4.8616945427383627     
   5.1959767546366651        -0.10735368950557829         -8.5636816503887186E-003    -10.709013932591617          4.8440487608302290     
   5.2274260725436754        -0.10659750798911040         -8.4366101637957085E-003    -10.788000639077252          4.8247269879300418     
   5.2610958875731821        -0.10579976642654353         -8.3028268281577534E-003    -10.872198476872066          4.8036832040794586     
   5.2969533015374539        -0.10496338277752594         -8.1628570684827029E-003    -10.961451348288868          4.7808719685271415     
   5.3349632787570886        -0.10409129424279527         -8.0172328323472961E-003    -11.055590404987887          4.7562474118074789     
   5.3750886803010216        -0.10318642131940220         -7.8664885793597056E-003    -11.154445250395264          4.7297664585392774     
   5.4172903002789976        -0.10225185185742031         -7.7111557453286633E-003    -11.257828286172977          4.7013854958400865     
   5.4615269041520591        -0.10129044984536326         -7.5517622187975661E-003    -11.365554589400652          4.6710655998573243     
   5.5077552690242140        -0.10030518417194131         -7.3888262309474168E-003    -11.477420964752028          4.6387679901859329     
   5.5559302258762617         -9.9298952517340847E-002    -7.2228547329384668E-003    -11.593230749042602          4.6044602244456945     
   5.6060047037007319         -9.8274585790484190E-002    -7.0543406354451697E-003    -11.712770411205518          4.5681111355319066     
   5.6579297754949476         -9.7234993043596785E-002    -6.8837594204018493E-003    -11.835823528011215          4.5296944132803443     
   5.7116547060673586         -9.6182426568884316E-002    -6.7115724197363176E-003    -11.962183133067059          4.4891915034655225     
   5.7671270016104952         -9.5119898494430699E-002    -6.5382150134561216E-003    -12.091607559600151          4.4465822775568729     
   5.8242924609921474         -9.4049741461580336E-002    -6.3641056382928544E-003    -12.223897710109597          4.4018618131796137     
   5.8830952287146765         -9.2974341008886061E-002    -6.1896395457397583E-003    -12.358799284493482          4.3550198199112256     
   5.9434778494907308         -9.1895933932872584E-002    -6.0151895183566395E-003    -12.496090730552272          4.3060592800014081     
   6.0053813243820535         -9.0816704702564921E-002    -5.8411048258307768E-003    -12.635538056120160          4.2549870218634993     
   6.0687451684465472         -8.9738649200540893E-002    -5.6677119120399138E-003    -12.776912369051319          4.2018173074219876     
   6.1335074698372649         -8.8663679728010716E-002    -5.4953137743820315E-003    -12.919977210562472          4.1465693324588742     
   6.1996049502955923         -8.7593624007896220E-002    -5.3241902436441443E-003    -13.064506118047051          4.0892705128939788     
   6.2669730269795227         -8.6529951520774140E-002    -5.1545998995509868E-003    -13.210267849530222          4.0299535568054790     
   6.3355458755666048         -8.5474409163198317E-002    -4.9867771048699421E-003    -13.356978785696590          3.9686482127738798     
   6.4052564945699215         -8.4428348124219538E-002    -4.8209364259261950E-003    -13.504482611837712          3.9054125795241168     
   6.4760367708042459         -8.3393107623027221E-002    -4.6572712979553836E-003    -13.652519977339896          3.8402923212321154     
   6.5478175459384254         -8.2369801192193837E-002    -4.4959559791778467E-003    -13.800879558643400          3.7733468963195955     
   6.6205286840689457         -8.1359577695731614E-002    -4.3371451883832722E-003    -13.949366255346172          3.7046433646645629     
   6.6940991402486771         -8.0363450170117798E-002    -4.1809759395672035E-003    -14.097652696366968          3.6342333619293834     
   6.7684570299038196         -7.9382263947538445E-002    -4.0275686430503574E-003    -14.245645552913940          3.5622095739434925     
   6.8435296990712411         -7.8416826252917682E-002    -3.8770275325303856E-003    -14.393098901605185          3.4886452886520525     
   6.9192437953875654         -7.7467848704585743E-002    -3.7294419498297956E-003    -14.539808415052834          3.4136243199093599     
   6.9955253397606603         -7.6535937586659705E-002    -3.5848873851337961E-003    -14.685577561159798          3.3372353343088803     
   7.0722997986534919         -7.5621681089148921E-002    -3.4434261408629791E-003    -14.830216069129495          3.2595712377206771     
   7.1494921569097150         -7.4723765092161734E-002    -3.3051149227138550E-003    -14.973537530248450          3.1807284927190782     
   7.2270269910498470         -7.3847749824554915E-002    -3.1699750606996634E-003    -15.115366241424605          3.1008076195584451     
   7.3048285429664084         -7.2988900425636119E-002    -3.0380535371273966E-003    -15.255524982604188          3.0199112942383111     
   7.3828207939460206         -7.2149163137356670E-002    -2.9093643973943030E-003    -15.393852590940991          2.9381461251435761     
   7.4609275389461427         -7.1328747930528735E-002    -2.7839190941189862E-003    -15.530189493812946          2.8556205088311453     
   7.5390724610538573         -7.0527876736204559E-002    -2.6617211929574891E-003    -15.664381050064121          2.7724447186036318     
   7.6171792060539794         -6.9746564924567128E-002    -2.5427677643351343E-003    -15.796280824012110          2.6887309118860903     
   7.6951714570335916         -6.8985012429758436E-002    -2.4270489854824823E-003    -15.925753647212945          2.6045930484104831     
   7.7729730089501530         -6.8243198826238999E-002    -2.3145499542172004E-003    -16.052674858116703          2.5201463923829346     
   7.8505078430902850         -6.7521165365685393E-002    -2.2052505443627577E-003    -16.176906723286216          2.4355050045238800     
   7.9277002013465081         -6.6818870737461511E-002    -2.0991263771423566E-003    -16.298343085673533          2.3507856303413006     
   8.0044746602393406         -6.6136260472055827E-002    -1.9961491927627984E-003    -16.416873362349687          2.2661039758983508     
   8.0807562046124346         -6.5473264119266128E-002    -1.8962873755194588E-003    -16.532366423645975          2.1815733585921762     
   8.1564703009287580         -6.4829767791153542E-002    -1.7995064854572354E-003    -16.644815497701845          2.0973157812387471     
   8.2315429700961804         -6.4205673588120793E-002    -1.7057695751928341E-003    -16.754045563242869          2.0134386733529039     
   8.3059008597513220         -6.3600818132216047E-002    -1.6150377541762052E-003    -16.860002529741788          1.9300573825712126     
   8.3794713159310543         -6.3015061551777996E-002    -1.5272703881611324E-003    -16.962617886570918          1.8472842020776798     
   8.4521824540615746         -6.2448225841902405E-002    -1.4424255550515585E-003    -17.061826200626985          1.7652295873261277     
   8.5239632291957541         -6.1900152315494492E-002    -1.3604602590444265E-003    -17.157570954137039          1.6840023482372615     
   8.5947435054300794         -6.1370607250410686E-002    -1.2813308615938000E-003    -17.249807330714678          1.6037095730624493     
   8.6644541244333944         -6.0859453511758303E-002    -1.2049930839144894E-003    -17.338450924856964          1.5244536864981075     
   8.7330269730204773         -6.0366406986171628E-002    -1.1314025912942305E-003    -17.423511883185707          1.4463395926058285     
   8.8003950497044077         -5.9891321278283657E-002    -1.0605148139303535E-003    -17.504940087542693          1.3694660229687075     
   8.8664925301627360         -5.9433968163539998E-002    -9.9228543879926871E-004    -17.582696804103119          1.2939294966953243     
   8.9312548315534528         -5.8994108777161339E-002    -9.2667048019741535E-004    -17.656822835195619          1.2198269083096207     
   8.9946186756179465         -5.8571565251715668E-002    -8.6362636368831811E-004    -17.727245385731415          1.1472470133133152     
   9.0565221505092701         -5.8166093866783994E-002    -8.0311020416819884E-004    -17.793983982401741          1.0762792897207323     
   9.1169047712853235         -5.7777439493498478E-002    -7.4507986383565660E-004    -17.857040353368600          1.0070090528990696     
   9.1757075390078526         -5.7405430501676784E-002    -6.8949398563790496E-004    -17.916420453811870         0.93951836324792204     
   9.2328729983895048         -5.7049824123581283E-002    -6.3631223304817515E-004    -17.971944935928079         0.87388051096028330     
   9.2883452939326414         -5.6710443478821593E-002    -5.8549526298030756E-004    -18.024246068419693         0.81018862497590449     
   9.3420702245050524         -5.6387006652815368E-002    -5.3700493148596366E-004    -18.072736861482170         0.74849711769413818     
   9.3939952962992681         -5.6079348312772843E-002    -4.9080420373273854E-004    -18.117660770162466         0.68888072702317271     
   9.4440697741237383         -5.5787247284278273E-002    -4.4685733783694038E-004    -18.159052599243257         0.63140458490437501     
   9.4922447309757860         -5.5510519909601090E-002    -4.0512987675718574E-004    -18.196967959163544         0.57613066291287440     
   9.5384730958479409         -5.5248892815970660E-002    -3.6558876141340875E-004    -18.231500105597014         0.52311791119316742     
   9.5827096997210024         -5.5002232065588623E-002    -3.2820225450209809E-004    -18.262659837317475         0.47242016531884723     
   9.6249113196989775         -5.4770331679645359E-002    -2.9294008465842621E-004    -18.290540560920981         0.42408915035858674     
   9.6650367212429114         -5.4552979372369664E-002    -2.5977343843916191E-004    -18.315208941577954         0.37817254681242130     
   9.7030466984625470         -5.4349989970004217E-002    -2.2867497393113260E-004    -18.336791325627718         0.33471519953063672     
   9.7389041124268179         -5.4161194086331972E-002    -1.9961885004899711E-004    -18.355344028026149         0.29375756802845215     
   9.7725739274563246         -5.3986379827176717E-002    -1.7258076211470783E-004    -18.370976985218949         0.25533729140169947     
   9.8040232453633358         -5.3825382397601707E-002    -1.4753792993472744E-004    -18.383857587638669         0.21948896271093571     
   9.8332213376076982         -5.3678017153014519E-002    -1.2446913113613796E-004    -18.394054775177430         0.18624300399092256     
   9.8601396753406405         -5.3544106299857640E-002    -1.0335470418419548E-004    -18.401739551341684         0.15562729524666841     
   9.8847519573137284         -5.3423450798625212E-002    -8.4176562797641486E-005    -18.407039054815730         0.12766619759254150     
   9.9070341356395382         -5.3315865816737841E-002    -6.6918195926460100E-005    -18.410158717370372         0.10238128118842896     
   9.9269644394092662         -5.3221186613408036E-002    -5.1564674509665654E-005    -18.411248443863435          7.9790828004729197E-002
   9.9445233962172956         -5.3139206615139135E-002    -3.8102665294768578E-005    -18.410599851835176          5.9910561570839446E-002
   9.9596938517651417         -5.3069822729369963E-002    -2.6520415739230118E-005    -18.408387387558300          4.2753057480152040E-002
   9.9724609881074784         -5.3012429401546726E-002    -1.6807821352270736E-005    -18.404920480882886          2.8328486655142197E-002
   9.9828123425936077         -5.2967181365506912E-002    -8.9562879998026038E-006    -18.400544208276543          1.6644470705995749E-002
   9.9907378368328139         -5.2933606927600074E-002    -2.9588678801024623E-006    -18.395679713520082          7.7062968439460255E-003
   9.9962298765989885         -5.2911316733067572E-002     1.1898894308345689E-006    -18.390886135109902          1.5170489972223574E-003
   9.9992843169336041         -5.2895011888229614E-002     3.7803297688598520E-006    -18.389509316840702         -2.0896394707213758E-003


==> anc/StI_1.dat <==
  -1.9932624487587929        -0.46964643950030355         -1.2840373416302526E-006   -0.37001519660948134         -5.4150939594007540E-006
  -1.9646737262712932        -0.46797552676888349         -1.2945137014736103E-006   -0.36184306407647171         -5.2454051946157970E-006
  -1.9139440337132032        -0.46492109234148360         -1.3134792786181738E-006   -0.34746170509981733         -4.9479148687214652E-006
  -1.8422508487880491        -0.46039764173443221         -1.3411232321982512E-006   -0.32740685484487564         -4.5356614310071854E-006
  -1.7512731647414914        -0.45427811871673979         -1.3776706931409870E-006   -0.30243230176256797         -4.0270150843059015E-006
  -1.6431430735586139        -0.44638859845570189         -1.4233255779852691E-006   -0.27348052664642458         -3.4450059386998752E-006
  -1.5203949344691035        -0.43650221468602457         -1.4781668592772221E-006   -0.24164728436169361         -2.8164909927639039E-006
  -1.3859058097465633        -0.42433243559864753         -1.5419740737836614E-006   -0.20813790342190647         -2.1710962211470653E-006
  -1.2428279855495163        -0.40952691691439441         -1.6139399582005745E-006   -0.17421516768169387         -1.5399041145280727E-006
  -1.0945150703095916        -0.39166458246447655         -1.6922066073271320E-006   -0.14113904065514171         -9.5385720421324294E-007
 -0.94444338293840846        -0.37026116942338277         -1.7731363556761892E-006   -0.11009903440609106         -4.4184400165752304E-007
 -0.79613046769848383        -0.34479302220122854         -1.8502120737275777E-006    -8.2140977951549621E-002    -2.8442235194383870E-008
 -0.65305264350143677        -0.31475635769921578         -1.9124958226329625E-006    -5.8091525144425525E-002     2.6867698272994018E-007
 -0.51856351877889650        -0.27978993651414030         -1.9427761795341165E-006    -3.8486201261787360E-002     4.4160676308849107E-007
 -0.39581537968938618        -0.23990045699114446         -1.9161793995818294E-006    -2.3510284522292632E-002     4.9507925545020707E-007
 -0.28768528850650854        -0.19583044415582668         -1.8016319218354626E-006    -1.2966265535249885E-002     4.4875358822635032E-007
 -0.19670760445995084        -0.14956690641899953         -1.5716038783590020E-006    -6.2861696189542449E-003     3.3758270413565894E-007
 -0.12501441953479675        -0.10485090250573524         -1.2279381657538045E-006    -2.6090287003121895E-003     2.0764110187757605E-007
  -7.4284726976706739E-002    -6.7281385363611210E-002    -8.4052934487705240E-007    -9.3696860651793022E-004     1.0368652789896043E-007
  -4.5696004489207298E-002    -4.3366235041580214E-002    -5.5097516487893380E-007    -3.5734657108484622E-004     4.9187773943723327E-008
  -3.8751991658699844E-002    -3.7211453435902528E-002    -4.7244573004048441E-007    -2.5741012634651855E-004     3.7550152154220709E-008
  -3.7878817561813521E-002    -3.6427292905820467E-002    -4.6235934906122787E-007    -2.4598853807861562E-004     3.6153002091890052E-008
  -3.6341052988118183E-002    -3.5040636821098321E-002    -4.4448584765026942E-007    -2.2649753618586227E-004     3.3732323955873122E-008
  -3.4193920287115744E-002    -3.3092317547789747E-002    -4.1930078636662190E-007    -2.0061600612097615E-004     3.0441892387276329E-008
  -3.1514978014305112E-002    -3.0641290706315744E-002    -3.8752022559480161E-007    -1.7050684892758636E-004     2.6493275405545623E-008
  -2.8401039233579353E-002    -2.7763735591711611E-002    -3.5011421045998556E-007    -1.3856151956036049E-004     2.2142004500547597E-008
  -2.4964646007752278E-002    -2.4551937206179264E-002    -3.0831418462107094E-007    -1.0712784298960180E-004     1.7668940612339498E-008
  -2.1329996835242369E-002    -2.1112582816644597E-002    -2.6360142635181094E-007    -7.8253983295196390E-005     1.3356555134300649E-008
  -1.7628456412757631E-002    -1.7564300630062452E-002    -2.1766624531894798E-007    -5.3482209788210553E-005     9.4612692385325091E-009
  -1.3993807240247723E-002    -1.4034316440636770E-002    -1.7233136852687590E-007    -3.3719441190512577E-005     6.1845735560106932E-009
  -1.0557414014420648E-002    -1.0654176115311097E-002    -1.2944087411331924E-007    -1.9200670544848385E-005     3.6474337365850252E-009
  -7.4434752336948896E-003    -7.5545878739867491E-003    -9.0727874479552954E-008    -9.5478859498939495E-006     1.8739404187840276E-009
  -4.7645329608842577E-003    -4.8595723346901050E-003    -5.7686571209811422E-008    -3.9130292486110020E-006     7.9041485905204719E-010
  -2.6174002598818163E-003    -2.6802523079068889E-003    -3.1480751852099004E-008    -1.1811225106557586E-006     2.4426394907656401E-010
  -1.0796356861864746E-003    -1.1087306638745066E-003    -1.2913877822719316E-008    -2.0098406737652727E-007     4.2283111526934408E-011
  -2.0646158930015882E-004    -2.1237150901430972E-004    -2.4610722771282116E-009    -7.3504355807708735E-009     1.5616704868138884E-012
   2.0738219220638541E-008     2.1340084881662207E-008     2.4699508424945838E-013    -7.4162383155437837E-017     1.5793374899247957E-020
   1.0618886748770468E-007     1.0927070370770715E-007     1.2647237796278853E-012    -1.9444587557349820E-015     4.1408588195269419E-019
   2.4778588109692281E-007     2.5497724392637159E-007     2.9511616408537608E-012    -1.0587511008233156E-014     2.2546869935898116E-018
   4.2644296641369816E-007     4.3881954905496747E-007     5.0789866973437196E-012    -3.1359034188223217E-014     6.6781465033159748E-018
   6.1803672524754472E-007     6.3597412931864659E-007     7.3608854264395228E-012    -6.5867220653932088E-014     1.4026959548640687E-017
   7.9669381056432006E-007     8.1981668909551085E-007     9.4887039609791998E-012    -1.0945199062526786E-013     2.3308737444222091E-017
   9.3829082417353814E-007     9.6552360571044516E-007     1.1175132182326625E-011    -1.5181536250626204E-013     3.2330431643181287E-017
   1.0237414724406042E-006     1.0534545263722974E-006     1.2192853146952957E-011    -1.8072630914498411E-013     3.8487312112238073E-017
   1.0637392347176587E-006     1.0946132648729535E-006     1.2669228001040640E-011    -1.9512420296261649E-013     4.1553493449343007E-017
   1.1446272701630435E-006     1.1778491776344677E-006     1.3632607064850627E-011    -2.2592743185189871E-013     4.8113368408936183E-017
   1.2848116755708522E-006     1.3221026719862101E-006     1.5302206245219520E-011    -2.8465560642680295E-013     6.0620181000702726E-017
   1.4755177075220877E-006     1.5183443898161111E-006     1.7573515936092854E-011    -3.7543058488564083E-013     7.9951768615929909E-017
   1.7047668526655737E-006     1.7542482096070272E-006     2.0303869530205742E-011    -5.0115352577439701E-013     1.0672602714839451E-016
   1.9581556314147402E-006     2.0149926268956983E-006     2.3321719738470139E-011    -6.6120362324805996E-013     1.4081081902409597E-016
   2.2197631352302313E-006     2.2841946104593530E-006     2.6437447990200852E-011    -8.4967744477467999E-013     1.8094899558020093E-016
   2.4731519139793978E-006     2.5449395301142724E-006     2.9455285330067721E-011    -1.0547327125648808E-012     2.2461861729349637E-016
   2.7024010591228836E-006     2.7808442303619590E-006     3.2185616371283466E-011    -1.2593325824833694E-012     2.6819143343601010E-016
   2.8931070910741195E-006     2.9770869889357318E-006     3.4456899402657864E-011    -1.4433440301907174E-012     3.0737975503122846E-016
   3.0332914964819278E-006     3.1213414268904661E-006     3.6126474412230204E-011    -1.5866061747841853E-012     3.3788991514667889E-016
   3.1141795319273128E-006     3.2045779529630136E-006     3.7089837765083603E-011    -1.6723537149600420E-012     3.5615137620852290E-016
   1.5654307953090127E-004     1.6113346047807677E-004     1.8632352490004089E-009    -4.2258409038067082E-009     9.0151935129233088E-013
   8.0748961498394722E-004     8.3218192146403721E-004     9.5842280940585518E-009    -1.1244443455483265E-007     2.4166665001010927E-011
   1.9625715753522656E-003     2.0269758613327945E-003     2.3170836564686346E-008    -6.6427164576274628E-007     1.4467068413536931E-010
   3.5949785625140548E-003     3.7243900682296703E-003     4.2092655180496823E-008    -2.2290767786638229E-006     4.9476815432771163E-010
   5.6664809970682177E-003     5.8935329923752488E-003     6.5553962619586986E-008    -5.5385678794111149E-006     1.2598553486367054E-009
   8.1285325373038116E-003     8.4939824517930671E-003     9.2474456298551980E-008    -1.1397923992397663E-005     2.6710942422673839E-009
   1.0923427479131411E-002     1.1475907770481254E-002     1.2147143981420750E-007    -2.0584220462170863E-005     4.9944502850364528E-009
   1.3985656994022450E-002     1.4780307205494900E-002     1.5085555151439519E-007    -3.3742204721205513E-005     8.5149777991989997E-009
   1.7243445585378766E-002     1.8339435566710298E-002     1.7865418873258630E-007    -5.1288008668113808E-005     1.3515198602871772E-008
   2.0620433779957387E-002     2.2077489604529391E-002     2.0268052210859119E-007    -7.3330904129993683E-005     2.0246527769843391E-008
   2.4037468067046600E-002     2.5911615661240114E-002     2.2066824257754492E-007    -9.9621694160935900E-005     2.8893158031452931E-008
   2.7414456261625222E-002     2.9753295088078273E-002     2.3049005948402562E-007    -1.2953386002917912E-004     3.9528850218348221E-008
   3.0672244852981537E-002     3.3510145512577041E-002     2.3046735100467030E-007    -1.6208035071929976E-004     5.2068983796068013E-008
   3.3734474367872580E-002     3.7088149077183302E-002     2.1975465885746638E-007    -1.9596524291772772E-004     6.6223261372593532E-008
   3.6529369309700174E-002     4.0394282248975587E-002     1.9874350500869487E-007    -2.2966587046215531E-004     8.1458614582251935E-008
   3.8991420849935773E-002     4.3339477183169592E-002     1.6938014797707813E-007    -2.6153793918739100E-004     9.6986358522900114E-008
   4.1062923284489933E-002     4.5841795367538608E-002     1.3524967162090241E-007    -2.8993406163371082E-004     1.1179041288103696E-007
   4.2695330271651719E-002     4.7829646996418902E-002     1.0127767600780361E-007    -3.1332530832491859E-004     1.2471094361689215E-007
   4.3850412232020040E-002     4.9244862037764542E-002     7.2977327328074390E-008    -3.3041578951929605E-004     1.3458648243027488E-007
   4.4501358767473090E-002     5.0045589424063695E-002     5.5328777027901461E-008    -3.4024365679815341E-004     1.4043823884250730E-007
   4.4751725226090291E-002     5.0354179446076980E-002     4.8196620323483956E-008    -3.4406133691180520E-004     1.4274622890885207E-007
   4.5163131606309151E-002     5.0862004923995022E-002     3.6047104943539724E-008    -3.5038007264997611E-004     1.4660976273298165E-007
   4.5893157902309772E-002     5.1765414618485071E-002     1.3123099213302144E-008    -3.6173152625672468E-004     1.5368916953958161E-007
   4.6924859605990840E-002     5.3047181963210843E-002    -2.2430221619340685E-008    -3.7807703922417799E-004     1.6420492052981994E-007
   4.8234075143364169E-002     5.4682302686085191E-002    -7.3330945516859209E-008    -3.9933023549941461E-004     1.7846967839913982E-007
   4.9790122617179536E-002     5.6638342216018690E-002    -1.4319651882129207E-007    -4.2533354912707878E-004     1.9688398545248559E-007
   5.1556531298207399E-002     5.8875732765886285E-002    -2.3655674949785278E-007    -4.5583113865638609E-004     2.1992676441308807E-007
   5.3491898784638281E-002     6.1348179473483783E-002    -3.5881586099812160E-007    -4.9044378820128247E-004     2.4813915740908045E-007
   5.5550862061791870E-002     6.4003214632358793E-002    -5.1611724886241201E-007    -5.2864985007549964E-004     2.8209800953646667E-007
   5.7685160984216353E-002     6.6782930032867421E-002    -7.1504430618164466E-007    -5.6977561385261654E-004     3.2237339663563436E-007
   5.9844769539712662E-002     6.9624912628978727E-002    -9.6206772574758111E-007    -6.1299733670088961E-004     3.6946211665107402E-007
   6.1979068462137146E-002     7.2463401230382543E-002    -1.2626293533063346E-006    -6.5735546411851834E-004     4.2368608677047244E-007
   6.4038031739290735E-002     7.5230670409878520E-002    -1.6197476445848533E-006    -7.0177936753683097E-004     4.8504181560012059E-007
   6.5973399225721624E-002     7.7858636430581982E-002    -2.0320651238537836E-006    -7.4511842332390264E-004     5.5298658126989102E-007
   6.7739807906749480E-002     8.0280654363604084E-002    -2.4913765129485891E-006    -7.8617296803449590E-004     6.2615338908590792E-007
   6.9295855380564847E-002     8.2433467712899833E-002    -2.9799400235830535E-006    -8.2371780500771030E-004     7.0200976665467226E-007
   7.0605070917938176E-002     8.4259252678869426E-002    -3.4683453380873975E-006    -8.5651417364393241E-004     7.7653098825638434E-007
   7.1636772621619244E-002     8.5707673123061795E-002    -3.9153693075054495E-006    -8.8331784428867901E-004     8.4406306022064259E-007
   7.2366798917619865E-002     8.6737870382118262E-002    -4.2717817538380736E-006    -9.0291398467255745E-004     8.9768802578601245E-007
   7.2778205297838724E-002     8.7319487291603853E-002    -4.4895624703138077E-006    -9.1423216879364959E-004     9.3044274586876989E-007
   7.2921645400328694E-002     8.7523879353634551E-002    -4.5687156597620842E-006    -9.1823079338388758E-004     9.4234283617103302E-007
   7.3116870257916577E-002     8.7801072558349791E-002    -4.6791564788141849E-006    -9.2372001670871303E-004     9.5896631814079324E-007
   7.3455208065616950E-002     8.8282259731130991E-002    -4.8785622813352167E-006    -9.3337144463864839E-004     9.8902215814604742E-007
   7.3915480808351183E-002     8.8938503853061929E-002    -5.1675394639334318E-006    -9.4681759415820817E-004     1.0327219792742410E-006
   7.4468778109569478E-002     8.9729940560587501E-002    -5.5453781968392288E-006    -9.6355701216710801E-004     1.0902457736595010E-006
   7.5080336889224539E-002     9.0608075420604339E-002    -6.0082959048634850E-006    -9.8299156569834917E-004     1.1616069113916977E-006
   7.5711731722775469E-002     9.1518559363075389E-002    -6.5469671163555809E-006    -1.0044720022888501E-003     1.2464532762673181E-006
   7.6323290502430530E-002     9.2404405980939186E-002    -7.1433875221480304E-006    -1.0273499590709955E-003     1.3438037191838411E-006
   7.6876587803648824E-002     9.3209494033770157E-002    -7.7672555047269954E-006    -1.0510306285661526E-003     1.4517249800646138E-006
   7.7336860546383057E-002     9.3882153562671516E-002    -8.3723132080719935E-006    -1.0750169343415807E-003     1.5669701994932404E-006
   7.7675198354083430E-002     9.4378603719077123E-002    -8.8934372570441027E-006    -1.0989280807487789E-003     1.6846034567046996E-006
   7.7870423211671314E-002     9.4666060821644957E-002    -9.2457327253416798E-006    -1.1223987654926050E-003     1.7973598228569041E-006
   7.7920252735342435E-002     9.4739624746397882E-002    -9.3476070173961230E-006    -1.1405252914795942E-003    -2.9125955835572715E-006
   7.7934451470834484E-002     9.4760614561272882E-002    -9.3610835120071078E-006    -1.1406625719979436E-003    -9.0835533066011346E-006
   7.7959646632546925E-002     9.4797866444044906E-002    -9.3613696462568755E-006    -1.1407286204786384E-003    -1.5213112594963243E-005
   7.7995253420145752E-002     9.4850521207701530E-002    -9.3279856221531402E-006    -1.1408212757856213E-003    -2.1229753926550956E-005
   7.8040437953033504E-002     9.4917360331772213E-002    -9.2430733108640147E-006    -1.1409356856885563E-003    -2.7087418818066342E-005
   7.8094141316802465E-002     9.4996824970098551E-002    -9.0924686682705407E-006    -1.1410686457485289E-003    -3.2745835885768906E-005
   7.8155104808956904E-002     9.5087057504377778E-002    -8.8664983827533011E-006    -1.1412174317906312E-003    -3.8168412918460408E-005
   7.8221899521778576E-002     9.5185953924244199E-002    -8.5606252617672034E-006    -1.1413791559814692E-003    -4.3321990868912427E-005
   7.8292959856196775E-002     9.5291204021839604E-002    -8.1756592998035727E-006    -1.1415507081689801E-003    -4.8176915367186415E-005
   7.8366620225402348E-002     9.5400346398909416E-002    -7.7178860463056102E-006    -1.1417240459793121E-003    -5.2707116190572594E-005
   7.8441154097797630E-002     9.5510825054226020E-002    -7.1986995333689829E-006    -1.1419085163587523E-003    -5.6890003871040775E-005
   7.8514814467003202E-002     9.5620048695023496E-002    -6.6339673977303462E-006    -1.1420873213081552E-003    -6.0706651068161526E-005
   7.8585874801421401E-002     9.5725455353369251E-002    -6.0434829629269044E-006    -1.1422604005987623E-003    -6.4141267674236205E-005
   7.8652669514243073E-002     9.5824564974569842E-002    -5.4495521414635449E-006    -1.1424237594175343E-003    -6.7181198164590470E-005
   7.8713633006397513E-002     9.5915053923909005E-002    -4.8758356900673379E-006    -1.1425733135389737E-003    -6.9816564816968759E-005
   7.8767336370166474E-002     9.5994792580089111E-002    -4.3463594983816720E-006    -1.1427053035570358E-003    -7.2039776849584084E-005
   7.8812520903054226E-002     9.6061895363933447E-002    -3.8839437625193865E-006    -1.1428099158404157E-003    -7.3845296304698546E-005
   7.8848127690653053E-002     9.6114785246280282E-002    -3.5089093964542817E-006    -1.1429026440169503E-003    -7.5229077700572153E-005
   7.8873322852365493E-002     9.6152215264126220E-002    -3.2379707577345163E-006    -1.1429635449630114E-003    -7.6188623791598030E-005
   7.8887521587857543E-002     9.6173310592102906E-002    -3.0832921792618512E-006    -1.1429968660579761E-003    -7.6722475528876599E-005
   7.8899478568231193E-002     9.6191076867468736E-002    -2.9519253066927533E-006    -1.1430240737138712E-003    -7.7168279730684543E-005
   7.8936180428320582E-002     9.6245616394363159E-002    -2.5422717237935109E-006    -1.1431131298569998E-003    -7.8515752988631547E-005
   7.9001978172016304E-002     9.6343416741219184E-002    -1.7841204131095025E-006    -1.1432798735017185E-003    -8.0856575886238463E-005
   7.9096490801854241E-002     9.6483952193891970E-002    -6.4346111654544500E-007    -1.1435264978599323E-003    -8.4064408479670959E-005
   7.9219151715497024E-002     9.6666437495010818E-002     9.2417657759613547E-007    -1.1438545858755182E-003    -8.7984786020237182E-005
   7.9369223649102524E-002     9.6889839260785829E-002     2.9710721879574058E-006    -1.1442657059686876E-003    -9.2454707726689406E-005
   7.9545804197472189E-002     9.7152924228688278E-002     5.5533588504784267E-006    -1.1447554581265672E-003    -9.7316380412049085E-005
   7.9747831444024447E-002     9.7454180501790499E-002     8.7271536011850274E-006    -1.1453423951994113E-003    -1.0242482551511073E-004
   7.9974090401303835E-002     9.7791907573754777E-002     1.2547625305743197E-005    -1.1460132702680839E-003    -1.0765258709836044E-004
   8.0223220336070517E-002     9.8164187708827663E-002     1.7064080944447486E-005    -1.1467755875431197E-003    -1.1288901823860242E-004
   8.0493722959936967E-002     9.8568896022459981E-002     2.2320602778183653E-005    -1.1476325456291714E-003    -1.1804061040821436E-004
   8.0783971443331465E-002     9.9003708374298630E-002     2.8351916761295438E-005    -1.1485868997742317E-003    -1.2302862720470694E-004
   8.1092220200921411E-002     9.9466122444941393E-002     3.5184095373404487E-005    -1.1496412458104704E-003    -1.2778826379797816E-004
   8.1416615390532507E-002     9.9953463896757827E-002     4.2831760125265557E-005    -1.1507973952045230E-003    -1.3226667044252257E-004
   8.1755206062792476E-002    0.10046290258140146          5.1298186715082993E-005    -1.1520571314033912E-003    -1.3642200493720971E-004
   8.2105955894611907E-002    0.10099146279519448          6.0574359250694629E-005    -1.1534204031728209E-003    -1.4022242116218606E-004
   8.2466755436017183E-002    0.10153604021639201          7.0637685980055062E-005    -1.1548867425234058E-003    -1.4364483107753528E-004
   8.2835434796723187E-002    0.10209343892801316          8.1453878018467862E-005    -1.1564538701642048E-003    -1.4667494709036066E-004
   8.3209776696169982E-002    0.10266034542510603          9.2973250619774654E-005    -1.1581183511497420E-003    -1.4930544287759085E-004
   8.3587529798551899E-002    0.10323338244339784          1.0513592150351927E-004    -1.1598744882048537E-003    -1.5153704601175163E-004
   8.3966422252648096E-002    0.10380912284917118          1.1786616610622385E-004    -1.1617151503527650E-003    -1.5337592219983605E-004
   8.4344175355030013E-002    0.10438410388352913          1.3107966681020331E-004    -1.1636311610501405E-003    -1.5483532484270997E-004
   8.4718517254476808E-002    0.10495484969894078          1.4467786252686388E-004    -1.1656112317576181E-003    -1.5593299665922204E-004
   8.5087196615182811E-002    0.10551789221765015          1.5855467403918052E-004    -1.1676423884201751E-003    -1.5669219015013611E-004
   8.5447996156588088E-002    0.10606979548525877          1.7259402365592589E-004    -1.1697094637201000E-003    -1.5714007948215637E-004
   8.5798745988407518E-002    0.10660717348441649          1.8667315599225827E-004    -1.1717955122033097E-003    -1.5730750597834682E-004
   8.6137336660667488E-002    0.10712671469339288          2.0066255389219735E-004    -1.1738820508933356E-003    -1.5722802954257065E-004
   8.6461731850278584E-002    0.10762520201422378          2.1442901658726431E-004    -1.1759492606249801E-003    -1.5693740223036225E-004
   8.6769980607868530E-002    0.10809954072401375          2.2783704776743849E-004    -1.1779762846221916E-003    -1.5647288974756680E-004
   8.7060229091263028E-002    0.10854675089328526          2.4075103812917480E-004    -1.1799415545557697E-003    -1.5587248417840558E-004
   8.7330731715129478E-002    0.10896408408871264          2.5303707978610037E-004    -1.1818231379869797E-003    -1.5517422546125481E-004
   8.7579861649896160E-002    0.10934887546297427          2.6456499861335402E-004    -1.1835991930820473E-003    -1.5441547224152229E-004
   8.7806120607175547E-002    0.10969870080102691          2.7521034751477376E-004    -1.1852483508788530E-003    -1.5363223260296609E-004
   8.8008147853727806E-002    0.11001135453187819          2.8485636708710165E-004    -1.1867501608866992E-003    -1.5285849920169132E-004
   8.8184728402097470E-002    0.11028485412208340          2.9339571975578167E-004    -1.1880855155944412E-003    -1.5212564497327533E-004
   8.8334800335702970E-002    0.11051746157060489          3.0073235595126299E-004    -1.1892370390573336E-003    -1.5146188243759422E-004
   8.8457461249345753E-002    0.11070769581137514          3.0678270138543093E-004    -1.1901895091777264E-003    -1.5089171670973049E-004
   8.8551973879183690E-002    0.11085434493490329          3.1147770235986829E-004    -1.1909301993566143E-003    -1.5043560882302610E-004
   8.8617771622879413E-002    0.11095647472811583          3.1476337201953564E-004    -1.1914491189816043E-003    -1.5010952793937304E-004
   8.8654473482968801E-002    0.11101345480805687          3.1660225209875813E-004    -1.1917394101916576E-003    -1.4992461685351088E-004
   8.8706794254991742E-002    0.11109469886534673          3.1923130007877092E-004    -1.1921542864128136E-003    -1.4965728320576972E-004
   8.8892264302076557E-002    0.11138285089679346          3.2862030264129490E-004    -1.1936462111876429E-003    -1.4867407804515989E-004
   8.9221374442323712E-002    0.11189474599715217          3.4554947623211891E-004    -1.1963599956525410E-003    -1.4679524421993786E-004
   8.9686485759891091E-002    0.11261917230339297          3.7005894444545212E-004    -1.2003338389719891E-003    -1.4385392215167177E-004
   9.0276705744402871E-002    0.11354118188181890          4.0214315644331234E-004    -1.2056087212144045E-003    -1.3965316393236359E-004
   9.0978202396159294E-002    0.11463979937657046          4.4169246754787752E-004    -1.2122199996560503E-003    -1.3400290574143745E-004
   9.1774533996721738E-002    0.11589102208681540          4.8843949550140837E-004    -1.2201823781101448E-003    -1.2675684082129988E-004
   9.2647035533143768E-002    0.11726690174771388          5.4190079373626595E-004    -1.2294762805429551E-003    -1.1784385350202158E-004
   9.3575256470690871E-002    0.11873638645838690          6.0133385357596632E-004    -1.2400331021628268E-003    -1.0729092882684311E-004
   9.4537440191382285E-002    0.12026588894981044          6.6570597962035158E-004    -1.2517220096906457E-003    -9.5235627447040009E-005
   9.5511033989951019E-002    0.12182001774889581          7.3369379635098526E-004    -1.2643407077103737E-003    -8.1928538107150045E-005
   9.6473217710642434E-002    0.12336235709458603          8.0369385926599567E-004    -1.2776118132001950E-003    -6.7724958179981855E-005
   9.7401438648189537E-002    0.12485636964684993          8.7385657057033003E-004    -1.2911828045603653E-003    -5.3068094168550210E-005
   9.8273940184611566E-002    0.12626613788577926          9.4216281468015414E-004    -1.3046427651152402E-003    -3.8466093835428645E-005
   9.9070271785174011E-002    0.12755745564121002          1.0064982230469843E-003    -1.3175330084032541E-003    -2.4463305337821731E-005
   9.9771768436930433E-002    0.12869865541909603          1.0647411932665739E-003    -1.3293750121968887E-003    -1.1608794327044808E-005
  0.10036198842144221         0.12966149130996307          1.1148880175162086E-003    -1.3396969822191665E-003    -4.2597221951135543E-007
  0.10082709973900959         0.13042194881342070          1.1551387929117313E-003    -1.3480654804943486E-003     8.6183143243314533E-006
  0.10115620987925675         0.13096095408005801          1.1840114283258954E-003    -1.3541140405283021E-003     1.5139515264588150E-005
  0.10134167992634156         0.13126503724511049          1.2004261236739965E-003    -1.3575710872528756E-003     1.8858418802240454E-005
  0.10142909998832507         0.13140844424537901          1.2081992626073613E-003    -1.3592135833008032E-003     2.0622191738951935E-005
  0.10161457003540988         0.13171288286367411          1.2247653374324867E-003    -1.3627198728653703E-003     2.4387208702919762E-005
  0.10194368017565704         0.13225371244454381          1.2544130844067670E-003    -1.3690196119398894E-003     3.1144510429143368E-005
  0.10240879149322442         0.13301935001545129          1.2968636269182886E-003    -1.3780986612395543E-003     4.0859035556899028E-005
  0.10299901147773620         0.13399314304669990          1.3516637666377111E-003    -1.3899207373424983E-003     5.3460287068844031E-005
  0.10370050812949262         0.13515375894975212          1.4181534329112621E-003    -1.4044144298848212E-003     6.8827576453378504E-005
  0.10449683973005507         0.13647552813365729          1.4954195750303515E-003    -1.4214559248064041E-003     8.6774504356197017E-005
  0.10536934126647710         0.13792892746597105          1.5822631024577473E-003    -1.4408540346244236E-003     1.0703532335887933E-004
  0.10629756220402420         0.13948113175383564          1.6771717457945271E-003    -1.4623339606021403E-003     1.2925625557699645E-004
  0.10725974592471561         0.14109665940355670          1.7782979469512920E-003    -1.4855276090131181E-003     1.5299411076541601E-004
  0.10823333972328435         0.14273816797416700          1.8834770459256953E-003    -1.5099686171356178E-003     1.7772054450433298E-004
  0.10919552344397576         0.14436717668398336          1.9902535788841264E-003    -1.5350948439544923E-003     2.0283446854237568E-004
  0.11012374438152286         0.14594506606145929          2.0959368734165813E-003    -1.5602596229049401E-003     2.2768061755186499E-004
  0.11099624591794489         0.14743397060001215          2.1976804422512001E-003    -1.5847515015171578E-003     2.5157305614705093E-004
  0.11179257751850734         0.14879775742400816          2.2925823561676150E-003    -1.6078218046825532E-003     2.7382202189526816E-004
  0.11249407417026376         0.15000298764205963          2.3778003564459390E-003    -1.6287181284007247E-003     2.9376236608195548E-004
  0.11308429415477554         0.15101983867361402          2.4506756357351254E-003    -1.6467221454353493E-003     3.1078161906187299E-004
  0.11354940547234292         0.15182295985461916          2.5088632937535034E-003    -1.6611873750781469E-003     3.2434646493952453E-004
  0.11387851561259008         0.15239219946388344          2.5504417286205108E-003    -1.6715767108605273E-003     3.3402557940533616E-004
  0.11406398565967489         0.15271333909955087          2.5740186517083964E-003    -1.6774944384451468E-003     3.3950966229646240E-004
  0.11414968787145467         0.15286147954787144          2.5849441636605487E-003    -1.6802477873282904E-003     3.4205105869261078E-004
  0.11432786875056269         0.15317068325674169          2.6077457382071506E-003    -1.6859871452620161E-003     3.4734835193385807E-004
  0.11464404451605320         0.15371937389044663          2.6484465282292421E-003    -1.6962424059395651E-003     3.5679395883154221E-004
  0.11509087646951331         0.15449609575759474          2.7065006619649726E-003    -1.7109127382002943E-003     3.7024276494010172E-004
  0.11565790018768457         0.15548391611047360          2.7810729404179665E-003    -1.7298380737658930E-003     3.8747534389131969E-004
  0.11633182728300759         0.15666113237446436          2.8710193767266540E-003    -1.7527879089198289E-003     4.0819451926192357E-004
  0.11709686221387611         0.15800166372217717          2.9748626166337293E-003    -1.7794473478099100E-003     4.3202065150655414E-004
  0.11793507352198929         0.15947552237242105          3.0907683034443632E-003    -1.8094036774401188E-003     4.5848972905550907E-004
  0.11882681440014295         0.16104938985070597          3.2165328170731360E-003    -1.8421363015498561E-003     4.8705516737467219E-004
  0.11975118328833233         0.16268727531073093          3.3495868072492734E-003    -1.8770116320312358E-003     5.1709420886762866E-004
  0.12068651382633432         0.16435128257478601          3.4870200579688610E-003    -1.9132846767382146E-003     5.4791915729972306E-004
  0.12161088271452369         0.16600243567387493          3.6256284927707926E-003    -1.9501085000584535E-003     5.7879366997897321E-004
  0.12250262359267736         0.16760157911379642          3.7619870161861198E-003    -1.9865515057626089E-003     6.0895255915899575E-004
  0.12334083490079054         0.16911030864295365          3.8925433954113946E-003    -2.0216217081143284E-003     6.3762486823462183E-004
  0.12410586983165905         0.17049190042557594          4.0137414319228936E-003    -2.0542948679286416E-003     6.6405816895650030E-004
  0.12477979692698207         0.17171218728275894          4.1221660725406263E-003    -2.0835411435834940E-003     6.8754203830792419E-004
  0.12534682064515335         0.17274032063984635          4.2147355740816874E-003    -2.1083449113280420E-003     7.0742818054266932E-004
  0.12579365259861344         0.17354963562307904          4.2889343420402116E-003    -2.1277407825029591E-003     7.2314474925428470E-004
  0.12610982836410395         0.17411982612280877          4.3429288272278229E-003    -2.1410679345033653E-003     7.3422716679479656E-004
  0.12628800924321198         0.17444236169502852          4.3738265888748499E-003    -2.1487963091369644E-003     7.4047632495705508E-004
  0.12633171927420372         0.17452539273918249          4.3802256792572127E-003    -2.1513665666447906E-003     7.4210852556496221E-004
  0.12633900844218052         0.17453928567992477          4.3812557699943180E-003    -2.1518063949297695E-003     7.4238325625070685E-004
  0.12635194281693718         0.17456355546188962          4.3832366056158634E-003    -2.1525198510787082E-003     7.4286070455487042E-004
  0.12637022218104443         0.17459761992974951          4.3860873471569884E-003    -2.1534903820057969E-003     7.4353021668618880E-004
  0.12639341844738497         0.17464067315775217          4.3897682425855121E-003    -2.1546918685442481E-003     7.4437602615949584E-004
  0.12642098800381837         0.17469168163933621          4.3941818351003852E-003    -2.1560956267323858E-003     7.4537868771743854E-004
  0.12645228467351230         0.17474947360901985          4.3992204869573656E-003    -2.1576705360324068E-003     7.4651551121521632E-004
  0.12648657490182114         0.17481265861997125          4.4047627704148044E-003    -2.1593827791107347E-003     7.4776099541664439E-004
  0.12652305496121458         0.17487975583480225          4.4106716315465075E-003    -2.1611961242732109E-003     7.4908740705264892E-004
  0.12656086979371661         0.17494920119406454          4.4168406667609988E-003    -2.1630719520580239E-003     7.5046545012880919E-004
  0.12659913305428339         0.17501930277328179          4.4230789271931916E-003    -2.1649699508012009E-003     7.5186480382513849E-004
  0.12663694788678542         0.17508841332403530          4.4293876732524589E-003    -2.1668480601325182E-003     7.5325473194615567E-004
  0.12667342794617886         0.17515474708551393          4.4356037577664847E-003    -2.1686624051562367E-003     7.5460379984797427E-004
  0.12670771817448770         0.17521684975944607          4.4418809024599441E-003    -2.1703668712602523E-003     7.5587778163417694E-004
  0.12673901484418162         0.17527343276896515          4.4484452175025000E-003    -2.1719128142038595E-003     7.5703467334813286E-004
  0.12676658440061503         0.17532345239943686          4.4552039970336627E-003    -2.1732510975826401E-003     7.5801574447047606E-004
  0.12678978066695556         0.17536657483731205          4.4617155622363441E-003    -2.1743302779028669E-003     7.5873498537945322E-004
  0.12680806003106282         0.17540135657333769          4.4671556638132487E-003    -2.1750348086896497E-003     7.5906004133809938E-004
  0.12682099440581948         0.17542624397394158          4.4710264004738072E-003    -2.1746686442313872E-003     7.5868814204064930E-004
  0.12682828357379627         0.17543907760656718          4.4734857794923814E-003    -2.1749081783734117E-003     7.5878756867788096E-004
  0.12683171927420372         0.17544570857356526          4.4739610286297126E-003    -2.1755344898085811E-003     7.5925193024097459E-004
  0.12683900844218052         0.17545877558744971          4.4740229651534557E-003    -2.1757740975774059E-003     7.5935141840858470E-004
  0.12685194281693718         0.17548377589557185          4.4746324679574541E-003    -2.1753240729964524E-003     7.6053609968114607E-004
  0.12687022218104443         0.17551867688173217          4.4754500954620616E-003    -2.1759970335329501E-003     7.6150100863580630E-004
  0.12689341844738497         0.17556179498018268          4.4767096870503165E-003    -2.1770691143267679E-003     7.6244153610259969E-004
  0.12692098800381837         0.17561195432221172          4.4791283778149015E-003    -2.1784125142853229E-003     7.6344109838739189E-004
  0.12695228467351230         0.17566849676408217          4.4830479724357383E-003    -2.1799684299488183E-003     7.6453659287449701E-004
  0.12698657490182114         0.17573059861308502          4.4882279301388089E-003    -2.1816839314565718E-003     7.6573234020863197E-004
  0.12702305496121458         0.17579699307604449          4.4942297778859906E-003    -2.1835086453304729E-003     7.6701124170604933E-004
  0.12706086979371661         0.17586611800107682          4.5006783081295593E-003    -2.1853955856235598E-003     7.6834530301174387E-004
  0.12709913305428339         0.17593629028645558          4.5072963261604693E-003    -2.1873003195273552E-003     7.6970213395482481E-004
  0.12713694788678542         0.17600580673850225          4.5138723757496713E-003    -2.1891800866680419E-003     7.7104816127859311E-004
  0.12717342794617886         0.17607299736539966          4.5202314387328265E-003    -2.1909935605524534E-003     7.7235021322846222E-004
  0.12720771817448770         0.17613626246338993          4.5262194404294097E-003    -2.1927011403181204E-003     7.7357646594828321E-004
  0.12723901484418162         0.17619410547426778          4.5316976961075513E-003    -2.1942655100361543E-003     7.7469716490334161E-004
  0.12726658440061503         0.17624516281548588          4.5365414175527596E-003    -2.1956522190016772E-003     7.7568525492157606E-004
  0.12728978066695557         0.17628823004812016          4.5406404607163343E-003    -2.1968303609236303E-003     7.7651698145198998E-004
  0.12730806003106282         0.17632228513531278          4.5438997409092659E-003    -2.1977723899779303E-003     7.7717240092251949E-004
  0.12732099440581948         0.17634650390505821          4.5462395668757569E-003    -2.1984541412776340E-003     7.7763587406956742E-004
  0.12732828357379627         0.17636030073425496          4.5476033359051708E-003    -2.1988578251721986E-003     7.7789639624436233E-004
  0.12735198124728078         0.17640533171406486          4.5520689154944756E-003    -2.2001862705083638E-003     7.7874387900028915E-004
  0.12744566661023832         0.17657774233565735          4.5679320608904388E-003    -2.2046664040963121E-003     7.8212771665772554E-004
  0.12761362228019366         0.17688408667158656          4.5958973478191969E-003    -2.2123547574378257E-003     7.8820058002572403E-004
  0.12785487572099671         0.17732474814336943          4.6366947120271770E-003    -2.2235334570491973E-003     7.9692454763709004E-004
  0.12816798062051241         0.17789862162683728          4.6904198843423194E-003    -2.2383244065558106E-003     8.0826942013917965E-004
  0.12855105503514228         0.17860291316932428          4.7568768889367698E-003    -2.2567137357226265E-003     8.2219581661335025E-004
  0.12900179548058457         0.17943385264909015          4.8358406547511189E-003    -2.2786496631885512E-003     8.3864920149157962E-004
  0.12951749130293422         0.18038697797772735          4.9270920605027921E-003    -2.3040774122201576E-003     8.5756056492315984E-004
  0.13009504111876061         0.18145723082061130          5.0303974683128501E-003    -2.3329419389062456E-003     8.7884707490290060E-004
  0.13073097151317001         0.18263890037407227          5.1454873450851226E-003    -2.3651828241999448E-003     9.0241198652578466E-004
  0.13142145794726823         0.18392572025459630          5.2720438731716961E-003    -2.4007287145409073E-003     9.2814425852629694E-004
  0.13216234776725175         0.18531081039108191          5.4096899836645115E-003    -2.4394924915258987E-003     9.5591817788235332E-004
  0.13294918518273116         0.18678670540274353          5.5579815915419266E-003    -2.4813678586821856E-003     9.8559318365953256E-004
  0.13377723806632821         0.18834537528068190          5.7164008737036216E-003    -2.5262259010126378E-003     1.0170138806765657E-003
  0.13464152641431526         0.18997824711572031          5.8843503448605793E-003    -2.5739127124094138E-003     1.0500103489761660E-003
  0.13553685229756110         0.19167623862432145          6.0611480007862388E-003    -2.6242471197384550E-003     1.0843987075586177E-003
  0.13645783112286150         0.19342974381611244          6.2460224156108543E-003    -2.6770191472318601E-003     1.1199819732835565E-003
  0.13739892401675216         0.19522891954906921          6.4381152538526320E-003    -2.7319890526948561E-003     1.1565511949663825E-003
  0.13835447113710167         0.19706324701369593          6.6364699990146920E-003    -2.7888865786672178E-003     1.1938868175355426E-003
  0.13931872571217740         0.19892204550208722          6.8400418825642620E-003    -2.8474113186934299E-003     1.2317603049484000E-003
  0.14028588860248925         0.20079432403540276          7.0476957826351681E-003    -2.9072334268648754E-003     1.2699359365307967E-003
  0.14125014317756499         0.20266886329712158          7.2582105666987445E-003    -2.9679942413631719E-003     1.3081727029831561E-003
  0.14220569029791449         0.20453428716028321          7.4702850746333049E-003    -3.0293103650096218E-003     1.3462265015321826E-003
  0.14314678319180515         0.20637913715638320          7.6825460538333789E-003    -3.0907742431672009E-003     1.3838521138345428E-003
  0.14406776201710556         0.20819193103191677          7.8935575941061330E-003    -3.1519585955111342E-003     1.4208054197282392E-003
  0.14496308790035140         0.20996127427725755          8.1018336897891348E-003    -3.2124203447725015E-003     1.4568455160300397E-003
  0.14582737624833844         0.21167589446545751          8.3058506597653015E-003    -3.2717049927392301E-003     1.4917367674550097E-003
  0.14665542913193549         0.21332475320758013          8.5040630858481819E-003    -3.3293512700202934E-003     1.5252507474387981E-003
  0.14744226654741491         0.21489695670323170          8.6949158594532092E-003    -3.3848970989266633E-003     1.5571681233895870E-003
  0.14818315636739843         0.21638266162368625          8.8768840772029314E-003    -3.4378851655899262E-003     1.5872803503725475E-003
  0.14887364280149665         0.21777152360164359          9.0484480778426461E-003    -3.4878659859997473E-003     1.6153910013792024E-003
  0.14950957319590605         0.21905440606641494          9.2081562436607083E-003    -3.5344099596439633E-003     1.6413175938471355E-003
  0.15008712301173244         0.22022265049196058          9.3546229109741016E-003    -3.5771061582403679E-003     1.6648922625427164E-003
  0.15060281883408208         0.22126831258505195          9.4865519147777841E-003    -3.6155725082071505E-003     1.6859631220741034E-003
  0.15105355927952438         0.22218423535828430          9.6027552737054829E-003    -3.6494588266675087E-003     1.7043949562781855E-003
  0.15143663369415425         0.22296410943031109          9.7021706041276520E-003    -3.6784529698841791E-003     1.7200700204444189E-003
  0.15174973859366994         0.22360253865579222          9.7838774217481068E-003    -3.7022850140334524E-003     1.7328885977752335E-003
  0.15199099203447300         0.22409508282013829          9.8471112151449630E-003    -3.7207303604901809E-003     1.7427694058728248E-003
  0.15215894770442834         0.22443834347866565          9.8912772663211652E-003    -3.7336145794116585E-003     1.7496501575899937E-003
  0.15225263306738587         0.22462989414005255          9.9159630944719024E-003    -3.7408179707903708E-003     1.7534889950035681E-003
  0.15235695050928544         0.22484333646452176          9.9434952312810743E-003    -3.7488530589594453E-003     1.7577641405877688E-003
  0.15270790099632131         0.22556198161434524          1.0036447358928346E-002    -3.7759710233615301E-003     1.7721498605140459E-003
  0.15333707211025482         0.22685298014679603          1.0204369847720149E-002    -3.8249490481974671E-003     1.7979529072791279E-003
  0.15424082067754485         0.22871355126809528          1.0448478446617006E-002    -3.8961301332002653E-003     1.8350421537513568E-003
  0.15541372873393097         0.23113925637064220          1.0770438650086041E-002    -3.9899742789183271E-003     1.8832113292463911E-003
  0.15684874641589552         0.23412415404233766          1.1172348553454864E-002    -4.1070428022776098E-003     1.9421745856370743E-003
  0.15853724474542050         0.23766067744188032          1.1656679666530065E-002    -4.2479666731363615E-003     2.0115568746263040E-003
  0.16046906946491277         0.24173952574554991          1.2226203085811958E-002    -4.4134100227591691E-003     2.0908843497960210E-003
  0.16263260262263371         0.24634950390929580          1.2883900410620989E-002    -4.6040275928494493E-003     2.1795761010488814E-003
  0.16501483261666222         0.25147734408452160          1.3632860606112920E-002    -4.8204192218993941E-003     2.2769385842139997E-003
  0.16760143251539214         0.25710752911746021          1.4476163624269582E-002    -5.0630798502076515E-003     2.3821635011361405E-003
  0.17037684625084393         0.26322209312771655          1.5416750035144099E-002    -5.3323552197290661E-003     2.4943306504611319E-003
  0.17332438218882942         0.26980040733414196          1.6457277093363774E-002    -5.6283877751978845E-003     2.6124146717508697E-003
  0.17642631352170537         0.27681897890915363          1.7599962809127186E-002    -5.9510739517654324E-003     2.7352975222713150E-003
  0.17966398488348437         0.28425125957309216          1.8846418874395594E-002    -6.3000213269960356E-003     2.8617852996600519E-003
  0.18301792454771318         0.29206744005745033          2.0197472720370421E-002    -6.6745126830970222E-003     2.9906293741628065E-003
  0.18646796153412484         0.30023428439614980          2.1652983011599333E-002    -7.0734755312448928E-003     3.1205507635726814E-003
  0.18999334692017097         0.30871498198026165          2.3211650488054261E-002    -7.4954604870287765E-003     3.2502669658784527E-003
  0.19357287862806849         0.31746903651929775          2.4870828724961141E-002    -7.9386300638534090E-003     3.3785202039810121E-003
  0.19718502893699977         0.32645219833503630          2.6626339845434093E-002    -8.4007508250207898E-003     3.5041050375837421E-003
  0.20080807395366693         0.33561645796537415          2.8472301934739978E-002    -8.8792041123579232E-003     3.6258957598012250E-003
  0.20442022426259820         0.34491011770681851          3.0400976056978314E-002    -9.3709978252698931E-003     3.7428705271340067E-003
  0.20799975597049572         0.35427786563402253          3.2402635752321968E-002    -9.8727921954955659E-003     3.8541326535953915E-003
  0.21152514135654185         0.36366103104937503          3.4465478434922488E-002    -1.0380931732752540E-002     3.9589274031127334E-003
  0.21497517834295352         0.37299793593045805          3.6575583282697416E-002    -1.0891485346996186E-002     4.0566539324484200E-003
  0.21832911800718233         0.38222417663196001          3.8716912211228506E-002    -1.1400288109502475E-002     4.1468712360972432E-003
  0.22156678936896132         0.39127322111058926          4.0871389029149441E-002    -1.1902972300796481E-002     4.2292963232753011E-003
  0.22466872070183727         0.40007686354128241          4.3019031505544758E-002    -1.2394664088861588E-002     4.3037512694214380E-003
  0.22761625663982277         0.40856644888058674          4.5138212873336754E-002    -1.2861043219102870E-002     4.3689236929959161E-003
  0.23039167037527455         0.41667261082371482          4.7205875744086148E-002    -1.3332027428427070E-002     4.4296660923484558E-003
  0.23297827027400447         0.42432717287461974          4.9197990448469814E-002    -1.3765475536568072E-002     4.4811144020964234E-003
  0.23536050026803298         0.43146355294506861          5.1089961113239747E-002    -1.4171327419898395E-002     4.5255772018693435E-003
  0.23752403342575393         0.43801783292327989          5.2857144616051718E-002    -1.4545101390200188E-002     4.5634389695348894E-003
  0.23945585814524620         0.44392972176307960          5.4475408342551324E-002    -1.4882960088657835E-002     4.5951798139630406E-003
  0.24114435647477117         0.44914354353524655          5.5921721816019496E-002    -1.5181424274129026E-002     4.6213020679427372E-003
  0.24257937415673572         0.45360916718193700          5.7174755655117877E-002    -1.5437389610505895E-002     4.6422993364172533E-003
  0.24375228221312184         0.45728291292631101          5.8215469758045320E-002    -1.5648171092643909E-002     4.6586315547646412E-003
  0.24465603078041187         0.46012829640256225          5.9027655373063863E-002    -1.5811544650198406E-002     4.6707028271323076E-003
  0.24528520189434538         0.46211680069832256          5.9598431083168930E-002    -1.5925780260597169E-002     4.6788420252807609E-003
  0.24563615238138126         0.46322872794359954          5.9918732565694292E-002    -1.5989682158847645E-002     4.6832878901260661E-003
  0.24576367735333840         0.46363326361191615          6.0035464038469918E-002    -1.6012937166671397E-002     4.6848870551408394E-003
  0.24595653097965944         0.46424550847623819          6.0212340729966049E-002    -1.6048132364432113E-002     4.6872876474860362E-003
  0.24630329165224615         0.46534782172101025          6.0531427347131045E-002    -1.6111500944235694E-002     4.6915506322962805E-003
  0.24680369766348700         0.46694191100463045          6.0994296128158487E-002    -1.6203157342934781E-002     4.6975835700103982E-003
  0.24745726952323566         0.46902992527790693          6.1603135900066233E-002    -1.6323239873358240E-002     4.7052505810756349E-003
  0.24826337089423084         0.47161464934613606          6.2360819312263636E-002    -1.6471935293053665E-002     4.7143753389249365E-003
  0.24922121489995266         0.47469951564315338          6.3270922728003859E-002    -1.6649464335471972E-002     4.7247391149451102E-003
  0.25032986595345952         0.47828861539408590          6.4337747117818811E-002    -1.6856086554261379E-002     4.7360818802061038E-003
  0.25158824095332943         0.48238670194021932          6.5566341685658308E-002    -1.7092094147359602E-002     4.7481018776582961E-003
  0.25299511043569189         0.48699918144624099          6.6962530184551464E-002    -1.7357811836895640E-002     4.7604562463524416E-003
  0.25454909981199669         0.49213212455930266          6.8532943692013543E-002    -1.7653589888383940E-002     4.7727607541563997E-003
  0.25624869072804884         0.49779228608253540          7.0285058888094054E-002    -1.7979803420784465E-002     4.7845906653652872E-003
  0.25809222255519604         0.50398705110120434          7.2227233165604587E-002    -1.8336845194816376E-002     4.7954807974332240E-003
  0.26007789401682496         0.51072448831369532          7.4368756363546354E-002    -1.8725122816565250E-002     4.8049264697448803E-003
  0.26220376495049991         0.51801333259703186          7.6719900359709436E-002    -1.9145054897924962E-002     4.8123845286742271E-003
  0.26446775820489088         0.52586293544943541          7.9291970448806343E-002    -1.9597061584231502E-002     4.8172737177049054E-003
  0.26686766167005860         0.53428336276918376          8.2097379896211409E-002    -2.0081564846803592E-002     4.8189768595523329E-003
  0.26940113043932656         0.54328527232905111          8.5149705457574221E-002    -2.0598980002155293E-002     4.8168419122784044E-003
  0.27206568910074336         0.55287996388426575          8.8463769785334351E-002    -2.1149711872647439E-002     4.8101840448540253E-003
  0.27485873415596040         0.56307941146801599          9.2055729959285126E-002    -2.1734144186200448E-002     4.7982868683736791E-003
  0.27777753656419779         0.57389616660335685          9.5943157758310832E-002    -2.2352643837796803E-002     4.7804064217986976E-003
  0.28081924440883738         0.58534331787814631         0.10014513454350225         -2.3005552138236355E-002     4.7557732982465208E-003
  0.28398088568404795         0.59743454915188088         0.10468236849138515         -2.3693183517779156E-002     4.7235963024810489E-003
  0.28725937119873135         0.61018404940531001         0.10957730195953720         -2.4415756317615309E-002     4.6830544161531578E-003
  0.29065149759495607         0.62360648356509651         0.11485423679800945         -2.5173542231910581E-002     4.6333272745494843E-003
  0.29415395047793252         0.63771691272102948         0.12053946302871302         -2.5966698898745557E-002     4.5735705059391707E-003
  0.29776330765447573         0.65253077588391972         0.12666140775724119         -2.6795349409455139E-002     4.5029343919343844E-003
  0.30147604247679100         0.66806378421211343         0.13325078301942564         -2.7659549590104443E-002     4.4205629826644076E-003
  0.30528852728831840         0.68433182742645282         0.14034074721458967         -2.8559311472365231E-002     4.3256035314965307E-003
  0.30919703696826800         0.70135089598268563         0.14796708198349739         -2.9494563456937434E-002     4.2172043715580287E-003
  0.31319775257138527         0.71913686097103713         0.15616835784105668         -3.0465175676721273E-002     4.0945249341740979E-003
  0.31728676505938885         0.73770541641114229         0.16498613994016403         -3.1470944334475712E-002     3.9567382136128058E-003
  0.32146007912043628         0.75707188510501555         0.17446518437994527         -3.2511585096031831E-002     3.8030348513609790E-003
  0.32571361707288554         0.77725096524822201         0.18465363533214690         -3.3586743118004393E-002     3.6326304772864135E-003
  0.33004322284953802         0.79825659881546118         0.19560325774715828         -3.4695982976475595E-002     3.4447690981667558E-003
  0.33444466605847056         0.82010150791513015         0.20736961579608734         -3.5838776395166798E-002     3.2387258164290967E-003
  0.33891364611648905         0.84279693791512356         0.22001229861933408         -3.7014532208774903E-002     3.0138180703902125E-003
  0.34344579645116358         0.86635277357568441         0.23359524150466765         -3.8222560469519315E-002     2.7694032919865367E-003
  0.34803668876734162         0.89077604461622384         0.24818669561492948         -3.9462091709919878E-002     2.5048876252758145E-003
  0.35268183737396852         0.91607144003237562         0.26385963684670927         -4.0732273092719595E-002     2.2197297322385798E-003
  0.35737670356698881         0.94224041220345112         0.28069186316185235         -4.2032165106499965E-002     1.9134444113867817E-003
  0.36211670006404573         0.96928051666205484         0.29876612514325845         -4.3360755369530830E-002     1.5856096907278169E-003
  0.36689719548664557         0.99718486868039979         0.31817026687521494         -4.4716920711818535E-002     1.2358621910214026E-003
  0.37171351888540749          1.0259412957238188         0.33899725974618866         -4.6099493348089424E-002     8.6391525896860506E-004
  0.37656096430397784          1.0555313616233954         0.36134515168148013         -4.7507201601022231E-002     4.6954888348248527E-004
  0.38143479537714881          1.0859299611467290         0.38531712637773907         -4.8938796185358055E-002     5.2641585473099661E-005
  0.38633024995868914          1.1171035097198405         0.41102107430235651         -5.0392622016461400E-002    -3.8692706238942567E-004
  0.39124254477436532          1.1490095881425413         0.43856949413680546         -5.1867396399985659E-002    -8.4909295750873991E-004
  0.39616688009560597          1.1815953388962710         0.46807889420725929         -5.3361510521089853E-002    -1.3337687415113948E-003
  0.40109844442924442          1.2147964654090371         0.49966922606589353         -5.4873333582261881E-002    -1.8407717974156280E-003
  0.40603241921875549          1.2485358553999939         0.53346301411226049         -5.6401176182081104E-002    -2.3698319894919495E-003
  0.41096398355239394          1.2827220044516650         0.56958414233823118         -5.7943290756953612E-002    -2.9205912124477384E-003
  0.41588831887363459          1.3172480718276907         0.60815668073215701         -5.9497872451161025E-002    -3.4926033116546729E-003
  0.42080061368931077          1.3519904242462375         0.64930311808389862         -6.1063068770567969E-002    -4.0853322319768740E-003
  0.42569606827085110          1.3868074611099235         0.69314238832100949         -6.2636975679781076E-002    -4.6981540013859169E-003
  0.43056989934402207          1.4215384183708863         0.73978745503482146         -6.4217641688186652E-002    -5.3303571861083431E-003
  0.43541734476259242          1.4560026688098613         0.78934263049694398         -6.5803090932499544E-002    -5.9811387615166071E-003
  0.44023366816135434          1.4899989919081549         0.84190036354436948         -6.7391290783847702E-002    -6.6496148668752919E-003
  0.44501416358395418          1.5233060005850116         0.89753803097233142         -6.8980178704340062E-002    -7.3348166251543216E-003
  0.44975416008101110          1.5556816430246698         0.95631367227486941         -7.0567753530325156E-002    -8.0356685484440533E-003
  0.45444902627403139          1.5868641762992941          1.0182618071888088         -7.2151847775119765E-002    -8.7510533184398213E-003
  0.45909417488065829          1.6165760115263679          1.0833903448755058         -7.3730368964881318E-002    -9.4797509219506082E-003
  0.46368506719683633          1.6445228319301319          1.1516742235963222         -7.5301194769186786E-002    -1.0220471061930213E-002
  0.46821721753151085          1.6703995147099542          1.2230524596381596         -7.6862205611990697E-002    -1.0971848917620083E-002
  0.47268619758952934          1.6938936496087669          1.2974235148272009         -7.8411325949847108E-002    -1.1732438385267389E-002
  0.47708764079846189          1.7146916613546723          1.3746421416763244         -7.9946288446921976E-002    -1.2500784257530196E-002
  0.48141724657511437          1.7324848073470260          1.4545162421505469         -8.1465088782289974E-002    -1.3275299239340420E-002
  0.48567078452756363          1.7469769812672864          1.5368053619340141         -8.2965612090614246E-002    -1.4054375369059596E-002
  0.48984409858861105          1.7578897681592596          1.6212176135188321         -8.4445758601149667E-002    -1.4836354934077638E-002
  0.49393311107661464          1.7649819346284272          1.7074196605254834         -8.5903465282240590E-002    -1.5619530612151895E-002
  0.49793382667973191          1.7680391941081564          1.7950234311588444         -8.7336698349119654E-002    -1.6402154248641398E-002
  0.50184233635968156          1.7668993132391195          1.8836042371876807         -8.8743443348133833E-002    -1.7182446705515584E-002
  0.50565482117120886          1.7614571875760556          1.9727053111817976         -9.0121744835107487E-002    -1.7958593158432807E-002
  0.50936755599352423          1.7516625586574675          2.0618366419002334         -9.1469653475401841E-002    -1.8728766098527267E-002
  0.51297691317006733          1.7375359034228459          2.1504946328044627         -9.2785199180080546E-002    -1.9491141183837143E-002
  0.51647936605304379          1.7191667278717857          2.2381676407342814         -9.4066631052016320E-002    -2.0243831910380945E-002
  0.51987149244926856          1.6967157482086956          2.3243480815028859         -9.5313293082538275E-002    -2.0984626411274954E-002
  0.52314997796395202          1.6704142894799805          2.4085444408626300         -9.6520616621261643E-002    -2.1712534326717225E-002
  0.52631161923916259          1.6405603231770667          2.4902917240595897         -9.7689096993616997E-002    -2.2425037597595662E-002
  0.52935332708380212          1.6075132221130786          2.5691621635666784         -9.8816713216884428E-002    -2.3120424909697873E-002
  0.53227212949203950          1.5716851516168808          2.6447725739097270         -9.9901819121138380E-002    -2.3796912476906532E-002
  0.53506517454725655          1.5335354797004812          2.7167967988847548        -0.10094290235951198         -2.4452725047729138E-002
  0.53772973320867334          1.4935537588182533          2.7849604661630298        -0.10193849882667606         -2.5086129849503917E-002
  0.54026320197794131          1.4522550206969331          2.8490529931827746        -0.10288726653043975         -2.5695420478695438E-002
  0.54266310544310903          1.4101654147609362          2.9089226827520460        -0.10378790647876238         -2.6278948881554926E-002
  0.54492709869750000          1.3678130061157519          2.9644771733310074        -0.10463922142840099         -2.6835113624422906E-002
  0.54705296963117500          1.3257173027290610          3.0156784656479902        -0.10543998150990284         -2.7362409563621428E-002
  0.54903864109280387          1.2843808342414647          3.0625379067653027        -0.10618916340449994         -2.7859357788797546E-002
  0.55088217291995112          1.2442818318092554          3.1051095029174269        -0.10688575434117810         -2.8324574434970089E-002
  0.55258176383600321          1.2058683328962860          3.1434822947258887        -0.10752882895524681         -2.8756751963583575E-002
  0.55413575321230801          1.1695541609567366          3.1777732102344842        -0.10811752102417095         -2.9154673821513301E-002
  0.55554262269467047          1.1357155010433866          3.2081180445892237        -0.10865104761820880         -2.9517211829284757E-002
  0.55680099769454039          1.1046896706552036          3.2346648290680755        -0.10912871609434013         -2.9843328680091045E-002
  0.55790964874804727          1.0767735920401806          3.2575643596211887        -0.10954991712037582         -3.0132084590006693E-002
  0.55886749275376912          1.0522252412286197          3.2769667364834336        -0.10991406652051992         -3.0382660305465433E-002
  0.55967359412476425          1.0312628515291173          3.2930113801311629        -0.11022071300964437         -3.0594325537338370E-002
  0.56032716598451293          1.0140671870915088          3.3058248349370709        -0.11046948741080995         -3.0766458691302907E-002
  0.56082757199575373          1.0007741465475404          3.3154919955688240        -0.11065999915192259         -3.0898583856238324E-002
  0.56117433266834049         0.99151618074248105          3.3221668302529466        -0.11079206175466165         -3.0990301285557957E-002
  0.56136718629466154         0.98634188909499465          3.3258444613110520        -0.11086551882541684         -3.1041369622224247E-002
  0.56147328097211846         0.98348909155175013          3.3278611471147608        -0.11090593352718531         -3.1069481576688426E-002
  0.56173258153772898         0.97649754522714560          3.3327689303659760        -0.11100473338834327         -3.1138237099419704E-002
  0.56219619748362359         0.96393056766051344          3.3414711581113039        -0.11118141230135775         -3.1261358596656713E-002
  0.56285931863047545         0.94581093291941842          3.3537589492676392        -0.11143421612409658         -3.1437876849055107E-002
  0.56371492856248251         0.92194055734695435          3.3685795479797251        -0.11176057018192115         -3.1666355382976859E-002
  0.56475396068663608         0.89309518941467170          3.3877060781792427        -0.11215712588600943         -3.1944911853512420E-002
  0.56596540204068757         0.85870925248471153          3.4085702235844377        -0.11261980549641604         -3.2271213955614247E-002
  0.56733641147305558         0.81916839353568638          3.4313054315497689        -0.11314384794312085         -3.2642476180888655E-002
  0.56885245614640489         0.77471702307658119          3.4553585651305392        -0.11372383284727283         -3.3055468055568332E-002
  0.57049746571772320         0.72566824017135867          3.4801177665283012        -0.11435373242023750         -3.3506518871636595E-002
  0.57225400273818827         0.67242572162416181          3.5049817669762531        -0.11502700049187219         -3.3991516867836094E-002
  0.57410344751658637         0.61547906856557399          3.5293507533385706        -0.11573642085696589         -3.4505996602870105E-002
  0.57602619550337830         0.55540855301259551          3.5526715357125607        -0.11647586410356361         -3.5044596160364899E-002
  0.57800186510942597         0.49287586631574420          3.5744478284604053        -0.11723481887474227         -3.5602944602438048E-002
  0.58000951375911458         0.42861422915505865          3.5942680957162749        -0.11800744259325516         -3.6174693174047985E-002
  0.58202785988888528         0.36341075571435588          3.6118147487057022        -0.11878456226988647         -3.6754272973804063E-002
  0.58403550853857389         0.29808739799799966          3.6268789089564808        -0.11955847790990325         -3.7335365269230029E-002
  0.58601117814462156         0.23347876290167097          3.6393636083911738        -0.12032067281310911         -3.7911767358215817E-002
  0.58793392613141349         0.17040985016380536          3.6492819499774587        -0.12106299133711106         -3.8477097165970864E-002
  0.58978337090981159         0.10967511920748799          3.6567491705162487        -0.12177744761815897         -3.9024967033287027E-002
  0.59153990793027666          5.2020283237975085E-002     3.6619685660390675        -0.12245640101147937         -3.9549038570132304E-002
  0.59318491750159497         -1.8718448668055554E-003     3.6652165327169475        -0.12309254857974393         -4.0043143308251407E-002
  0.59470096217494428         -5.1391563575078431E-002     3.6668173754787299        -0.12367905257871066         -4.0501358411113311E-002
  0.59607197160731229         -9.6007384062648610E-002     3.6671293356644461        -0.12420961993161898         -4.0918097431774519E-002
  0.59728341296136378        -0.13526773120389063          3.6665176211706534        -0.12467861611616821         -4.1288185319638696E-002
  0.59832244508551735        -0.16879890737521855          3.6653371093292950        -0.12508086161805188         -4.1607036822241497E-002
  0.59917805501752441        -0.19630084031855538          3.6639172167494056        -0.12541216370261266         -4.1870571790539032E-002
  0.59984117616437627        -0.21754146418793743          3.6625402002302070        -0.12566896778515022         -4.2075423885585148E-002
  0.60030479211027088        -0.23235092448716810          3.6614353138198164        -0.12584853589746298         -4.2218956317560036E-002
  0.60056409267588140        -0.24061866767892592          3.6607667460342985        -0.12594893833518406         -4.2299359581335336E-002
  0.60067255699090005        -0.24407372343121031          3.6604763196137702        -0.12599094045828196         -4.2333014953186081E-002
  0.60087552391581156        -0.25053377838813273          3.6599158531538052        -0.12606954670254561         -4.2396029361800910E-002
  0.60124046881592974        -0.26213152097230441          3.6588511722823038        -0.12621089396611876         -4.2509456591795343E-002
  0.60176711625962209        -0.27882691933122328          3.6571935469242320        -0.12641488292536163         -4.2673426184563108E-002
  0.60245496161214362        -0.30055627879907099          3.6548057663597762        -0.12668131902388644         -4.2888094284588257E-002
  0.60330333516652757        -0.32723240992786706          3.6515193654007132        -0.12700995500700757         -4.3153656050940035E-002
  0.60431140878222722        -0.35874168668763440          3.6471262716356976        -0.12740047399013757         -4.3470352776326451E-002
  0.60547819780985779        -0.39494234844580189          3.6414084152112349        -0.12785240835147924         -4.3838499006911752E-002
  0.60680256234985297        -0.43565874239904168          3.6340928358408222        -0.12836546936574258         -4.4258365363445018E-002
  0.60828320846490991        -0.48068068296906363          3.6249055103234866        -0.12893899873897760         -4.4730367986514204E-002
  0.60991868948266703        -0.52975981925043136          3.6135582548861240        -0.12957238411275659         -4.5254920712015631E-002
  0.61170740742600671        -0.58260704017864862          3.5997526610375679        -0.13026492393226635         -4.5832479404973779E-002
  0.61364761458244144        -0.63889544100919438          3.5832231717418939        -0.13101578260454066         -4.6463554692726207E-002
  0.61573741521590430        -0.69824230751786609          3.5636077237321615        -0.13182401759705331         -4.7148699199455316E-002
  0.61797476742129342        -0.76024498573261734          3.5407217958270714        -0.13268854068109989         -4.7888517847775022E-002
  0.62035748512087718        -0.82444758213685443          3.5142960557174705        -0.13360806172219492         -4.8683684447931495E-002
  0.62288324020104657        -0.89036105691484813          3.4841132629877092        -0.13458108487203896         -4.9534939769747120E-002
  0.62554956478755741        -0.95745826685964397          3.4499627627172247        -0.13560575704399253         -5.0443142656391132E-002
  0.62835385365715701         -1.0251414002632067          3.4115054706033403        -0.13667976820705238         -5.1409303586950728E-002
  0.63129336678330839         -1.0906935308335759          3.3682393668372401        -0.13779988735720461         -5.2434751133644396E-002
  0.63436523201356310         -1.1555024906105047          3.3251360607026039        -0.13896091531400645         -5.3521514787325808E-002
  0.63756644787599059         -1.2216918849310541          3.2794150158934281        -0.14014697306023471         -5.4675517347342439E-002
  0.64089388651193535         -1.2886709298063062          3.2299918010839517        -0.14136497086251668         -5.5866203423022918E-002
  0.64434429673224602         -1.3558193171312944          3.1760216755267625        -0.14258080732970807         -5.7051231718258419E-002
  0.64791430719399723         -1.4222849717828498          3.1163508191870006        -0.14388492186399007         -5.8272343681579269E-002
  0.65160042969460108         -1.4833616546166433          3.0491407504759866        -0.14524692382521787         -5.9540172053000856E-002
  0.65539906258009639         -1.5387395709756373          2.9821491099557775        -0.14666122790853509         -6.0856203402476515E-002
  0.65930649426428278         -1.5910376161469992          2.9136089438583421        -0.14812462835659684         -6.2220985460335630E-002
  0.66331890685526640         -1.6398802492359965          2.8435064274641744        -0.14963458681518732         -6.3634749337520335E-002
  0.66743237988587201         -1.6850666910155510          2.7721305639477176        -0.15118914043771098         -6.5097436534642228E-002
  0.67164289414427802         -1.7264825581158403          2.6998402048245596        -0.15278627910935677         -6.6608925521020212E-002
  0.67594633560113260         -1.7640761912108551          2.6270050972468848        -0.15442416083980670         -6.8168947276232683E-002
  0.68033849942931246         -1.7978556374535548          2.5539963367097087        -0.15610102289944508         -6.9777114312014596E-002
  0.68481509411239971         -1.8278763460205165          2.4811660919306928        -0.15781505665221388         -7.1432964202256005E-002
  0.68937174563785875         -1.8542369958999700          2.4088448629832975        -0.15956446425954116         -7.3135935156328893E-002
  0.69400400177082044         -1.8770600861795492          2.3373191478553941        -0.16134746297700586         -7.4885361392368094E-002
  0.69870733640429383         -1.8965134274377262          2.2668686965943543        -0.16316221577173717         -7.6680496890708799E-002
  0.70347715398155886         -1.9127743803990904          2.1977232471840620        -0.16500684421248418         -7.8520508398013972E-002
  0.70830879398641522         -1.9260389135363165          2.1300837139768323        -0.16687954530108737         -8.0404428656785432E-002
  0.71319753549690346         -1.9365123816013350          2.0641176251861415        -0.16877833767975642         -8.2331252111564696E-002
  0.71813860179804667         -1.9444059892372536          1.9999620848521145        -0.17070130982919274         -8.4299838484457934E-002
  0.72312716504910657         -1.9499367599923392          1.9377300338715933        -0.17264651627321043         -8.6308951567470510E-002
  0.72815835100079429         -1.9533003564549767          1.8774867951699827        -0.17461196770642523         -8.8357262548467652E-002
  0.73322724375782522         -1.9547150593108267          1.8193034984530789        -0.17659561803297219         -9.0443354995424941E-002
  0.73832889058216644         -1.9543738979620846          1.7632100310350021        -0.17859548951495016         -9.2565676112856765E-002
  0.74345830673228197         -1.9524646471577285          1.7092213041572455        -0.18060950586412650         -9.4722602416500032E-002
  0.74861048033364819         -1.9491657991021250          1.6573365692865740        -0.18263565610893615         -9.6912376407161369E-002
  0.75378037727578084         -1.9446445996325168          1.6075406467289117        -0.18467164644915837         -9.9133245349983079E-002
  0.75896294613098791         -1.9390592142309495          1.5598085101539447        -0.18671552572817035        -0.10138321589367716     
  0.76415312309004302         -1.9325459534612737          1.5140962786061753        -0.18876516699616752        -0.10366026071218531     
  0.76934583690995695         -1.9252460521233785          1.4703665210902033        -0.19081841681386874        -0.10596226223826183     
  0.77453601386901205         -1.9172801303098337          1.4285671438612060        -0.19287313119849836        -0.10828700116802728     
  0.77971858272421912         -1.9085390013194383          1.3884670094414364        -0.19492720793836654        -0.11063214653403736     
  0.78488847966635178         -1.8997647271004034          1.3505176895822402        -0.19697850972762418        -0.11299529006930392     
  0.79004065326771800         -1.8904201756358774          1.3141572377172532        -0.19902492139550798        -0.11537392715344860     
  0.79517006941783352         -1.8807903446332312          1.2794843556886828        -0.20106436958107449        -0.11776545297525956     
  0.80027171624217475         -1.8709507713330562          1.2464369353049400        -0.20309484100137359        -0.12016715948755863     
  0.80534060899920568         -1.8609670175197552          1.2149512265661779        -0.20511471054969960        -0.12257610569983041     
  0.81037179495089340         -1.8508979836943940          1.1849644364824008        -0.20712565516264647        -0.12498792367397341     
  0.81536035820195329         -1.8407955414490806          1.1564144677236445        -0.20909736010496038        -0.12741134627096484     
  0.82030142450309651         -1.8307061387339687          1.1292409973359363        -0.21105522211786451        -0.12983216414227797     
  0.82519016601358475         -1.8206700276191230          1.1033848404842290        -0.21301686807407519        -0.13223920402675549     
  0.83002180601844111         -1.8107251884630176          1.0787904355971778        -0.21495256987643735        -0.13464083959666370     
  0.83479162359570613         -1.8008962441086702          1.0553984097785070        -0.21686034711875285        -0.13703397267918038     
  0.83949495822917952         -1.7912169518953887          1.0331601191724613        -0.21874166115597410        -0.13941403645492614     
  0.84412721436214122         -1.7817085584948316          1.0120232880196052        -0.22059495710633936        -0.14177768946442951     
  0.84868386588760025         -1.7723926783496851         0.99194017287833824        -0.22241847087872835        -0.14412166102586563     
  0.85316046057068751         -1.7632845523054947         0.97286310600225245        -0.22421056276457915        -0.14644261964286481     
  0.85755262439886737         -1.7544011173450622         0.95474927700653078        -0.22596907412824602        -0.14873745204939268     
  0.86185606585572194         -1.7457544765981274         0.93755650042166816        -0.22769240451256570        -0.15100281785679065     
  0.86606658011412796         -1.7373555052935350         0.92124523041895778        -0.22937882249659108        -0.15323544736741540     
  0.87018005314473357         -1.7292129171654271         0.90577780525228579        -0.23102658493322367        -0.15543209977600100     
  0.87419246573571718         -1.7213343156529679         0.89111888034568443        -0.23263401687821877        -0.15758953747227650     
  0.87809989741990357         -1.7137257304218805         0.87723497935723571        -0.23419949788114347        -0.15970453993608880     
  0.88189853030539889         -1.7063921557604067         0.86409463748554061        -0.23572142277431407        -0.16177392866613632     
  0.88558465280600274         -1.6993378370572598         0.85166839968743446        -0.23719844615415647        -0.16379447053699567     
  0.88915466326775394         -1.6925632580407466         0.83992701585392926        -0.23862879628692196        -0.16576318013712318     
  0.89260507348806462         -1.6860733237758543         0.82884581689210113        -0.24001115583857102        -0.16767695028864976     
  0.89593251212400937         -1.6798688893229887         0.81839989668538959        -0.24134418900607774        -0.16953276253120358     
  0.89913372798643687         -1.6739499527285158         0.80856577716907851        -0.24262662245784022        -0.17132766028874946     
  0.90220559321669158         -1.6683177690732907         0.79932241823513250        -0.24385708647302889        -0.17305882544069287     
  0.90514510634284295         -1.6629722602898471         0.79064971392792682        -0.24503446711759402        -0.17472343361972809     
  0.90794939521244256         -1.6579132288046958         0.78252904640295851        -0.24615755353692076        -0.17631881424479531     
  0.91061571979895339         -1.6531389155625669         0.77494244296149273        -0.24722523331376947        -0.17784237320987273     
  0.91314147487912278         -1.6486500394423069         0.76787459327095953        -0.24823663450388966        -0.17929153782518970     
  0.91552419257870654         -1.6444451026009295         0.76131032351630323        -0.24919055319311240        -0.18066401290276302     
  0.91776154478409566         -1.6405231075571232         0.75523594010022532        -0.25008605401573014        -0.18195752588550779     
  0.91985134541755853         -1.6368828402914097         0.74963879071467010        -0.25092250480355349        -0.18316981729278969     
  0.92179155257399326         -1.6335233444229023         0.74450744441245031        -0.25169888996307466        -0.18429894676073300     
  0.92358027051733294         -1.6304431879743879         0.73983126430209178        -0.25241464605355624        -0.18534293328760532     
  0.92521575153509006         -1.6276411488828229         0.73560070494824159        -0.25306901035113405        -0.18630004547499329     
  0.92669639765014700         -1.6251162514666064         0.73180728261785899        -0.25366134352899350        -0.18716866517887726     
  0.92802076219014218         -1.6228674405605354         0.72844337050071561        -0.25419108804199070        -0.18794731015837157     
  0.92918755121777274         -1.6208935959428137         0.72550217046559506        -0.25465779452186732        -0.18863462652119040     
  0.93019562483347240         -1.6191939992809214         0.72297791245187015        -0.25506085842852466        -0.18922950824353374     
  0.93104399838785634         -1.6177677698380244         0.72086554593535079        -0.25540013244632770        -0.18973083116415079     
  0.93173184374037787         -1.6166140723984537         0.71916081925368114        -0.25567520303794922        -0.19013777424044262     
  0.93225849118407023         -1.6157323998512896         0.71786039684124192        -0.25588578602003947        -0.19044964883015814     
  0.93262343608418841         -1.6151223292910466         0.71696171265662934        -0.25603169780508328        -0.19066591785456832     
  0.93282640300909991         -1.6147832728912157         0.71646273153915985        -0.25611284334924173        -0.19078625152162004     
  0.93291801725723589         -1.6146302820913294         0.71623769503401213        -0.25614946923604870        -0.19084057987404221     
  0.93310580403251342         -1.6143169629469740         0.71577688280778906        -0.25622454684469792        -0.19095196182965274     
  0.93344246125040553         -1.6137555565453854         0.71495198663489001        -0.25635914200303755        -0.19115172352668347     
  0.93392603951965514         -1.6129491099984155         0.71376950505892822        -0.25655247300783768        -0.19143884386333004     
  0.93455363979303296         -1.6119059334038506         0.71224078663970936        -0.25680337322983260        -0.19181179502119233     
  0.93532148982577801         -1.6106322636934132         0.71037821126257938        -0.25711033310963877        -0.19226857705601116     
  0.93622497241969338         -1.6091374951692119         0.70819759155698869        -0.25747143454149973        -0.19280676136104602     
  0.93725865422916710         -1.6074324386046883         0.70571713472858433        -0.25788457785615104        -0.19342340410654457     
  0.93841631871433695         -1.6055294327942353         0.70295729235716276        -0.25834724483317945        -0.19411516648687926     
  0.93969100362025171         -1.6034420060516159         0.69994037535482689        -0.25885663918796409        -0.19487827102607813     
  0.94107504288464539         -1.6011842894031991         0.69669004129733447        -0.25940962519089772        -0.19570854984353464     
  0.94256011275830043         -1.5987727863542394         0.69323191514807847        -0.26000275649332127        -0.19660145604423593     
  0.94413728187262169         -1.5962240104584917         0.68959221382502922        -0.26063267039122451        -0.19755191613543482     
  0.94579706495784543         -1.5935553852482196         0.68579795629007190        -0.26129539375089661        -0.19855466755486315     
  0.94752947989070979         -1.5907740670325927         0.68187143404341255        -0.26198603906765727        -0.19960442770955766     
  0.94932410772935594         -1.5879212695645220         0.67785109734001625        -0.26270633019953604        -0.20069258667559370     
  0.95117015537481853         -1.5850056440459399         0.67375964101713204        -0.26344288138363448        -0.20181689726082230     
  0.95305652048246559         -1.5820451025072444         0.66962379354724533        -0.26419458432870135        -0.20296935154420975     
  0.95497185823311848         -1.5790527229291771         0.66546749805369643        -0.26495862760259548        -0.20414243343315067     
  0.95690464956234866         -1.5760520190087015         0.66131894995615592        -0.26572993267283457        -0.20532942183672370     
  0.95884327043765116         -1.5730616653135820         0.65720331308038404        -0.26650139220660957        -0.20652434052308688     
  0.96077606176688135         -1.5700986538795891         0.65314414529881648        -0.26727202107302572        -0.20771837089000325     
  0.96269139951753424         -1.5671808411949100         0.64916452547052528        -0.26803582819945260        -0.20890487581448053     
  0.96457776462518130         -1.5643241120591311         0.64528570349398828        -0.26878759672316443        -0.21007687801951858     
  0.96642381227064389         -1.5615460184777976         0.64152875120338859        -0.26952304940995264        -0.21122704334967426     
  0.96821844010929003         -1.5588600608538628         0.63791193569784743        -0.27023777383710035        -0.21234822129223574     
  0.96995085504215439         -1.5562845256458067         0.63445475427943521        -0.27092759645821707        -0.21343333782121329     
  0.97161063812737813         -1.5538300170102899         0.63117227896636752        -0.27158816335991276        -0.21447564418945608     
  0.97318780724169940         -1.5515102043606124         0.62808006710656772        -0.27221583679239636        -0.21546837393154250     
  0.97467287711535444         -1.5493367735524353         0.62519189722980817        -0.27280674570313979        -0.21640522851875743     
  0.97605691637974812         -1.5473206967883237         0.62252037808774019        -0.27335728872439524        -0.21728020864223943     
  0.97733160128566288         -1.5454724708861207         0.62007708938934047        -0.27386423732328286        -0.21808762272856852     
  0.97848926577083273         -1.5438003718254170         0.61787183993798711        -0.27432453422358716        -0.21882223014145996     
  0.97952294758030645         -1.5423142259188274         0.61591438408578658        -0.27473546150582129        -0.21947921454407848     
  0.98042643017422182         -1.5410179456536406         0.61421113887317169        -0.27509458341044518        -0.22005425506581069     
  0.98119428020696686         -1.5399204742841293         0.61277007547451623        -0.27539974235147224        -0.22054356928851029     
  0.98182188048034469         -1.5390252086536871         0.61159605444013032        -0.27564910463311232        -0.22094392919712619     
  0.98230545874959430         -1.5383370114515553         0.61069395625136647        -0.27584122322560245        -0.22125266486918513     
  0.98264211596748641         -1.5378583719562413         0.61006699499401074        -0.27597496248106435        -0.22146772880596871     
  0.98282990274276394         -1.5375916123200903         0.60971763427557990        -0.27604955445129281        -0.22158773875031307     
  0.98294797967000413         -1.5374240883040173         0.60949810090520984        -0.27609644953494727        -0.22166321823122942     
  0.98326388579693513         -1.5369757088040836         0.60891116944553803        -0.27622196445795699        -0.22186519676209038     
  0.98383190115209618         -1.5361706230133394         0.60785829177715023        -0.27644757010089915        -0.22222862480075672     
  0.98465159704228877         -1.5350103444932242         0.60634399097280800        -0.27677312337735122        -0.22275360148641010     
  0.98572218803309841         -1.5334996541628383         0.60437607548283478        -0.27719828073639818        -0.22344019329874515     
  0.98704263176486895         -1.5316409286476618         0.60196295172823633        -0.27772255199587359        -0.22428848870632329     
  0.98861163928535978         -1.5294438001857200         0.59911774464273548        -0.27834532476769314        -0.22529859203021529     
  0.99042767804549325         -1.5269116926570026         0.59585229271767581        -0.27906594672763096        -0.22647058418270211     
  0.99248897385838042         -1.5240541026874244         0.59218238047066440        -0.27988359756672743        -0.22780457716661806     
  0.99479351278642048         -1.5208802677866997         0.58812482610271821        -0.28079741626374555        -0.22930065187706433     
  0.99733904316884181         -1.5173994116044451         0.58369744179289984        -0.28180627705924599        -0.23095895499852315     
   1.0001230778478856         -1.5136224393328386         0.57891960363752148        -0.28290906765203694        -0.23277956692939406     
   1.0031428966114619         -1.5095619261616036         0.57381207159280767        -0.28410457625721341        -0.23476254698288318     
   1.0063955488574527         -1.5052290067984235         0.56839550355970225        -0.28539141787278544        -0.23690796057397850     
   1.0098778564802009         -1.5006370543748919         0.56269185614448025        -0.28676816467294558        -0.23921581271506248     
   1.0135864169777979         -1.4957992857036486         0.55672321075789055        -0.28823318250180702        -0.24168611557660186     
   1.0175176067778138         -1.4907292798440783         0.55051184570229750        -0.28978481550103286        -0.24431879624842823     
   1.0216675847785788         -1.4854435026627943         0.54408112604921666        -0.29142127442399923        -0.24711373995760599     
   1.0260322961027377         -1.4799536274917673         0.53745222360816747        -0.29314065972626302        -0.25007077132034050     
   1.0306074760595227         -1.4742760473586793         0.53064790055363165        -0.29494094381978053        -0.25318965420450357     
   1.0353886543119253         -1.4684252058434908         0.52368967549169787        -0.29682006209157574        -0.25647004103298754     
   1.0403711592447393         -1.4624151518184285         0.51659838175738515        -0.29877564963908665        -0.25991158637929856     
   1.0455501225292265         -1.4562619192381248         0.50939502809400306        -0.30080561908456410        -0.26351366963554590     
   1.0509204838799584         -1.4499788714429878         0.50209890035946925        -0.30290748190733890        -0.26727570177451276     
   1.0564769959991955         -1.4435812154671439         0.49472928878264105        -0.30507869717504554        -0.27119695479982814     
   1.0622142297039818         -1.4370827232203482         0.48730417354569977        -0.30731667963965803        -0.27527654912845623     
   1.0681265792309447         -1.4304972561115692         0.47984079721230666        -0.30961873013189845        -0.27951347769746698     
   1.0742082677136231         -1.4238372539571214         0.47235508712934438        -0.31198209176680669        -0.28390657127414248     
   1.0804533528269715         -1.4171169988399459         0.46486287326351539        -0.31440390462345258        -0.28845451177077730     
   1.0868557325935293         -1.4103478682295933         0.45737813285099888        -0.31688123419532543        -0.29315581110997452     
   1.0934091513455793         -1.4035414520884579         0.44991417521341931        -0.31941106172370182        -0.29800880842039279     
   1.1001072058374728         -1.3967095472251629         0.44248365084185948        -0.32199030054617817        -0.30301165525366003     
   1.1069433515021514         -1.3898622992064478         0.43509791729396019        -0.32461582316814402        -0.30816229595337674     
   1.1139109088457468         -1.3830101263334069         0.42776776293473928        -0.32728430193912239        -0.31345853818296587     
   1.1210030699740183         -1.3761621404408015         0.42050288894581839        -0.32999261565725957        -0.31889785159610368     
   1.1282129052442449         -1.3693274313302446         0.41331239897972244        -0.33273734494392926        -0.32447760571893031     
   1.1355333700360775         -1.3625141706323396         0.40620453073713630        -0.33551521080862123        -0.33019485372333801     
   1.1429573116347311         -1.3557300985356662         0.39918686512404955        -0.33832280496930800        -0.33604645888051310     
   1.1504774762197969         -1.3489822978169916         0.39226629067359547        -0.34115656957924012        -0.34202910197574715     
   1.1580865159528406         -1.3422774771349120         0.38544913552446730        -0.34401301806385870        -0.34813917101269032     
   1.1657769961568649         -1.3356215436497720         0.37874106468764168        -0.34688931235529341        -0.35437247339111638     
   1.1735414025806206         -1.3290208018812015         0.37214749460589203        -0.34978109767402144        -0.36072530231146571     
   1.1813721487406683         -1.3224797493423563         0.36567292239319515        -0.35268496734442523        -0.36719322319289005     
   1.1892615833340170         -1.3160036840060310         0.35932177464148513        -0.35559778749850768        -0.37377140301902873     
   1.1972019977140955         -1.3095970126009395         0.35309789364777866        -0.35851592816211153        -0.38045499421381052     
   1.2051856334227560         -1.3032640701605114         0.34700480796729344        -0.36143591534971420        -0.38723881323970133     
   1.2132046897709445         -1.2970087281350815         0.34104562392416654        -0.36435428700643824        -0.39411741483626483     
   1.2212513314606377         -1.2908350228609227         0.33522321951047618        -0.36726764594238681        -0.40108506893944901     
   1.2293176962405923         -1.2847455949663245         0.32953979245430215        -0.37017259912754658        -0.40813579567592678     
   1.2373959025884329         -1.2787446822039923         0.32399773217437733        -0.37306581072392653        -0.41526334392519815     
   1.2454780574115671         -1.2728351969169902         0.31859876751902433        -0.37594399074482776        -0.42246120316349089     
   1.2535562637594078         -1.2670201760036344         0.31334438622488026        -0.37880393760512499        -0.42972258867185326     
   1.2616226285393624         -1.2613026976734991         0.30823580420345120        -0.38164255703260680        -0.43704043938081616     
   1.2696692702290555         -1.2556856060052914         0.30327388502528235        -0.38445651375760936        -0.44440760615599573     
   1.2776883265772441         -1.2501716975899462         0.29845918952188799        -0.38724316160426675        -0.45181638182517897     
   1.2856719622859045         -1.2447637164158198         0.29379197284989961        -0.38999933552653249        -0.45925913458332490     
   1.2936123766659831         -1.2394638969023055         0.28927206579573350        -0.39272238478830190        -0.46672778509370449     
   1.3015018112593317         -1.2342752485988615         0.28489921763981096        -0.39540980144120852        -0.47421400935847047     
   1.3093325574193795         -1.2292000585061063         0.28067270771103875        -0.39805873625290883        -0.48170950525195538     
   1.3170969638431351         -1.2242405855438012         0.27659154105183936        -0.40066675164398308        -0.48920561296861542     
   1.3247874440471594         -1.2193989871972528         0.27265444322450105        -0.40323173436943133        -0.49669337280069581     
   1.3323964837802031         -1.2146772731763911         0.26885986626954977        -0.40575184662488178        -0.50416356420137898     
   1.3399166483652689         -1.2100773685088029         0.26520602522258702        -0.40822092187724973        -0.51160916845090476     
   1.3473405899639226         -1.2056009445376901         0.26169087978637590        -0.41064218818430814        -0.51901810052943809     
   1.3546610547557552         -1.2012498595662973         0.25831226746667535        -0.41301432087532503        -0.52638061385841350     
   1.3618708900259817         -1.1970243148608630         0.25506748641061966        -0.41533269862785210        -0.53368868020042437     
   1.3689630511542532         -1.1929265639556588         0.25195421812725316        -0.41759664693530302        -0.54093213729614686     
   1.3759306084978487         -1.1889570641037350         0.24896962895203537        -0.41980510855922926        -0.54810101357676055     
   1.3827667541625273         -1.1851164490190100         0.24611087444926166        -0.42195732958571947        -0.55518517985233284     
   1.3894648086544208         -1.1814058305181143         0.24337519289698797        -0.42405217216409830        -0.56217474008102153     
   1.3960182274064707         -1.1778248514949161         0.24075947936095232        -0.42608923915304475        -0.56905944317211310     
   1.4024206071730285         -1.1743736427681695         0.23826076680116809        -0.42806661667273965        -0.57582992907967567     
   1.4086656922863769         -1.1710524371193836         0.23587615535892015        -0.42998663113829860        -0.58247461457567040     
   1.4147473807690554         -1.1678607644078931         0.23360264986261378        -0.43184951924999349        -0.58898315344247232     
   1.4206597302960182         -1.1647982500309428         0.23143735952121516        -0.43366113785803656        -0.59534223985467349     
   1.4263969640008045         -1.1618643223321754         0.22937744627552131        -0.43542260673470268        -0.60154129359190955     
   1.4319534761200416         -1.1590583689276142         0.22742017203192635        -0.43715243162497264        -0.60756031618637640     
   1.4373238374707735         -1.1563794764423889         0.22556285114823718        -0.43880017303074204        -0.61341750010420237     
   1.4425028007552607         -1.1538268155950007         0.22380294288402477        -0.44049831127040306        -0.61916759261618937     
   1.4474853056880748         -1.1513993538612548         0.22213799347525809        -0.44217357036047478        -0.62483508135632293     
   1.4522664839404773         -1.1490960341419596         0.22056567855455242        -0.44368245575862586        -0.63034228187024921     
   1.4568416638972623         -1.1469158150777647         0.21908381298427143        -0.44506637300326624        -0.63565832016679347     
   1.4612063752214213         -1.1448582172246233         0.21769046669255995        -0.44638184699923511        -0.64074400301406964     
   1.4653563532221863         -1.1429199554845126         0.21638324641834816        -0.44762288548161366        -0.64559520586465446     
   1.4692875430222021         -1.1411022650920237         0.21516085249424863        -0.44873174331150706        -0.65023718192516033     
   1.4729961035197991         -1.1394024553537516         0.21402127904375032        -0.44974767794294507        -0.65464132660781216     
   1.4764784111425473         -1.1378204233251374         0.21296319108174919        -0.45069417382316401        -0.65878812485877680     
   1.4797310633885381         -1.1363545329216698         0.21198504910114815        -0.45154016928874924        -0.66268906506365133     
   1.4827508821521145         -1.1350032902111757         0.21108545838983631        -0.45241030756648604        -0.66626836869265438     
   1.4855349168311582         -1.1337672773792251         0.21026356457659162        -0.45318848953147362        -0.66958615414136080     
   1.4880804472135796         -1.1326439541888422         0.20951796611397774        -0.45382517758528412        -0.67266565235904174     
   1.4903849861416196         -1.1316328959201534         0.20884779959423197        -0.45441065348476872        -0.67545156234893877     
   1.4924462819545068         -1.1307334613112858         0.20825224857985034        -0.45492880046202055        -0.67794900092347388     
   1.4942623207146402         -1.1299447191131229         0.20773052443022710        -0.45538422129486633        -0.68015180491507232     
   1.4958313282351310         -1.1292661070552130         0.20728199784774362        -0.45577485751858221        -0.68205800194958122     
   1.4971517719669016         -1.1286969928590516         0.20690610420491656        -0.45610256422469919        -0.68366383113421669     
   1.4982223629577112         -1.1282369453102015         0.20660239561183030        -0.45636779606206829        -0.68496675442133814     
   1.4990420588479039         -1.1278855041109694         0.20637049022692425        -0.45656981011501857        -0.68596534816899357     
   1.4996100742030649         -1.1276423836269316         0.20621010968905570        -0.45670935379335564        -0.68665779308326369     
   1.4999259803299960         -1.1275071592556514         0.20612099367110912        -0.45678695388466789        -0.68704298022498655     
   1.5005009781464778         -1.1272616012715384         0.20595905755436952        -0.45692715579382448        -0.68774480721051745     
   1.5026390863807073         -1.1263516643385345         0.20535925712691813        -0.45744544896315309        -0.69035778253728131     
   1.5064835142170310         -1.1247273104645927         0.20428984039642864        -0.45836620300342013        -0.69506841584775114     
   1.5120313601844739         -1.1224102830468055         0.20276672117382394        -0.45966843209637481        -0.70189484741710606     
   1.5192773083247644         -1.1194317228033257         0.20081198946106898        -0.46131847539917192        -0.71086330080781412     
   1.5282143037644003         -1.1158314002720706         0.19845253998971352        -0.46328008922280045        -0.72200284806235671     
   1.5388336226478929         -1.1116567799291364         0.19571856781643354        -0.46550150175962318        -0.73535239660138518     
   1.5511248924135139         -1.1069619193979927         0.19264191767087394        -0.46791918250418713        -0.75095799851944389     
   1.5650761050523228         -1.1018062698252338         0.18925440267599020        -0.47047263977952958        -0.76886360569589518     
   1.5806736298803894         -1.0962524840973142         0.18558604053965042        -0.47308295414085305        -0.78912268771622573     
   1.5979022272615520         -1.0903652905881063         0.18166372162793640        -0.47566184408480905        -0.81179221179007299     
   1.6167450636746108         -1.0842087322710787         0.17750988458796507        -0.47811826671537794        -0.83692787370262733     
   1.6371837282456656         -1.0778451377990619         0.17314189443444994        -0.48034314615710172        -0.86459218192053700     
   1.6591982507805731         -1.0713316937698008         0.16857136716410165        -0.48221767517605385        -0.89484873952559907     
   1.6827671213012279         -1.0647204958296390         0.16380447454379737        -0.48361661637126580        -0.92775937865952418     
   1.7078673110762177         -1.0580555160637788         0.15884196763959330        -0.48439662473182654        -0.96339034134645818     
   1.7344742951299619         -1.0513719993672719         0.15367981767223834        -0.48440334423569109         -1.0018073144175399     
   1.7625620762107153         -1.0446953367555591         0.14830986008475400        -0.48346663416833324         -1.0430776647910340     
   1.7921032101952985         -1.0380400150378206         0.14272050600895020        -0.48139811277428879         -1.0872714283513552     
   1.8230688329064417         -1.0314086324684442         0.13689753009118136        -0.47798875847550382         -1.1344623992432485     
   1.8554286883169495         -1.0247903002937182         0.13082492547458241        -0.47300385852379945         -1.1847310061388383     
   1.8891511581133829         -1.0181593250178977         0.12448616222312647        -0.46617056333155171         -1.2381719948800043     
   1.9242032925905126         -1.0114719296466959         0.11786588373762349        -0.45716227147904220         -1.2949043642971108     
   1.9605508428464637         -1.0046618396209024         0.11095278353722453        -0.44556709578741627         -1.3550915919392990     
   1.9981582942471512        -0.99763324679008447         0.10374446723405509        -0.43080892417043298         -1.4189922552600112     
   2.0369889011273465        -0.99024706139199281          9.6255535670505432E-002   -0.41192032179194532         -1.4871055500631829     
   2.0770047226945034        -0.98227340430104759          8.8529205327220750E-002   -0.38616644117134674         -1.5610512560175562     
   2.1181666601002735        -0.97315470226807299          8.1111069182074516E-002   -0.34663628387800466         -1.6316974600239724     
   2.1604344946435114        -0.96375929992847142          7.4675856411624400E-002   -0.30419304015759230         -1.6933231699298701     
   2.2037669270674369        -0.95435007786780668          6.8944763433937836E-002   -0.26352377741154009         -1.7532090742661031     
   2.2481216179125827        -0.94505571415821843          6.3828087034865977E-002   -0.22220176640585543         -1.8127852678936200     
   2.2934552288860850        -0.93595742052272735          5.9247431772162802E-002   -0.17962153777690137         -1.8723111077780989     
   2.3397234652069150        -0.92710637842875177          5.5135008367790173E-002   -0.13547816084384579         -1.9318521830054793     
   2.3868811188856656        -0.91853353742005828          5.1432424935247849E-002    -8.9592492997098816E-002    -1.9913952561195207     
   2.4348821128966236        -0.91025708072801492          4.8089503235747129E-002    -4.1854097569255955E-002    -2.0508867253154053     
   2.4836795461989452        -0.90228601731863356          4.5063068037989332E-002     7.8038563953189977E-003    -2.1102500609990464     
   2.5332257395629725        -0.89462654803437058          4.2316091407002487E-002     5.9418692312508292E-002    -2.1693957967557660     
   2.5834722821568974        -0.88726636578459184          3.9815914407258096E-002    0.11300275142527583         -2.2282255044191781     
   2.6343700788482618        -0.88021136537748901          3.7535261364853405E-002    0.16855027437535330         -2.2866367655817834     
   2.6858693981740740        -0.87345113452349943          3.5449816587275605E-002    0.22603909901311181         -2.3445249848723400     
   2.7379199209326739        -0.86697740719648420          3.3538574443462359E-002    0.28543327420307685         -2.4017855458646515     
   2.7904707893498690        -0.86078099449998424          3.1783204267130667E-002    0.34668266471956144         -2.4583142316598057     
   2.8434706567712955        -0.85485208665097079          3.0167664095333783E-002    0.40972788510010949         -2.5140103188074177     
   2.8968677378324621        -0.84918050249537380          2.8677876819699990E-002    0.47449933797468635         -2.5687764329569900     
   2.9506098590574443        -0.84375627152717581          2.7301470158960253E-002    0.54091619502739663         -2.6225183750396868     
   3.0046445098368006        -0.83856899738195512          2.6027517763109072E-002    0.60889132715491689         -2.6751478294155353     
   3.0589188937348930        -0.83360914464090630          2.4846382331405792E-002    0.67832880422764374         -2.7265812556688376     
   3.1133799800764859        -0.82886662562852809          2.3749499952572826E-002    0.74912817099769191         -2.7767420347267344     
   3.1679745557622145        -0.82433208001671687          2.2729277009150246E-002    0.82118055806916912         -2.8255586145101033     
   3.2226492772622994        -0.81999643913699904          2.1778952638727311E-002    0.89437369734439720         -2.8729668415699336     
   3.2773507227377006        -0.81585118975735271          2.0892500548466555E-002    0.96859021155666525         -2.9189090332546681     
   3.3320254442377855        -0.81188706156889079          2.0064504962512417E-002     1.0437096908592474         -2.9633347649032609     
   3.3866200199235141        -0.80809671894763757          1.9290152899727912E-002     1.1196037734941031         -3.0061985157020752     
   3.4410811062651070        -0.80447239836030127          1.8565105128481460E-002     1.1961520128774412         -3.0474663573225733     
   3.4953554901631994        -0.80100661286544428          1.7885457576967790E-002     1.2732238107848257         -3.0871077412960202     
   3.5493901409425557        -0.79769240118315199          1.7247696725739888E-002     1.3506897514464686         -3.1251001471657300     
   3.6031322621675379        -0.79452334806285951          1.6648655654436836E-002     1.4284199493051446         -3.1614279863011023     
   3.6565293432287045        -0.79149276935958768          1.6085458928121958E-002     1.5062827763783058         -3.1960817170460407     
   3.7095292106501310        -0.78859499853562909          1.5555516462240676E-002     1.5841516754120648         -3.2290601898745983     
   3.7620800790673261        -0.78582423908126664          1.5056470563475987E-002     1.6618992859324089         -3.2603678159384621     
   3.8141306018259260        -0.78317515631063794          1.4586182646222816E-002     1.7394000536018124         -3.2900151954885071     
   3.8656299211517382        -0.78064260742308156          1.4142705575641248E-002     1.8164974452895537         -3.3180063206494825     
   3.9165277178431026        -0.77822184389780891          1.3724267694283497E-002     1.8931160394670108         -3.3443806557128104     
   3.9667742604370275        -0.77590852659453990          1.3329255378963116E-002     1.9691107432553974         -3.3691553529720553     
   4.0163204538010548        -0.77369767258796451          1.2956180274314248E-002     2.0443653342850885         -3.3923623037036332     
   4.0651178871033764        -0.77158592825675631          1.2603703585085831E-002     2.1187654715318405         -3.4140373970908642     
   4.1131188811143344        -0.76956910100898657          1.2270583040480605E-002     2.1921990385922387         -3.4342202304850855     
   4.1602765347930850        -0.76764373288904442          1.1955688006627947E-002     2.2645578982864851         -3.4529543064761858     
   4.2065447711139150        -0.76580618476986784          1.1657975554106897E-002     2.3357370598013296         -3.4702863083008451     
   4.2518783820874173        -0.76405333781726625          1.1376492676755301E-002     2.4056350440276657         -3.4862658152228683     
   4.2962330729325631        -0.76238217834868249          1.1110362365159424E-002     2.4741554915435691         -3.5009454337266308     
   4.3395655053564886        -0.76078975239129953          1.0858776375815629E-002     2.5412045876643234         -3.5143795295470950     
   4.3818333398997265        -0.75927330293264050          1.0620991184281132E-002     2.6066919358687834         -3.5266241569126571     
   4.4229952773054961        -0.75783036597293818          1.0396323758359562E-002     2.6705416195655727         -3.5377402394996853     
   4.4630110988726539        -0.75645849367446694          1.0184142989118799E-002     2.7326603297320853         -3.5477829359650417     
   4.5018417057528488        -0.75515665489018968          9.9838829739117129E-003     2.7929765747946482         -3.5568139603776441     
   4.5394491571535358        -0.75391895969066203          9.7949608327039823E-003     2.8514176795236787         -3.5648938183285677     
   4.5757967074094879        -0.75274706203059993          9.6169278414421841E-003     2.9079146339198081         -3.5720830746099352     
   4.6108488418866171        -0.75163800461340835          9.4493145786032056E-003     2.9624012442882073         -3.5784418071493405     
   4.6445713116830500        -0.75058972701660587          9.2916971097247569E-003     3.0148180640680704         -3.5840305226453482     
   4.6769311670935583        -0.74960115465354338          9.1436945541606626E-003     3.0651075393162621         -3.5889084090546204     
   4.7078967898047015        -0.74867014971565471          9.0049429615145192E-003     3.1132184206069278         -3.5931344130187064     
   4.7374379237892850        -0.74779550436152165          8.8751162874599054E-003     3.1590966314589060         -3.5967643116369419     
   4.7655257048700381        -0.74697771215683739          8.7539322091473044E-003     3.2026984457188892         -3.5998543845515236     
   4.7921326889237825        -0.74620994597996748          8.6410522380727037E-003     3.2439805887132787         -3.6024582879757112     
   4.8172328786987721        -0.74548574877107621          8.5361670326302968E-003     3.2829017361187587         -3.6046273278401664     
   4.8408017492194269        -0.74483476660668202          8.4393694928568373E-003     3.3194256110700540         -3.6064111726599748     
   4.8628162717543342        -0.74422348559467066          8.3501015106487112E-003     3.3535255753609081         -3.6078589601898461     
   4.8832549363253897        -0.74366162183314077          8.2682827083580823E-003     3.3851612466128240         -3.6090125718136870     
   4.9020977727384478        -0.74314862255587277          8.1937408667669687E-003     3.4143091819355003         -3.6099151469430915     
   4.9193263701196104        -0.74268364550417099          8.1263172706987786E-003     3.4409441667655778         -3.6106056822927233     
   4.9349238949476772        -0.74226607910786779          8.0658712960532866E-003     3.4650437624819297         -3.6111202040752426     
   4.9488751075864865        -0.74189498810889098          8.0122741274833709E-003     3.4865881674900283         -3.6114916285607972     
   4.9611663773521073        -0.74157019150835968          7.9654189326690775E-003     3.5055596277247418         -3.6117495116597684     
   4.9717856962355995        -0.74129110202905812          7.9252086965595596E-003     3.5219428363749681         -3.6119200806037242     
   4.9807226916752354        -0.74105732348106956          7.8915617435424360E-003     3.5357248844110485         -3.6120261512318388     
   4.9879686398155263        -0.74086848068817424          7.8644096440110816E-003     3.5468955124077910         -3.6120871360306488     
   4.9935164857829690        -0.74072435867379749          7.8436982132780737E-003     3.5554459660626687         -3.6121186813510699     
   4.9973609136192927        -0.74062474237903131          7.8293854656165170E-003     3.5613693673837994         -3.6121327042536375     
   4.9994990218535218        -0.74056931907613432          7.8214381589485314E-003     3.5646636746535081         -3.6121378829487538     
   5.0007156830663968        -0.74053764488528873          7.8169186831637035E-003     3.5665376569333151         -3.6121398365789554     
   5.0037701234010106        -0.74045867603174953          7.8055910774294333E-003     3.5712428004643528         -3.6121422151957141     
   5.0092621631671870        -0.74031706480658765          7.7852746581007822E-003     3.5797007756449610         -3.6121363684096073     
   5.0171876574063914        -0.74011329630595357          7.7560691192748461E-003     3.5919044552282391         -3.6121058003191253     
   5.0275390118925207        -0.73984855341209621          7.7181269619865734E-003     3.6078360727184204         -3.6120255246507464     
   5.0403061482348575        -0.73952342627158152          7.6716359355049535E-003     3.6274762573999553         -3.6118642892977948     
   5.0554766037827044        -0.73913965881153654          7.6168331594649308E-003     3.6508006363055552         -3.6115838763214927     
   5.0730355605907338        -0.73869883055039842          7.5539896312244639E-003     3.6777741549691938         -3.6111379059398114     
   5.0929658643604609        -0.73820274847171163          7.4834108385141897E-003     3.7083637039056510         -3.6104755392713654     
   5.1152480426862708        -0.73765347665457004          7.4054335693773798E-003     3.7425216668035661         -3.6095375575796953     
   5.1398603246593595        -0.73705326212328726          7.3204215229088375E-003     3.7802034926358048         -3.6082614310682510     
   5.1667786623923018        -0.73640435384836356          7.2287598433126389E-003     3.8213704324963911         -3.6065824336657761     
   5.1959767546366651        -0.73570937527872160          7.1308545862238115E-003     3.8659406476464122         -3.6044216568216445     
   5.2274260725436754        -0.73497097121514010          7.0271255750063337E-003     3.9138595618861736         -3.6017046608349279     
   5.2610958875731821        -0.73419162822149009          6.9180010574667952E-003     3.9650551561611174         -3.5983505752499241     
   5.2969533015374539        -0.73337432832245686          6.8039196459777152E-003     4.0194506067792215         -3.5942759612542998     
   5.3349632787570886        -0.73252186847105771          6.6853208222433149E-003     4.0769615105763615         -3.5893947566444853     
   5.3750886803010216        -0.73163677837918506          6.5626410989512406E-003     4.1374997799213578         -3.5836198764766012     
   5.4172903002789976        -0.73072268568171816          6.4363220165021091E-003     4.2009673676891683         -3.5768623449154537     
   5.4615269041520591        -0.72978168858947401          6.3067860158154947E-003     4.2672640441959224         -3.5690338203275083     
   5.5077552690242140        -0.72881683759822202          6.1744540750994937E-003     4.3362788163506538         -3.5600452085818075     
   5.5559302258762617        -0.72783092661648041          6.0397337130428160E-003     4.4078998863384395         -3.5498096313079497     
   5.6060047037007319        -0.72682665264460689          5.9030184535524104E-003     4.4820044776982249         -3.5382406945234459     
   5.6579297754949476        -0.72580767619033726          5.7646938135401220E-003     4.5584659196019315         -3.5252547316566298     
   5.7116547060673586        -0.72477343421921658          5.6250992807826165E-003     4.6371565436426776         -3.5107719698681095     
   5.7671270016104952        -0.72372964229986725          5.4846017258019294E-003     4.7179315578365593         -3.4947135900026129     
   5.8242924609921474        -0.72267746801452770          5.3435180739095497E-003     4.8006595318082530         -3.4770087798064093     
   5.8830952287146765        -0.72161927823980543          5.2021554533961617E-003     4.8851817176492620         -3.4575865955988041     
   5.9434778494907308        -0.72055705126511238          5.0607999651392267E-003     4.9713514059147048         -3.4363846785748371     
   6.0053813243820535        -0.71949315445717521          4.9197215825629772E-003     5.0590122728012723         -3.4133451042835055     
   6.0687451684465472        -0.71842930049623499          4.7791677626206480E-003     5.1480068966650823         -3.3884164714379805     
   6.1335074698372649        -0.71736739722171194          4.6393690412763252E-003     5.2381716500225055         -3.3615532049057180     
   6.1996049502955923        -0.71630950534351223          4.5005389624287575E-003     5.3293442318863180         -3.3327172485576204     
   6.2669730269795227        -0.71525569118911270          4.3628629887458260E-003     5.4213558265696138         -3.3018767979631258     
   6.3355458755666048        -0.71420914803011626          4.2265270729925711E-003     5.5140175295440361         -3.2690042047762025     
   6.4052564945699215        -0.71317062320162528          4.0916878905123168E-003     5.6071920031223312         -3.2340885873234200     
   6.4760367708042459        -0.71214163230089600          3.9584910191778899E-003     5.7006921210034074         -3.1971180804058865     
   6.5478175459384254        -0.71112262065759591          3.8270624713342169E-003     5.7943535704225537         -3.1580925472238368     
   6.6205286840689457        -0.71011515461165453          3.6975201029614897E-003     5.8880130103943404         -3.1170196518447679     
   6.6940991402486771        -0.70912039737335952          3.5699668707191950E-003     5.9814554897827676         -3.0739068169251369     
   6.7684570299038196        -0.70813882283264307          3.4444907239197407E-003     6.0745684452322024         -3.0287848988693016     
   6.8435296990712411        -0.70717131069832939          3.3211702731537887E-003     6.1671652799045162         -2.9816806668294853     
   6.9192437953875654        -0.70621858559009743          3.2000730495967160E-003     6.2590825320666932         -2.9326317101195869     
   6.9955253397606603        -0.70528109353710677          3.0812558865291745E-003     6.3501604352457726         -2.8816831606509559     
   7.0722997986534919        -0.70435963348803587          2.9647680699535625E-003     6.4402428578062301         -2.8288874140835905     
   7.1494921569097150        -0.70343859912148665          2.8505944750211809E-003     6.5291768082226591         -2.7743037789694123     
   7.2270269910498470        -0.70256639346681804          2.7389313199918481E-003     6.6168156036534320         -2.7179985664926769     
   7.3048285429664084        -0.70169507157875310          2.6296387369848123E-003     6.7030139870241623         -2.6600441417976022     
   7.3828207939460206        -0.70084135433704620          2.5227915543961231E-003     6.7876362551781755         -2.6005195575645423     
   7.4609275389461427        -0.70000521286325057          2.4184018755313130E-003     6.8705496752150932         -2.5395093715913806     
   7.5390724610538573        -0.69918730809098661          2.3164787474730863E-003     6.9516267420580631         -2.4771035477166610     
   7.6171792060539794        -0.69838670744923836          2.2170221989065986E-003     7.0307469318523319         -2.4133972445764424     
   7.6951714570335916        -0.69760469298602612          2.1200342530534361E-003     7.1077981091253406         -2.3484905254391641     
   7.7729730089501530        -0.69684068798546694          2.0255082505021096E-003     7.1826758519892859         -2.2824878399515307     
   7.8505078430902850        -0.69609507337945409          1.9334367821051033E-003     7.2552739778547748         -2.2154967340898040     
   7.9277002013465081        -0.69536767930545984          1.8438082228647026E-003     7.3255047502329056         -2.1476293251119110     
   8.0044746602393406        -0.69465847335535735          1.7566088054284811E-003     7.3932816188640906         -2.0790002454432974     
   8.0807562046124346        -0.69396749940412450          1.6718227386752070E-003     7.4585150623038761         -2.0097260054972557     
   8.1564703009287580        -0.69329456662475220          1.5894318769833838E-003     7.5211736631594723         -1.9399293463424288     
   8.2315429700961804        -0.69263985024462649          1.5094171719696344E-003     7.5811534847974347         -1.8697285795650762     
   8.3059008597513220        -0.69200300097874556          1.4317572423106491E-003     7.6384133498462603         -1.7992478045821945     
   8.3794713159310543        -0.69138407894544740          1.3564303328100480E-003     7.6929080637743876         -1.7286112284408608     
   8.4521824540615746        -0.69078286462957106          1.2834132949548322E-003     7.7445985383688019         -1.6579436023477689     
   8.5239632291957541        -0.69019946712490110          1.2126827632270899E-003     7.7934544191695432         -1.5873700249830125     
   8.5947435054300794        -0.68963326774057576          1.1442137727300744E-003     7.8394547605173699         -1.5170155986715734     
   8.6644541244333944        -0.68908480749060974          1.0779825907103670E-003     7.8825663699688029         -1.4470039151162855     
   8.7330269730204773        -0.68855304593057132          1.0139631528960128E-003     7.9228035828702499         -1.3774599709310120     
   8.8003950497044077        -0.68803856004030750          9.5213134940281175E-004     7.9601566368279055         -1.3085059147874381     
   8.8664925301627360        -0.68754103516611886          8.9246193158073030E-004     7.9946271106300246         -1.2402627491657716     
   8.9312548315534528        -0.68706007028191951          8.3492972413206485E-004     8.0262559426228197         -1.1728511291119967     
   8.9946186756179465        -0.68659599153221795          7.7951048287272149E-004     8.0550367976185058         -1.1063873149879029     
   9.0565221505092701        -0.68614836991138528          7.2617949254682307E-004     8.0810110146085314         -1.0409870433912745     
   9.1169047712853235        -0.68571664717204128          6.7491237528106648E-004     8.1042151823339470        -0.97676299564087687     
   9.1757075390078526        -0.68530124542148296          6.2568599700918719E-004     8.1246914495474734        -0.91382503557909911     
   9.2328729983895048        -0.68490173347173655          5.7847701661168131E-004     8.1424078544631993        -0.85227769891391159     
   9.2883452939326414        -0.68451845163048086          5.3326318680947584E-004     8.1576961997985276        -0.79223260259182005     
   9.3420702245050524        -0.68415045738665581          4.9002203496377396E-004     8.1703392233953060        -0.73378190387554498     
   9.3939952962992681        -0.68379818975367301          4.4873261338799277E-004     8.1805089546269389        -0.67702523506744694     
   9.4440697741237383        -0.68346138214366359          4.0937421388668397E-004     8.1882810876615402        -0.62205554131817387     
   9.4922447309757860        -0.68314019503566836          3.7192705756212681E-004     8.1937456250459810        -0.56896206415062267     
   9.5384730958479409        -0.68283365552741426          3.3637162767389183E-004     8.1970129018778017        -0.51783024637247665     
   9.5827096997210024        -0.68254247312704219          3.0268991049690875E-004     8.1981603311064735        -0.46874068833007088     
   9.6249113196989775        -0.68226643552666122          2.7086427540211604E-004     8.1973068505735878        -0.42177040794800802     
   9.6650367212429114        -0.68200522045727952          2.4087790050482887E-004     8.1945631889000516        -0.37699186435982862     
   9.7030466984625470        -0.68175881362583013          2.1271490987407146E-004     8.1900707251602523        -0.33447342825956489     
   9.7389041124268179        -0.68152737368340910          1.8636030948370792E-004     8.1839437919344746        -0.29427861661382287     
   9.7725739274563246        -0.68131050648578273          1.6179984355047314E-004     8.1763255992871695        -0.25646674596995417     
   9.8040232453633358        -0.68110839838612114          1.3902026678296435E-004     8.1673893045089692        -0.22109277657784590     
   9.8332213376076982        -0.68092098380078858          1.1800916536364850E-004     8.1572696430432572        -0.18820677428270613     
   9.8601396753406405        -0.68074829517267277          9.8755039727943089E-005     8.1461528148106552        -0.15785462214548174     
   9.8847519573137284        -0.68059012333671320          8.1247271199421024E-005     8.1342122084484103        -0.13007756263265591     
   9.9070341356395382        -0.68044649047349248          6.5476188620777683E-005     8.1216637530772982        -0.10491252643372356     
   9.9269644394092662        -0.68031775757084045          5.1433058959877555E-005     8.1087083698204623         -8.2391914690620210E-002
   9.9445233962172956        -0.68020387702544272          3.9110036006735587E-005     8.0956212080888132         -6.2543953688311948E-002
   9.9596938517651417        -0.68010631158768420          2.8500260411804833E-005     8.0826409799682128         -4.5392456040131951E-002
   9.9724609881074784        -0.68002036261619681          1.9597610761074855E-005     8.0700862891264009         -3.0957211194882945E-002
   9.9828123425936077        -0.67995149764023333          1.2397222767389030E-005     8.0583201413667993         -1.9253979961624385E-002
   9.9907378368328139        -0.67989783468224629          6.8949256479262240E-006     8.0477830522275902         -1.0294669001236644E-002
   9.9962298765989885        -0.67985979052831835          3.0874849042853505E-006     8.0390536540980477         -4.0874517923367160E-003
   9.9992843169336041        -0.67983881799758372          9.1759369360878206E-007     8.0375262308320377         -3.3510060321354353E-004


==> anc/phase00+omnes00.dat <==
  -1.9932624487587929          0.0000000000000000         0.18438127480645378     
  -1.9646737262712932          0.0000000000000000         0.18650439363333876     
  -1.9139440337132032          0.0000000000000000         0.19039465498301406     
  -1.8422508487880491          0.0000000000000000         0.19617773290534779     
  -1.7512731647414914          0.0000000000000000         0.20404274902933348     
  -1.6431430735586139          0.0000000000000000         0.21425289269387862     
  -1.5203949344691035          0.0000000000000000         0.22715912891556173     
  -1.3859058097465633          0.0000000000000000         0.24321777049172541     
  -1.2428279855495163          0.0000000000000000         0.26301171562652792     
  -1.0945150703095916          0.0000000000000000         0.28727391013689119     
 -0.94444338293840846          0.0000000000000000         0.31690887405948615     
 -0.79613046769848383          0.0000000000000000         0.35300247311856126     
 -0.65305264350143677          0.0000000000000000         0.39679887875973002     
 -0.51856351877889650          0.0000000000000000         0.44960235087400674     
 -0.39581537968938618          0.0000000000000000         0.51252334991926995     
 -0.28768528850650854          0.0000000000000000         0.58592681952663928     
 -0.19670760445995084          0.0000000000000000         0.66836354279362564     
 -0.12501441953479675          0.0000000000000000         0.75476224209401221     
  -7.4284726976706739E-002     0.0000000000000000         0.83412104779720730     
  -4.5696004489207298E-002     0.0000000000000000         0.88887414599436665     
  -3.8751991658699844E-002     0.0000000000000000         0.90361662417478494     
  -3.7878817561813521E-002     0.0000000000000000         0.90551609967841085     
  -3.6341052988118183E-002     0.0000000000000000         0.90888706943544895     
  -3.4193920287115744E-002     0.0000000000000000         0.91364987987803747     
  -3.1514978014305112E-002     0.0000000000000000         0.91968639443470157     
  -2.8401039233579353E-002     0.0000000000000000         0.92683881940910462     
  -2.4964646007752278E-002     0.0000000000000000         0.93490822102882065     
  -2.1329996835242369E-002     0.0000000000000000         0.94365390593061260     
  -1.7628456412757631E-002     0.0000000000000000         0.95279456092745984     
  -1.3993807240247723E-002     0.0000000000000000         0.96201215530199125     
  -1.0557414014420648E-002     0.0000000000000000         0.97095963075057323     
  -7.4434752336948896E-003     0.0000000000000000         0.97927321956280566     
  -4.7645329608842577E-003     0.0000000000000000         0.98658973598965272     
  -2.6174002598818163E-003     0.0000000000000000         0.99256832529700934     
  -1.0796356861864746E-003     0.0000000000000000         0.99691502725617176     
  -2.0646158930015882E-004     0.0000000000000000         0.99940790275426206     
   2.0738219220638541E-008     0.0000000000000000          1.0000000595251202     
   1.0618886748770468E-007     0.0000000000000000          1.0000003047950885     
   2.4778588109692281E-007     0.0000000000000000          1.0000007112229943     
   4.2644296641369816E-007     0.0000000000000000          1.0000012240256342     
   6.1803672524754472E-007     0.0000000000000000          1.0000017739614926     
   7.9669381056432006E-007     0.0000000000000000          1.0000022867657219     
   9.3829082417353814E-007     0.0000000000000000          1.0000026931959769     
   1.0237414724406042E-006     0.0000000000000000          1.0000029384678291     
   1.0637392347176587E-006     0.0000000000000000          1.0000030532748034     
   1.1446272701630435E-006     0.0000000000000000          1.0000032854506749     
   1.2848116755708522E-006     0.0000000000000000          1.0000036878274470     
   1.4755177075220877E-006     0.0000000000000000          1.0000042352191743     
   1.7047668526655737E-006     0.0000000000000000          1.0000048932440140     
   1.9581556314147402E-006     0.0000000000000000          1.0000056205594736     
   2.2197631352302313E-006     0.0000000000000000          1.0000063714672012     
   2.4731519139793978E-006     0.0000000000000000          1.0000070987857963     
   2.7024010591228836E-006     0.0000000000000000          1.0000077568161316     
   2.8931070910741195E-006     0.0000000000000000          1.0000083042143548     
   3.0332914964819278E-006     0.0000000000000000          1.0000087065970165     
   3.1141795319273128E-006     0.0000000000000000          1.0000089387767159     
   1.5654307953090127E-004     0.0000000000000000          1.0004496218176422     
   8.0748961498394722E-004     0.0000000000000000          1.0023256158036282     
   1.9625715753522656E-003     0.0000000000000000          1.0056799970222186     
   3.5949785625140548E-003     0.0000000000000000          1.0104772968980471     
   5.6664809970682177E-003     0.0000000000000000          1.0166635544772973     
   8.1285325373038116E-003     0.0000000000000000          1.0241650549991144     
   1.0923427479131411E-002     0.0000000000000000          1.0328860396106829     
   1.3985656994022450E-002     0.0000000000000000          1.0427059616698038     
   1.7243445585378766E-002     0.0000000000000000          1.0534764671379200     
   2.0620433779957387E-002     0.0000000000000000          1.0650183243834126     
   2.4037468067046600E-002     0.0000000000000000          1.0771186370807746     
   2.7414456261625222E-002     0.0000000000000000          1.0895288273105685     
   3.0672244852981537E-002     0.0000000000000000          1.1019640711013328     
   3.3734474367872580E-002     0.0000000000000000          1.1141050922475841     
   3.6529369309700174E-002     0.0000000000000000          1.1256034238062858     
   3.8991420849935773E-002     0.0000000000000000          1.1360913279573277     
   4.1062923284489933E-002     0.0000000000000000          1.1451973511285076     
   4.2695330271651719E-002     0.0000000000000000          1.1525677692059646     
   4.3850412232020040E-002     0.0000000000000000          1.1578928401896651     
   4.4501358767473090E-002     0.0000000000000000          1.1609356195963900     
   4.4751725226090291E-002     0.0000000000000000          1.1621141732880629     
   4.5163131606309151E-002     0.0000000000000000          1.1640609079965500     
   4.5893157902309772E-002     0.0000000000000000          1.1675468540536764     
   4.6924859605990840E-002     0.0000000000000000          1.1725441500211058     
   4.8234075143364169E-002     0.0000000000000000          1.1790102442511337     
   4.9790122617179536E-002     0.0000000000000000          1.1868870951023385     
   5.1556531298207399E-002     0.0000000000000000          1.1960993489868641     
   5.3491898784638281E-002     0.0000000000000000          1.2065519676305345     
   5.5550862061791870E-002     0.0000000000000000          1.2181272857107910     
   5.7685160984216353E-002     0.0000000000000000          1.2306814131809716     
   5.9844769539712662E-002     0.0000000000000000          1.2440398411069109     
   6.1979068462137146E-002     0.0000000000000000          1.2579920390704900     
   6.4038031739290735E-002     0.0000000000000000          1.2722847557778068     
   6.5973399225721624E-002     0.0000000000000000          1.2866137054450792     
   6.7739807906749480E-002     0.0000000000000000          1.3006135273386870     
   6.9295855380564847E-002     0.0000000000000000          1.3138468055401127     
   7.0605070917938176E-002     0.0000000000000000          1.3257955644828296     
   7.1636772621619244E-002     0.0000000000000000          1.3358645603443891     
   7.2366798917619865E-002     0.0000000000000000          1.3434150325272591     
   7.2778205297838724E-002     0.0000000000000000          1.3478532106129255     
   7.2921645400328694E-002     0.0000000000000000          1.3494351595752327     
   7.3116870257916577E-002     0.0000000000000000          1.3516189283944779     
   7.3455208065616950E-002     0.0000000000000000          1.3554930386668849     
   7.3915480808351183E-002     0.0000000000000000          1.3609652416485631     
   7.4468778109569478E-002     0.0000000000000000          1.3679024748661250     
   7.5080336889224539E-002     0.0000000000000000          1.3761333724599225     
   7.5711731722775469E-002     0.0000000000000000          1.3854512014464477     
   7.6323290502430530E-002     0.0000000000000000          1.3956180859568321     
   7.6876587803648824E-002     0.0000000000000000          1.4063707485012265     
   7.7336860546383057E-002     0.0000000000000000          1.4174275178409648     
   7.7675198354083430E-002     0.0000000000000000          1.4284941604028056     
   7.7870423211671314E-002     0.0000000000000000          1.4392439187765347     
   7.7920252735342435E-002     1.4391604108978575E-003     1.4472229828611689     
   7.7934451470834484E-002     3.2958497235361481E-003     1.4472997563767891     
   7.7959646632546925E-002     5.1453626830960907E-003     1.4474144071652428     
   7.7995253420145752E-002     6.9688350885316790E-003     1.4475873970231117     
   7.8040437953033504E-002     8.7544672682838692E-003     1.4478068849418031     
   7.8094141316802465E-002     1.0491635392960417E-002     1.4480676982463090     
   7.8155104808956904E-002     1.2170160646967873E-002     1.4483637005581931     
   7.8221899521778576E-002     1.3780173671434474E-002     1.4486879087993014     
   7.8292959856196775E-002     1.5312109100692677E-002     1.4490327632232751     
   7.8366620225402348E-002     1.6756741943424532E-002     1.4493901045432229     
   7.8441154097797630E-002     1.8105242134901244E-002     1.4497515745082772     
   7.8514814467003202E-002     1.9349238805384215E-002     1.4501086933893808     
   7.8585874801421401E-002     2.0480890101980863E-002     1.4504531019436009     
   7.8652669514243073E-002     2.1492955712058840E-002     1.4507767450811626     
   7.8713633006397513E-002     2.2378869638343894E-002     1.4510720506302337     
   7.8767336370166474E-002     2.3132810919793141E-002     1.4513321257571012     
   7.8812520903054226E-002     2.3749770153917816E-002     1.4515508964420913     
   7.8848127690653053E-002     2.4225610225623848E-002     1.4517232678819902     
   7.8873322852365493E-002     2.4557122955432730E-002     1.4518452234799510     
   7.8887521587857543E-002     2.4742128138215646E-002     1.4519139471297089     
   7.8899478568231193E-002     2.4896934361088353E-002     1.4519718145254206     
   7.8936180428320582E-002     2.5366640937799438E-002     1.4521494279107336     
   7.9001978172016304E-002     2.6189205112562949E-002     1.4524677608576844     
   7.9096490801854241E-002     2.7330843911436573E-002     1.4529248736113913     
   7.9219151715497024E-002     2.8750632221515849E-002     1.4535178464093077     
   7.9369223649102524E-002     3.0405879787123110E-002     1.4542429089934832     
   7.9545804197472189E-002     3.2255850223114141E-002     1.4550954520816775     
   7.9747831444024447E-002     3.4263785571980301E-002     1.4560700588676836     
   7.9974090401303835E-002     3.6397619155852531E-002     1.4571605653552160     
   8.0223220336070517E-002     3.8629876493811277E-002     1.4583600670722630     
   8.0493722959936967E-002     4.0937171866674102E-002     1.4596610113052348     
   8.0783971443331465E-002     4.3299564425442423E-002     1.4610552200758444     
   8.1092220200921411E-002     4.5699918244883030E-002     1.4625339557497401     
   8.1416615390532507E-002     4.8123332366937624E-002     1.4640879875378303     
   8.1755206062792476E-002     5.0556662533586781E-002     1.4657076547455772     
   8.2105955894611907E-002     5.2988134193201537E-002     1.4673829280215052     
   8.2466755436017183E-002     5.5407036973299163E-002     1.4691034608043958     
   8.2835434796723187E-002     5.7803488006907787E-002     1.4708587031245233     
   8.3209776696169982E-002     6.0168251759672706E-002     1.4726379189813357     
   8.3587529798551899E-002     6.2492605475013202E-002     1.4744302858576339     
   8.3966422252648096E-002     6.4768241130638213E-002     1.4762249610086573     
   8.4344175355030013E-002     6.6987196483230316E-002     1.4780111359475456     
   8.4718517254476808E-002     6.9141809224044892E-002     1.4797781191326225     
   8.5087196615182811E-002     7.1224689449754242E-002     1.4815153701411743     
   8.5447996156588088E-002     7.3228706592785658E-002     1.4832126092249878     
   8.5798745988407518E-002     7.5146987692731690E-002     1.4848595714301707     
   8.6137336660667488E-002     7.6972924465549444E-002     1.4864473438723289     
   8.6461731850278584E-002     7.8700187076091749E-002     1.4879659237943978     
   8.6769980607868530E-002     8.0322742871582628E-002     1.4894067500564572     
   8.7060229091263028E-002     8.1834878612424972E-002     1.4907615059154000     
   8.7330731715129478E-002     8.3231224960349917E-002     1.4920223835342703     
   8.7579861649896160E-002     8.4506782166298852E-002     1.4931821901404947     
   8.7806120607175547E-002     8.5656946052277416E-002     1.4942343128394182     
   8.8008147853727806E-002     8.6677533511458335E-002     1.4951727696719397     
   8.8184728402097470E-002     8.7564806867922340E-002     1.4959922866784843     
   8.8334800335702970E-002     8.8315496557211923E-002     1.4966882110932846     
   8.8457461249345753E-002     8.8926821764155575E-002     1.4972566449664866     
   8.8551973879183690E-002     8.9396509166611002E-002     1.4976944026677270     
   8.8617771622879413E-002     8.9722813079647037E-002     1.4979990434188422     
   8.8654473482968801E-002     8.9904584044754821E-002     1.4981689224894130     
   8.8706794254991742E-002     9.0163414350708918E-002     1.4984110399238955     
   8.8892264302076557E-002     9.1078178504162305E-002     1.4992688507162124     
   8.9221374442323712E-002     9.2691151034994854E-002     1.5007890587355008     
   8.9686485759891091E-002     9.4949496126337671E-002     1.5029332499521539     
   9.0276705744402871E-002     9.7782165645068100E-002     1.5056470502119399     
   9.0978202396159294E-002    0.10110488307522308          1.5088620266358490     
   9.1774533996721738E-002    0.10482460525653120          1.5124977791284446     
   9.2647035533143768E-002    0.10884324395729478          1.5164642738390228     
   9.3575256470690871E-002    0.11306054841245340          1.5206643250519343     
   9.4537440191382285E-002    0.11737626757376537          1.5249964448758815     
   9.5511033989951019E-002    0.12169180851938044          1.5293573697393230     
   9.6473217710642434E-002    0.12591160666672477          1.5336446955873402     
   9.7401438648189537E-002    0.12994437067545681          1.5377593378544911     
   9.8273940184611566E-002    0.13370429791009086          1.5416040038146923     
   9.9070271785174011E-002    0.13711229667147617          1.5451037674594026     
   9.9771768436930433E-002    0.14009720771801221          1.5481704196832391     
  0.10036198842144221         0.14259699092120406          1.5507411155573141     
  0.10082709973900959         0.14455983174231607          1.5527607460105994     
  0.10115620987925675         0.14594513278506538          1.5541865413722198     
  0.10134167992634156         0.14672454824715769          1.5549888427454608     
  0.10142909998832507         0.14709160889667119          1.5553667098490946     
  0.10161457003540988         0.14786971182406666          1.5561677312688633     
  0.10194368017565704         0.14924828988425967          1.5575869879036912     
  0.10240879149322442         0.15119202748943528          1.5595880557973403     
  0.10299901147773620         0.15365129968641336          1.5621194684063007     
  0.10370050812949262         0.15656415942361457          1.5651165576512609     
  0.10449683973005507         0.15985835890757671          1.5685034890425533     
  0.10536934126647710         0.16345347915450306          1.5721957274817486     
  0.10629756220402420         0.16726308854788424          1.5761020421113523     
  0.10725974592471561         0.17119687557409449          1.5801275857460815     
  0.10823333972328435         0.17516272855196310          1.5841761663262446     
  0.10919552344397576         0.17906875165199626          1.5881527545035234     
  0.11012374438152286         0.18282521132555721          1.5919657302673351     
  0.11099624591794489         0.18634640391639595          1.5955288929694664     
  0.11179257751850734         0.18955242808671779          1.5987632104191281     
  0.11249407417026376         0.19237083845191841          1.6015982485515512     
  0.11308429415477554         0.19473815198230135          1.6039732846968113     
  0.11354940547234292         0.19660117840596525          1.6058382449806881     
  0.11387851561259008         0.19791815943387459          1.6071543459026512     
  0.11406398565967489         0.19865988442619839          1.6078947362700347     
  0.11414968787145467         0.19900251101718491          1.6082365448046285     
  0.11432786875056269         0.19971463406207821          1.6089465459219208     
  0.11464404451605320         0.20097754395689199          1.6102042898874163     
  0.11509087646951331         0.20276078085590205          1.6119770698162490     
  0.11565790018768457         0.20502112921371274          1.6142189910131519     
  0.11633182728300759         0.20770403561433620          1.6168720793660285     
  0.11709686221387611         0.21074508984584495          1.6198687241907461     
  0.11793507352198929         0.21407169695996892          1.6231334992427278     
  0.11882681440014295         0.21760489862475965          1.6265854419882966     
  0.11975118328833233         0.22126129549282586          1.6301404068527214     
  0.12068651382633432         0.22495502627119687          1.6337133005709825     
  0.12161088271452369         0.22859976309071509          1.6372203771250451     
  0.12250262359267736         0.23211068513150906          1.6405809439005277     
  0.12334083490079054         0.23540639354455134          1.6437194093219625     
  0.12410586983165905         0.23841073136342592          1.6465665976853696     
  0.12477979692698207         0.24105447321349047          1.6490610267988906     
  0.12534682064515335         0.24327685194885770          1.6511498119961516     
  0.12579365259861344         0.24502689414068973          1.6527894192118173     
  0.12610982836410395         0.24626455232415848          1.6539461656051486     
  0.12628800924321198         0.24696179531805754          1.6545968052198390     
  0.12633171927420372         0.24713281165350651          1.6547562733719110     
  0.12633900844218052         0.24716132966040508          1.6547828632990405     
  0.12635194281693718         0.24721193316544621          1.6548300263306344     
  0.12637022218104443         0.24728344647966197          1.6548966989039435     
  0.12639341844738497         0.24737419331891483          1.6549812841761895     
  0.12642098800381837         0.24748204527593257          1.6550817935534525     
  0.12645228467351230         0.24760447272500738          1.6551958619761742     
  0.12648657490182114         0.24773860444188170          1.6553207673981325     
  0.12652305496121458         0.24788129510265311          1.6554537018297431     
  0.12656086979371661         0.24802919915384869          1.6555914233312814     
  0.12659913305428339         0.24817884932986731          1.6557307117358453     
  0.12663694788678542         0.24832673797445606          1.6558683496345492     
  0.12667342794617886         0.24846939925794423          1.6560010958339746     
  0.12670771817448770         0.24860349036490459          1.6561258263396565     
  0.12673901484418162         0.24872586975642963          1.6562396347296215     
  0.12676658440061503         0.24883367068745313          1.6563398702323868     
  0.12678978066695556         0.24892436828815656          1.6564241930480552     
  0.12680806003106282         0.24899583874046236          1.6564906422689352     
  0.12682099440581948         0.24904640975435927          1.6565376278749671     
  0.12682828357379627         0.24907490866134890          1.6565641271989151     
  0.12683171927420372         0.24908834133190413          1.6565766102501938     
  0.12683900844218052         0.24911683982311625          1.6566030932648699     
  0.12685194281693718         0.24916740870801796          1.6566500832112494     
  0.12687022218104443         0.24923887311696752          1.6567164842898758     
  0.12689341844738497         0.24932955793187608          1.6568007351391940     
  0.12692098800381837         0.24943733622273365          1.6569008573716453     
  0.12695228467351230         0.24955968011483282          1.6570144821541419     
  0.12698657490182114         0.24969372036518950          1.6571389378332877     
  0.12702305496121458         0.24983631381283672          1.6572713138198871     
  0.12706086979371661         0.24998411719642985          1.6574084887305889     
  0.12709913305428339         0.25013366561673206          1.6575472484592129     
  0.12713694788678542         0.25028145380204109          1.6576843432909749     
  0.12717342794617886         0.25042401826963584          1.6578165604952662     
  0.12720771817448770         0.25055801845919795          1.6579408048692497     
  0.12723901484418162         0.25068031494357912          1.6580541720695146     
  0.12726658440061503         0.25078804289842138          1.6581540168418181     
  0.12728978066695557         0.25087867914059736          1.6582380096339107     
  0.12730806003106282         0.25095010126723322          1.6583041830381391     
  0.12732099440581948         0.25100063810035350          1.6583509998439614     
  0.12732828357379627         0.25102911774993736          1.6583773826973596     
  0.12735198124728078         0.25112170546283819          1.6584630276101551     
  0.12744566661023832         0.25148770891922162          1.6588020441771980     
  0.12761362228019366         0.25214375153796642          1.6594089839942092     
  0.12785487572099671         0.25308584158909969          1.6602793890579326     
  0.12816798062051241         0.25430806093628261          1.6614065212597546     
  0.12855105503514228         0.25580272434156981          1.6627817634507709     
  0.12900179548058457         0.25756044705079545          1.6643945335459689     
  0.12951749130293422         0.25957021513191186          1.6662325917732994     
  0.13009504111876061         0.26181946492414288          1.6682820566907035     
  0.13073097151317001         0.26429417172719866          1.6705276368115036     
  0.13142145794726823         0.26697894699230418          1.6729527097592110     
  0.13216234776725175         0.26985714313349540          1.6755395368673620     
  0.13294918518273116         0.27291096508272816          1.6782694813702979     
  0.13377723806632821         0.27612158775278262          1.6811229424222107     
  0.13464152641431526         0.27946927861407656          1.6840805777230046     
  0.13553685229756110         0.28293352462153404          1.6871214265367802     
  0.13645783112286150         0.28649316273991104          1.6902251870048397     
  0.13739892401675216         0.29012651330980260          1.6933713373992563     
  0.13835447113710167         0.29381151547484569          1.6965395209577168     
  0.13931872571217740         0.29752586385876334          1.6997096981601461     
  0.14028588860248925         0.30124714564556587          1.7028622935827455     
  0.14125014317756499         0.30495297718443221          1.7059783243964837     
  0.14220569029791449         0.30862113921901746          1.7090395436755705     
  0.14314678319180515         0.31222970983434595          1.7120284756814395     
  0.14406776201710556         0.31575719422664145          1.7149285790031776     
  0.14496308790035140         0.31918265043411748          1.7177242171601041     
  0.14582737624833844         0.32248581021974798          1.7204008097210242     
  0.14665542913193549         0.32564719436855438          1.7229447870104386     
  0.14744226654741491         0.32864822174886660          1.7253436552901582     
  0.14818315636739843         0.33147131158511928          1.7275859871479906     
  0.14887364280149665         0.33409997849443457          1.7296613869601751     
  0.14950957319590605         0.33651891994570532          1.7315605332121979     
  0.15008712301173244         0.33871409590400514          1.7332751829647539     
  0.15060281883408208         0.34067280052237231          1.7347979940860931     
  0.15105355927952438         0.34238372583973398          1.7361226783367611     
  0.15143663369415425         0.34383701755722690          1.7372438617928307     
  0.15174973859366994         0.34502432319051357          1.7381570925937706     
  0.15199099203447300         0.34593883377726853          1.7388588193360124     
  0.15215894770442834         0.34657532634168264          1.7393463520585781     
  0.15225263306738587         0.34693029967865241          1.7396179439889765     
  0.15235695050928544         0.34732550640044307          1.7399200504806880     
  0.15270790099632131         0.34865468342397060          1.7409341149449875     
  0.15333707211025482         0.35103603616035339          1.7427431598981993     
  0.15424082067754485         0.35445313880767798          1.7453216469819832     
  0.15541372873393097         0.35888172609750707          1.7486328690920760     
  0.15684874641589552         0.36429028829333143          1.7526300318325962     
  0.15853724474542050         0.37064034051854977          1.7572573728966783     
  0.16046906946491277         0.37788671315495281          1.7624511790768322     
  0.16263260262263371         0.38597789172977676          1.7681413170478200     
  0.16501483261666222         0.39485641345449590          1.7742526567886618     
  0.16760143251539214         0.40445932492448922          1.7807067098361862     
  0.17037684625084393         0.41471870425220153          1.7874232451007390     
  0.17332438218882942         0.42556224888962613          1.7943219802127754     
  0.17642631352170537         0.43691392733675311          1.8013242079456704     
  0.17966398488348437         0.44869468907302207          1.8083543009441430     
  0.18301792454771318         0.46082322284142974          1.8153410811324768     
  0.18646796153412484         0.47321674938669145          1.8222190989298810     
  0.18999334692017097         0.48579183140116206          1.8289294195222929     
  0.19357287862806849         0.49846518116622252          1.8354204885246614     
  0.19718502893699977         0.51115444544576516          1.8416484999798897     
  0.20080807395366693         0.52377894767812505          1.8475778034725492     
  0.20442022426259820         0.53626036934749488          1.8531803696952367     
  0.20799975597049572         0.54852335538451602          1.8584360205833104     
  0.21152514135654185         0.56049603224186528          1.8633316757611500     
  0.21497517834295352         0.57211043155846641          1.8678607628241573     
  0.21832911800718233         0.58330281670576811          1.8720230096088011     
  0.22156678936896132         0.59401391367626444          1.8758209010661884     
  0.22466872070183727         0.60418905146616775          1.8792642238276989     
  0.22761625663982277         0.61377822013777106          1.8823637270219569     
  0.23039167037527455         0.62273605702263546          1.8851330751735789     
  0.23297827027400447         0.63102177302156404          1.8875874302153659     
  0.23536050026803298         0.63859903171300580          1.8897427308252583     
  0.23752403342575393         0.64543579408774454          1.8916150073863194     
  0.23945585814524620         0.65150414130660217          1.8932199087457235     
  0.24114435647477117         0.65678008707592139          1.8945720998670796     
  0.24257937415673572         0.66124339024588386          1.8956849889078731     
  0.24375228221312184         0.66487737746686704          1.8965702084105323     
  0.24465603078041187         0.66766878693996023          1.8972375235370063     
  0.24528520189434538         0.66960766117276127          1.8976945955850606     
  0.24563615238138126         0.67068757480441787          1.8979468822772760     
  0.24576367735333840         0.67107970175421883          1.8980380608061305     
  0.24595653097965944         0.67167242285651252          1.8981755553616819     
  0.24630329165224615         0.67273730203827198          1.8984212873083526     
  0.24680369766348700         0.67427205892147490          1.8987726570885128     
  0.24745726952323566         0.67627309642950340          1.8992258979159569     
  0.24826337089423084         0.67873569788474020          1.8997760719748524     
  0.24922121489995266         0.68165405931981449          1.9004172536257933     
  0.25032986595345952         0.68502131133831046          1.9011425877333001     
  0.25158824095332943         0.68882954250416795          1.9019443249362342     
  0.25299511043569189         0.69306982622922797          1.9028139766647589     
  0.25454909981199669         0.69773225171041564          1.9037423991543387     
  0.25624869072804884         0.70280595916134270          1.9047199731524105     
  0.25809222255519604         0.70827917947793106          1.9057366260678010     
  0.26007789401682496         0.71413927841255642          1.9067820581028101     
  0.26220376495049991         0.72037280526996272          1.9078458415297062     
  0.26446775820489088         0.72696554607186958          1.9089175591796419     
  0.26686766167005860         0.73390258106431938          1.9099869620536885     
  0.26940113043932656         0.74116834636333329          1.9110440704205574     
  0.27206568910074336         0.74874669945240802          1.9120790685282598     
  0.27485873415596040         0.75662098816237366          1.9130837880543172     
  0.27777753656419779         0.76477412268293921          1.9140490441719036     
  0.28081924440883738         0.77318865007882054          1.9149675232431154     
  0.28398088568404795         0.78184683071448580          1.9158324713994743     
  0.28725937119873135         0.79073071593293431          1.9166382572965133     
  0.29065149759495607         0.79982222628779209          1.9173799624933827     
  0.29415395047793252         0.80910322959623904          1.9180539488607635     
  0.29776330765447573         0.81855561806417065          1.9186575703366240     
  0.30147604247679100         0.82816138373526527          1.9191893663172985     
  0.30528852728831840         0.83790269153235508          1.9196489768681679     
  0.30919703696826800         0.84776194919220182          1.9200371509342773     
  0.31319775257138527         0.85772187344234208          1.9203557444070813     
  0.31728676505938885         0.86776555182950521          1.9206076692773373     
  0.32146007912043628         0.87787649968119585          1.9207967607316407     
  0.32571361707288554         0.88803871176304605          1.9209281544948735     
  0.33004322284953802         0.89823670828193258          1.9210073175007834     
  0.33444466605847056         0.90845557497602969          1.9210408777922050     
  0.33891364611648905         0.91868099712531204          1.9210360936968698     
  0.34344579645116358         0.92889928740712413          1.9210008217647374     
  0.34803668876734162         0.93909740760903826          1.9209434487194759     
  0.35268183737396852         0.94926298429341505          1.9208727847294655     
  0.35737670356698881         0.95938431858325457          1.9207979595195162     
  0.36211670006404573         0.96945039030588342          1.9207282783350077     
  0.36689719548664557         0.97945085678886179          1.9206732831697937     
  0.37171351888540749         0.98937604665079804          1.9206424125578636     
  0.37656096430397784         0.99921694896832458          1.9206450894939018     
  0.38143479537714881          1.0089651982294927          1.9206914367142152     
  0.38633024995868914          1.0186130555037216          1.9207879324049655     
  0.39124254477436532          1.0281533862697649          1.9209458139612459     
  0.39616688009560597          1.0375796353467619          1.9211725190229909     
  0.40109844442924442          1.0468857993701577          1.9214759050416437     
  0.40603241921875549          1.0560663972450992          1.9218632694675368     
  0.41096398355239394          1.0651164389957530          1.9223413485585064     
  0.41588831887363459          1.0740313934108452          1.9229162076143511     
  0.42080061368931077          1.0828071548644522          1.9235933429462724     
  0.42569606827085110          1.0914400096675347          1.9243773986367396     
  0.43056989934402207          1.0999266022806593          1.9252723472103843     
  0.43541734476259242          1.1082639016924263          1.9262813832724470     
  0.44023366816135434          1.1164491682419349          1.9274069490247614     
  0.44501416358395418          1.1244799211375824          1.9286505989866307     
  0.44975416008101110          1.1323539068990227          1.9300131220250432     
  0.45444902627403139          1.1400690689244855          1.9314944729174550     
  0.45909417488065829          1.1476235183620611          1.9330937646868258     
  0.46368506719683633          1.1550155064411651          1.9348093835024367     
  0.46821721753151085          1.1622433983992337          1.9366387443391047     
  0.47268619758952934          1.1693056491188236          1.9385785644993208     
  0.47708764079846189          1.1762007805716477          1.9406247598512836     
  0.48141724657511437          1.1829273611486106          1.9427724240956175     
  0.48567078452756363          1.1894839869385248          1.9450160134806851     
  0.48984409858861105          1.1958692650027853          1.9473491191334240     
  0.49393311107661464          1.2020817986787060          1.9497647643264766     
  0.49793382667973191          1.2081201749303772          1.9522552570842782     
  0.50184233635968156          1.2139829537526126          1.9548123054151663     
  0.50565482117120886          1.2196686596207178          1.9574270191768788     
  0.50936755599352423          1.2251757749663079          1.9600899792747861     
  0.51297691317006733          1.2305027356470601          1.9627912670949770     
  0.51647936605304379          1.2356479283661321          1.9655205409276177     
  0.51987149244926856          1.2406096899847945          1.9682670697745968     
  0.52314997796395202          1.2453863086597063          1.9710197728208199     
  0.52631161923916259          1.2499760267240960          1.9737673054222591     
  0.52935332708380212          1.2543770452199476          1.9764981205620746     
  0.53227212949203950          1.2585875299762073          1.9792005154387178     
  0.53506517454725655          1.2626056191160435          1.9818627060080967     
  0.53772973320867334          1.2664294318644924          1.9844728965643665     
  0.54026320197794131          1.2700570785165217          1.9870193434831773     
  0.54266310544310903          1.2734866714148347          1.9894904037939889     
  0.54492709869750000          1.2767163367768342          1.9918747048409722     
  0.54705296963117500          1.2797442272013204          1.9941610352104080     
  0.54903864109280387          1.2825685346779017          1.9963386081017109     
  0.55088217291995112          1.2851875039161409          1.9983969933940886     
  0.55258176383600321          1.2875994458072684          2.0003262483998836     
  0.55413575321230801          1.2898027508293437          2.0021170055353470     
  0.55554262269467047          1.2917959022073273          2.0037604330390111     
  0.55680099769454039          1.2935774886433820          2.0052484302261711     
  0.55790964874804727          1.2951462164414711          2.0065735570778793     
  0.55886749275376912          1.2965009208685592          2.0077291046663017     
  0.55967359412476425          1.2976405766396009          2.0087095349226272     
  0.56032716598451293          1.2985643075590527          2.0095096095838878     
  0.56082757199575373          1.2992713960156470          2.0101253656577982     
  0.56117433266834049          1.2997612976455455          2.0105536738789715     
  0.56136718629466154          1.3000337319037627          2.0107924546009182     
  0.56147328097211846          1.3001835977904490          2.0109239979428906     
  0.56173258153772898          1.3005498521035797          2.0112460179908709     
  0.56219619748362359          1.3012046079370392          2.0118236189987941     
  0.56285931863047545          1.3021409303232596          2.0126539343348790     
  0.56371492856248251          1.3033487263626875          2.0137325028460644     
  0.56475396068663608          1.3048149860839309          2.0150533518259381     
  0.56596540204068757          1.3065239524024426          2.0166087324283346     
  0.56733641147305558          1.3084573120164649          2.0183890654804526     
  0.56885245614640489          1.3105944104699006          2.0203827629457081     
  0.57049746571772320          1.3129124882557164          2.0225759631816689     
  0.57225400273818827          1.3153869340390119          2.0249525787737404     
  0.57410344751658637          1.3179915511823548          2.0274939800366534     
  0.57602619550337830          1.3206988341490185          2.0301790427342699     
  0.57800186510942597          1.3234802518850663          2.0329841075072226     
  0.58000951375911458          1.3263065358517903          2.0358828453062534     
  0.58202785988888528          1.3291479709240377          2.0388466709007798     
  0.58403550853857389          1.3319746878245486          2.0418447138370430     
  0.58601117814462156          1.3347569560777148          2.0448441445019947     
  0.58793392613141349          1.3374654766015035          2.0478105003567673     
  0.58978337090981159          1.3400716729953035          2.0507082644559991     
  0.59153990793027666          1.3425479803262277          2.0535012683713503     
  0.59318491750159497          1.3448681297901965          2.0561533193149137     
  0.59470096217494428          1.3470074270701817          2.0586289634724424     
  0.59607197160731229          1.3489430215933371          2.0608939279055520     
  0.59728341296136378          1.3506541632784750          2.0629161717752824     
  0.59832244508551735          1.3521224428643068          2.0646663363461042     
  0.59917805501752441          1.3533320116912662          2.0661184630276832     
  0.59984117616437627          1.3542697775038606          2.0672507625378365     
  0.60030479211027088          1.3549255791358144          2.0680459538626703     
  0.60056409267588140          1.3552924316689114          2.0684882634582062     
  0.60067255699090005          1.3554458979817843          2.0686788284201696     
  0.60087552391581156          1.3557330977170210          2.0690289114437341     
  0.60124046881592974          1.3562495689340865          2.0696597790874542     
  0.60176711625962209          1.3569950467750407          2.0705734216832572     
  0.60245496161214362          1.3579690030804152          2.0717724736542800     
  0.60330333516652757          1.3591707430779112          2.0732603581792817     
  0.60431140878222722          1.3605994224661129          2.0750413808085306     
  0.60547819780985779          1.3622540594991599          2.0771205588354911     
  0.60680256234985297          1.3641335477154983          2.0795037835101824     
  0.60828320846490991          1.3662366700910304          2.0821977241693306     
  0.60991868948266703          1.3685621147019718          2.0852098921650373     
  0.61170740742600671          1.3711084918334850          2.0885485773169301     
  0.61364761458244144          1.3738743524263031          2.0922228896494492     
  0.61573741521590430          1.3768582077370342          2.0962420179864338     
  0.61797476742129342          1.3800585500808080          2.1006190009657923     
  0.62035748512087718          1.3834738745225337          2.1053631057516986     
  0.62288324020104657          1.3871027013838326          2.1104874849844104     
  0.62554956478755741          1.3909435994359574          2.1160053496047135     
  0.62835385365715701          1.3949952096546148          2.1219307393754510     
  0.63129336678330839          1.3992562694201791          2.1282785081772428     
  0.63436523201356310          1.4037256370562317          2.1350643636501467     
  0.63756644787599059          1.4084023166104456          2.1423048695063738     
  0.64089388651193535          1.4132854827942429          2.1500174058035273     
  0.64434429673224602          1.4183745060111959          2.1582202467024523     
  0.64791430719399723          1.4236689774184199          2.1669324543159898     
  0.65160042969460108          1.4291687339799151          2.1761741037769484     
  0.65539906258009639          1.4348738834855470          2.1859659976276431     
  0.65930649426428278          1.4407848295236823          2.1963299583226528     
  0.66331890685526640          1.4469022964089786          2.2072886362998125     
  0.66743237988587201          1.4532273540789329          2.2188656006494640     
  0.67164289414427802          1.4597614429830030          2.2310855132980327     
  0.67594633560113260          1.4665063989958453          2.2439737079221724     
  0.68033849942931246          1.4734644783907833          2.2575566605598554     
  0.68481509411239971          1.4806383829104253          2.2718617841661155     
  0.68937174563785875          1.4880312849675035          2.2869173887032437     
  0.69400400177082044          1.4956468529998446          2.3027528475513463     
  0.69870733640429383          1.5034892769878394          2.3193984737592870     
  0.70347715398155886          1.5115632941200183          2.3368855235533137     
  0.70830879398641522          1.5198742145611266          2.3552462482057877     
  0.71319753549690346          1.5284279472363422          2.3745137625149204     
  0.71813860179804667          1.5372310254936079          2.3947222147234895     
  0.72312716504910657          1.5462906324419750          2.4159064593684496     
  0.72815835100079429          1.5556146256858654          2.4381022009900888     
  0.73322724375782522          1.5652115610813877          2.4613458218854194     
  0.73832889058216644          1.5750907150294691          2.4856744094633787     
  0.74345830673228197          1.5852621046895368          2.5111252714517152     
  0.74861048033364819          1.5957365053446197          2.5377362961213938     
  0.75378037727578084          1.6065254639719104          2.5655451644766631     
  0.75896294613098791          1.6176413078697691          2.5945895783012545     
  0.76415312309004302          1.6290971469609334          2.6249066218602186     
  0.76934583690995695          1.6409068681305701          2.6565325413613521     
  0.77453601386901205          1.6530851196657241          2.6895022779793916     
  0.77971858272421912          1.6656472835395746          2.7238489442431395     
  0.78488847966635178          1.6786094329309953          2.7596032159868118     
  0.79004065326771800          1.6919882719907158          2.7967925760149170     
  0.79517006941783352          1.7058010544661231          2.8354406781547685     
  0.80027171624217475          1.7200654773875950          2.8755601033475604     
  0.80534060899920568          1.7347995456155878          2.9171816326697524     
  0.81037179495089340          1.7500214026708913          2.9602929246221197     
  0.81536035820195329          1.7657491229506590          3.0048971749071085     
  0.82030142450309651          1.7820004602086674          3.0509817077035617     
  0.82519016601358475          1.7987925471004984          3.0985225338676199     
  0.83002180601844111          1.8161415407249359          3.1474824093853071     
  0.83479162359570613          1.8340622095066519          3.1978092775795250     
  0.83949495822917952          1.8525674575482649          3.2494453390003422     
  0.84412721436214122          1.8716677838267710          3.3022711710487171     
  0.84868386588760025          1.8913706754172255          3.3562117982364073     
  0.85316046057068751          1.9116799363870713          3.4111274863108991     
  0.85755262439886737          1.9325949571879386          3.4668661518856205     
  0.86185606585572194          1.9541099333129104          3.5232518858535458     
  0.86606658011412796          1.9762130466589740          3.5800842497118097     
  0.87018005314473357          1.9988856283264527          3.6371386086345345     
  0.87419246573571718          2.0221013272799055          3.6941671833726306     
  0.87809989741990357          2.0458253150394854          3.7509007794099665     
  0.88189853030539889          2.0700135618833801          3.8070521510552262     
  0.88558465280600274          2.0946122243095049          3.8623196999431064     
  0.88915466326775394          2.1195571860304687          3.9163729738713848     
  0.89260507348806462          2.1447737948399492          3.9689581747560343     
  0.89593251212400937          2.1701768346560817          4.0197069985297711     
  0.89913372798643687          2.1956707654810952          4.0683430358806563     
  0.90220559321669158          2.2211502538144465          4.1145907903176644     
  0.90514510634284295          2.2465010025510233          4.1582036537259768     
  0.90794939521244256          2.2716008734125372          4.1989718571487762     
  0.91061571979895339          2.2963212777904913          4.2367294117296117     
  0.91314147487912278          2.3205287951681641          4.2713592058673271     
  0.91552419257870654          2.3440869638179809          4.3027968604283027     
  0.91776154478409566          2.3668581779034659          4.3310319958393331     
  0.91985134541755853          2.3887056197165064          4.3561079106659868     
  0.92179155257399326          2.4094951561917828          4.3781177576302337     
  0.92358027051733294          2.4290971349701120          4.3972002575542222     
  0.92521575153509006          2.4473880263006724          4.4135319887166391     
  0.92669639765014700          2.4642518715821704          4.4273190178979664     
  0.92802076219014218          2.4795815155911645          4.4387874962105549     
  0.92918755121777274          2.4932796156433499          4.4481733418191940     
  0.93019562483347240          2.5052594355156832          4.4557118720978766     
  0.93104399838785634          2.5154454438740901          4.4616281323808691     
  0.93173184374037787          2.5237737461863978          4.4661275410301471     
  0.93225849118407023          2.5301923892687341          4.4693869032664777     
  0.93262343608418841          2.5346616204410677          4.4715494520573333     
  0.93282640300909991          2.5371547804393790          4.4727174317180891     
  0.93291801725723589          2.5382819002709764          4.4732365335033668     
  0.93310580403251342          2.5405956569713166          4.4742844806867925     
  0.93344246125040553          2.5447552303622154          4.4761090850251088     
  0.93392603951965514          2.5507560092178676          4.4786064670129093     
  0.93455363979303296          2.5585894367896516          4.4816266878292152     
  0.93532148982577801          2.5682430125261879          4.4849742162410573     
  0.93622497241969338          2.5796994331143885          4.4884097229474156     
  0.93725865422916710          2.5929354942392564          4.4916505027238927     
  0.93841631871433695          2.6079208282334987          4.4943747995045529     
  0.93969100362025171          2.6246165253297526          4.4962252265649711     
  0.94107504288464539          2.6429736943193509          4.4968143956938862     
  0.94256011275830043          2.6629320320622218          4.4957324119136546     
  0.94413728187262169          2.6844184855587234          4.4925563426700164     
  0.94579706495784543          2.7073461025844674          4.4868621637827921     
  0.94752947989070979          2.7316131745929231          4.4782360899650513     
  0.94932410772935594          2.7571027759689017          4.4662927413103164     
  0.95117015537481853          2.7836827942514315          4.4506872221564180     
  0.95305652048246559          2.8112065248873392          4.4311329257832606     
  0.95497185823311848          2.8395138710734629          4.4074154634971592     
  0.95690464956234866          2.8684331458470615          4.3794057397551791     
  0.95884327043765116          2.8977834234368878          4.3470697331175652     
  0.96077606176688135          2.9273773355300610          4.3104745329613499     
  0.96269139951753424          2.9570241621608400          4.2697899467520077     
  0.96457776462518130          2.9865330329467081          4.2252857943251856     
  0.96642381227064389          3.0157160375306438          4.1773247346380940     
  0.96821844010929003          3.0443910469418629          4.1263113112313086     
  0.96995085504215439          3.0723840696192202          4.0728796303010171     
  0.97161063812737813          3.0995310035040347          4.0174776611173106     
  0.97318780724169940          3.1256786930930152          3.9607544578306375     
  0.97467287711535444          3.1506852508911622          3.9033462011887745     
  0.97605691637974812          3.1744196498298480          3.8459074381721803     
  0.97733160128566288          3.1967606318247039          3.7891049577260807     
  0.97848926577083273          3.2175950045490902          3.7336177510077460     
  0.97952294758030645          3.2368154123158561          3.6801440862268429     
  0.98042643017422182          3.2543176672876468          3.6294176693370885     
  0.98119428020696686          3.2699977119471919          3.5822376282818889     
  0.98182188048034469          3.2837482391934567          3.5395203736055412     
  0.98230545874959430          3.2954548459909514          3.5023923448713119     
  0.98264211596748641          3.3049908034826685          3.4723750844707051     
  0.98282990274276394          3.3122012435320451          3.4518488648040515     
  0.98294797967000413          3.3161227134054170          3.4209986189652519     
  0.98326388579693513          3.3161104848564387          3.3713249222561572     
  0.98383190115209618          3.3160884994557907          3.3084462831585006     
  0.98465159704228877          3.3160567774794343          3.2368211380341907     
  0.98572218803309841          3.3160153546232851          3.1593316238266045     
  0.98704263176486895          3.3159642781110943          3.0780561006297082     
  0.98861163928535978          3.3159036062579577          2.9945588284002409     
  0.99042767804549325          3.3158334083096177          2.9100394394941587     
  0.99248897385838042          3.3157537643138748          2.8254239746810335     
  0.99479351278642048          3.3156647649870354          2.7414268001843332     
  0.99733904316884181          3.3155665115674533          2.6585955527157257     
   1.0001230778478856          3.3154591156542557          2.5773452994426149     
   1.0031428966114619          3.3153426990309254          2.4979852061851955     
   1.0063955488574527          3.3152173934739340          2.4207401044419496     
   1.0098778564802009          3.3150833405468361          2.3457652548778563     
   1.0135864169777979          3.3149406913803303          2.2731642411610751     
   1.0175176067778138          3.3147896064388602          2.2029963946130731     
   1.0216675847785788          3.3146302552743703          2.1352872527278688     
   1.0260322961027377          3.3144628162678602          2.0700350277755648     
   1.0306074760595227          3.3142874763594201          2.0072182767683722     
   1.0353886543119253          3.3141044307674443          1.9467988267382481     
   1.0403711592447393          3.3139138826977432          1.8887266132951144     
   1.0455501225292265          3.3137160430432928          1.8329426181434376     
   1.0509204838799584          3.3135111300753648          1.7793813949590351     
   1.0564769959991955          3.3132993691268102          1.7279731176228006     
   1.0622142297039818          3.3130809922682438          1.6786451285888884     
   1.0681265792309447          3.3128562379779209          1.6313233121894044     
   1.0742082677136231          3.3126253508060577          1.5859330243278531     
   1.0804533528269715          3.3123885810343809          1.5423999487235125     
   1.0868557325935293          3.3121461843316555          1.5006506804507633     
   1.0934091513455793          3.3118984214059588          1.4606131720728783     
   1.1001072058374728          3.3116455576544408          1.4222171611692114     
   1.1069433515021514          3.3113878628113009          1.3853943486588924     
   1.1139109088457468          3.3111256105947064          1.3500786224695123     
   1.1210030699740183          3.3108590783533476          1.3162061664198017     
   1.1282129052442449          3.3105885467133103          1.2837155408350032     
   1.1355333700360775          3.3103142992259271          1.2525477088993251     
   1.1429573116347311          3.3100366220172459          1.2226460377413930     
   1.1504774762197969          3.3097558034397188          1.1939562980806522     
   1.1580865159528406          3.3094721337267083          1.1664266016879026     
   1.1657769961568649          3.3091859046503593          1.1400073790322358     
   1.1735414025806206          3.3088974091833712          1.1146512827975927     
   1.1813721487406683          3.3086069411651677          1.0903131535718060     
   1.1892615833340170          3.3083147949729375          1.0669499267357316     
   1.1972019977140955          3.3080212651979792          1.0445205574408820     
   1.2051856334227560          3.3077266463277657          1.0229859551673488     
   1.2132046897709445          3.3074312324340958          1.0023088900864501     
   1.2212513314606377          3.3071353168676847         0.98245391335549970     
   1.2293176962405923          3.3068391919595039         0.96338729692577829     
   1.2373959025884329          3.3065431487291499         0.94507694099437212     
   1.2454780574115671          3.3062474766004954         0.92749230709611663     
   1.2535562637594078          3.3059524631248416         0.91060434036876303     
   1.2616226285393624          3.3056583937117572         0.89438541318229015     
   1.2696692702290555          3.3053655513677729         0.87880924056267062     
   1.2776883265772441          3.3050742164430496         0.86385083295107634     
   1.2856719622859045          3.3047846663861375         0.84948642360871129     
   1.2936123766659831          3.3044971755068873         0.83569341369618644     
   1.3015018112593317          3.3042120147475762         0.82245031461525753     
   1.3093325574193795          3.3039294514622637         0.80973670345748761     
   1.3170969638431351          3.3036497492043839         0.79753317447674010     
   1.3247874440471594          3.3033731675225466         0.78582121279608219     
   1.3323964837802031          3.3030999617645116         0.77458333010896974     
   1.3399166483652689          3.3028303828892636         0.76380283408170269     
   1.3473405899639226          3.3025646772871093         0.75346387191509279     
   1.3546610547557552          3.3023030866076946         0.74355139414499227     
   1.3618708900259817          3.3020458475958283         0.73405109933464241     
   1.3689630511542532          3.3017931919349714         0.72494940157413690     
   1.3759306084978487          3.3015453460982571         0.71623340099124377     
   1.3827667541625273          3.3013025312068716         0.70789086054837769     
   1.3894648086544208          3.3010649628956372         0.69991015753075347     
   1.3960182274064707          3.3008328511856080         0.69228027713206375     
   1.4024206071730285          3.3006064003634967         0.68499075706789792     
   1.4086656922863769          3.3003858088677349         0.67803171110079063     
   1.4147473807690554          3.3001712691809635         0.67139374976148003     
   1.4206597302960182          3.2999629677287516         0.66506799390676485     
   1.4263969640008045          3.2997610847843277         0.65904603983711640     
   1.4319534761200416          3.2995657943791143         0.65331997068470682     
   1.4373238374707735          3.2993772642188506         0.64788226091639411     
   1.4425028007552607          3.2991956556050894         0.64272585745708710     
   1.4474853056880748          3.2990211233618520         0.63784409609953863     
   1.4522664839404773          3.2988538157672296         0.63323070755632649     
   1.4568416638972623          3.2986938744897216         0.62887975900357407     
   1.4612063752214213          3.2985414345291044         0.62478589508073967     
   1.4653563532221863          3.2983966241616240         0.62094375960959636     
   1.4692875430222021          3.2982595648893223         0.61734860809263548     
   1.4729961035197991          3.2981303713932926         0.61399595706868393     
   1.4764784111425473          3.2980091514906920         0.61088162472599161     
   1.4797310633885381          3.2978960060953160         0.60800176008398010     
   1.4827508821521145          3.2977910291815693         0.60535280947952363     
   1.4855349168311582          3.2976943077516516         0.60293153182741466     
   1.4880804472135796          3.2976059218057880         0.60073494617371137     
   1.4903849861416196          3.2975259443153124         0.59876039379608803     
   1.4924462819545068          3.2974544411983557         0.59700547347547528     
   1.4942623207146402          3.2973914712977637         0.59546802814920041     
   1.4958313282351310          3.2973370863604368         0.59414622001486639     
   1.4971517719669016          3.2972913310159089         0.59303846375454494     
   1.4982223629577112          3.2972542427466704         0.59214339997939724     
   1.4990420588479039          3.2972258518166897         0.59145996481088559     
   1.4996100742030649          3.2972061809398898         0.59098731146101724     
   1.4999259803299960          3.2971952418440931         0.59072478263889194     
   1.5005009781464778          3.2971753328649909         0.59024754089982912     
   1.5026390863807073          3.2971013231190622         0.58847982292998036     
   1.5064835142170310          3.2969683332587532         0.58532841983837336     
   1.5120313601844739          3.2967766060662167         0.58084091257083359     
   1.5192773083247644          3.2965265297541539         0.57508446089052956     
   1.5282143037644003          3.2962186130323445         0.56814274777877460     
   1.5388336226478929          3.2958534806948809         0.56011293371873072     
   1.5511248924135139          3.2954318704944208         0.55110237923835803     
   1.5650761050523228          3.2949546298489465         0.54122530375765787     
   1.5806736298803894          3.2944227121804364         0.53059952869939342     
   1.5979022272615520          3.2938371728643809         0.51934345926362713     
   1.6167450636746108          3.2931991648080072         0.50757341150534729     
   1.6371837282456656          3.2925099336869521         0.49540136505675703     
   1.6591982507805731          3.2917708128750629         0.48293318851589473     
   1.6827671213012279          3.2909832181046608         0.47026731820319645     
   1.7078673110762177          3.2901486418961357         0.45749365576892148     
   1.7344742951299619          3.2892686477966513         0.44469344115387499     
   1.7625620762107153          3.2883448644680868         0.43193863888908585     
   1.7921032101952985          3.2873789796642270         0.41929226592951363     
   1.8230688329064417          3.2863727341366951         0.40680857395569980     
   1.8554286883169495          3.2853279155081960         0.39453357186932603     
   1.8891511581133829          3.2842463521503729         0.38250575384407676     
   1.9242032925905126          3.2831299071019786         0.37075569582459517     
   1.9605508428464637          3.2819804720612069         0.35930885813204888     
   1.9981582942471512          3.2807999614839010         0.34818410803791472     
   2.0369889011273465          3.2795903068170547         0.33739547296328937     
   2.0770047226945034          3.2783534508945280         0.32695256282492796     
   2.1181666601002735          3.2770913425193173         0.31686113578603065     
   2.1604344946435114          3.2758059312540246         0.30712369962979674     
   2.2037669270674369          3.2744991624384463         0.29773997639778621     
   2.2481216179125827          3.2731729724504692         0.28870735106123813     
   2.2934552288860850          3.2718292842237395         0.28002133170790444     
   2.3397234652069150          3.2704700030329135         0.27167581051472500     
   2.3868811188856656          3.2690970125547092         0.26366348358339275     
   2.4348821128966236          3.2677121712105133         0.25597603793792045     
   2.4836795461989452          3.2663173087939184         0.24860442706820737     
   2.5332257395629725          3.2649142233843729         0.24153905963876579     
   2.5834722821568974          3.2635046785460409         0.23476996558846316     
   2.6343700788482618          3.2620904008090896         0.22828697272512771     
   2.6858693981740740          3.2606730774288710         0.22207976026226406     
   2.7379199209326739          3.2592543544169255         0.21613802079311739     
   2.7904707893498690          3.2578358348363445         0.21045151812695576     
   2.8434706567712955          3.2564190773528265         0.20501015845086462     
   2.8968677378324621          3.2550055950317245         0.19980402740232570     
   2.9506098590574443          3.2535968543705196         0.19482341883508666     
   3.0046445098368006          3.2521942745554395         0.19005895848513088     
   3.0589188937348930          3.2507992269303907         0.18550151936734369     
   3.1133799800764859          3.2494130346659498         0.18114227975165145     
   3.1679745557622145          3.2480369726158957         0.17697274409627739     
   3.2226492772622994          3.2466722673485817         0.17298474028436134     
   3.2773507227377006          3.2453200973404233         0.16917042190487050     
   3.3320254442377855          3.2439815933188196         0.16552227316925777     
   3.3866200199235141          3.2426578387419713         0.16203309758108392     
   3.4410811062651070          3.2413498704032913         0.15869602801573471     
   3.4953554901631994          3.2400586791483872         0.15550449611932521     
   3.5493901409425557          3.2387852106929587         0.15245225629686535     
   3.6031322621675379          3.2375303665303483         0.14953334287069625     
   3.6565293432287045          3.2362950049179302         0.14674208725415119     
   3.7095292106501310          3.2350799419319998         0.14407309800941842     
   3.7620800790673261          3.2338859525813226         0.14152126744357038     
   3.8141306018259260          3.2327137719700274         0.13908163755310060     
   3.8656299211517382          3.2315640965010455         0.13674971899744864     
   3.9165277178431026          3.2304375851118468         0.13452104031638701     
   3.9667742604370275          3.2293348605347445         0.13239145044074010     
   4.0163204538010548          3.2282565105745786         0.13035701617369755     
   4.0651178871033764          3.2272030893971064         0.12841399616834256     
   4.1131188811143344          3.2261751188219385         0.12655885254860311     
   4.1602765347930850          3.2251730896143491         0.12478823254727270     
   4.2065447711139150          3.2241974627707761         0.12309896326904667     
   4.2518783820874173          3.2232486707932706         0.12148804446174764     
   4.2962330729325631          3.2223271189486118         0.11995264163213257     
   4.3395655053564886          3.2214331865081913         0.11849007342266459     
   4.3818333398997265          3.2205672279651965         0.11709780205991158     
   4.4229952773054961          3.2197295742259637         0.11577344218304365     
   4.4630110988726539          3.2189205337727347         0.11451473309183183     
   4.5018417057528488          3.2181403937953639         0.11331962656639710     
   4.5394491571535358          3.2173894212898326         0.11218592514090997     
   4.5757967074094879          3.2166678641216868         0.11111192564441620     
   4.6108488418866171          3.2159759520527924         0.11009580247780970     
   4.6445713116830500          3.2153138977300069         0.10913588503932084     
   4.6769311670935583          3.2146818976346010         0.10823062245829547     
   4.7078967898047015          3.2140801329914406         0.10737854803121882     
   4.7374379237892850          3.2135087706371177         0.10657829769173371     
   4.7655257048700381          3.2129679638463648         0.10582859656651608     
   4.7921326889237825          3.2124578531162302         0.10512826221403380     
   4.8172328786987721          3.2119785669076060         0.10447618649820384     
   4.8408017492194269          3.2115302223437969         0.10387135821348219     
   4.8628162717543342          3.2111129258659097         0.10331282699040360     
   4.8832549363253897          3.2107267738449048         0.10279973334748850     
   4.9020977727384478          3.2103718531501944         0.10233110872515030     
   4.9193263701196104          3.2100482416746794         0.10190676645207924     
   4.9349238949476772          3.2097560088160759         0.10152552663873057     
   4.9488751075864865          3.2094952159141852         0.10118698374769074     
   4.9611663773521073          3.2092659166432389         0.10089062495389772     
   4.9717856962355995          3.2090681573569086         0.10063600873554097     
   4.9807226916752354          3.2089019773785399         0.10042273914534763     
   4.9879686398155263          3.2087674092098686         0.10025050175898595     
   4.9935164857829690          3.2086644785371625         0.10011903801496602     
   4.9973609136192927          3.2085932032447402         0.10002814271000300     
   4.9994990218535218          3.2085535811353880          9.9977666118676825E-002
   5.0007156830663968          3.2085310405193219          9.9948963325040399E-002
   5.0037701234010106          3.2084744706114083          9.9876984406537014E-002
   5.0092621631671870          3.2083728216738829          9.9747829044855046E-002
   5.0171876574063914          3.2082262841600802          9.9562045293354412E-002
   5.0275390118925207          3.2080351617870910          9.9320460911504940E-002
   5.0403061482348575          3.2077998524053419          9.9024139291574192E-002
   5.0554766037827044          3.2075208445329726          9.8674380816735463E-002
   5.0730355605907338          3.2071987148545729          9.8272698591508750E-002
   5.0929658643604609          3.2068341255739292          9.7820798782007001E-002
   5.1152480426862708          3.2064278214691222          9.7320594925693268E-002
   5.1398603246593595          3.2059806266357054          9.6774190640912777E-002
   5.1667786623923018          3.2054934409336244          9.6183590667290569E-002
   5.1959767546366651          3.2049672361627151          9.5551350142510663E-002
   5.2274260725436754          3.2044030519954978          9.4879818584539602E-002
   5.2610958875731821          3.2038019916980343          9.4171517823444600E-002
   5.2969533015374539          3.2031652176708318          9.3429030887717715E-002
   5.3349632787570886          3.2024939468424281          9.2654978923184708E-002
   5.3750886803010216          3.2017894459485037          9.1852011354308413E-002
   5.4172903002789976          3.2010530267292139          9.1022787103486963E-002
   5.4615269041520591          3.2002860410769056          9.0169941408069734E-002
   5.5077552690242140          3.1994898761655466          8.9296094190007988E-002
   5.5559302258762617          3.1986659495920713          8.8403816374202235E-002
   5.6060047037007319          3.1978157045584563          8.7495627802588086E-002
   5.6579297754949476          3.1969406051217173          8.6573975580571089E-002
   5.7116547060673586          3.1960421315372147          8.5641243386869056E-002
   5.7671270016104952          3.1951217757186816          8.4699709148114338E-002
   5.8242924609921474          3.1941810368362917          8.3751575572452677E-002
   5.8830952287146765          3.1932214170718973          8.2798938127490174E-002
   5.9434778494907308          3.1922444175483253          8.1843793400449838E-002
   6.0053813243820535          3.1912515344473431          8.0888022995436556E-002
   6.0687451684465472          3.1902442553286368          7.9933418669428977E-002
   6.1335074698372649          3.1892240556599116          7.8981638761685832E-002
   6.1996049502955923          3.1881923955660256          7.8034255501505556E-002
   6.2669730269795227          3.1871507168029702          7.7092718042578751E-002
   6.3355458755666048          3.1861004399604935          7.6158371896920443E-002
   6.4052564945699215          3.1850429618952516          7.5232461369729747E-002
   6.4760367708042459          3.1839796533946032          7.4316126975706262E-002
   6.5478175459384254          3.1829118570695085          7.3410428102434699E-002
   6.6205286840689457          3.1818408854734925          7.2516256811722787E-002
   6.6940991402486771          3.1807680194432684          7.1634524016642720E-002
   6.7684570299038196          3.1796945066554052          7.0765980955315694E-002
   6.8435296990712411          3.1786215603923651          6.9911315330087515E-002
   6.9192437953875654          3.1775503585103073          6.9071137299276636E-002
   6.9955253397606603          3.1764820426002855          6.8245978811819610E-002
   7.0722997986534919          3.1754177173338247          6.7436309815732981E-002
   7.1494921569097150          3.1743584499833530          6.6642530549772913E-002
   7.2270269910498470          3.1733052701075808          6.5864981443235299E-002
   7.3048285429664084          3.1722591693916460          6.5102958531156080E-002
   7.3828207939460206          3.1712211016316822          6.4359671581604633E-002
   7.4609275389461427          3.1701919828534053          6.3632331197719189E-002
   7.5390724610538573          3.1691726915543166          6.2922066606268853E-002
   7.6171792060539794          3.1681640690592525          6.2228989493226569E-002
   7.6951714570335916          3.1671669199791475          6.1553158137486491E-002
   7.7729730089501530          3.1661820127631328          6.0894604086593154E-002
   7.8505078430902850          3.1652100803343646          6.0253335656104218E-002
   7.9277002013465081          3.1642518208003017          5.9629315036829493E-002
   8.0044746602393406          3.1633078982285219          5.9022514796660257E-002
   8.0807562046124346          3.1623789434795539          5.8432840446259487E-002
   8.1564703009287580          3.1614655550886130          5.7860212484178240E-002
   8.2315429700961804          3.1605683001885612          5.7304522058125355E-002
   8.3059008597513220          3.1596877154668546          5.6765646212008289E-002
   8.3794713159310543          3.1588243081496752          5.6243450047505548E-002
   8.4521824540615746          3.1579785570069032          5.5737789731014252E-002
   8.5239632291957541          3.1571509133720124          5.5248502060062585E-002
   8.5947435054300794          3.1563418021714238          5.4775430644115379E-002
   8.6644541244333944          3.1555516229582579          5.4318399877652308E-002
   8.7330269730204773          3.1547807509458563          5.3877242182147150E-002
   8.8003950497044077          3.1540295380368319          5.3451771228750430E-002
   8.8664925301627360          3.1532983138437882          5.3041810113825624E-002
   8.9312548315534528          3.1525873866982219          5.2647171447226124E-002
   8.9946186756179465          3.1518970446444605          5.2267673064543441E-002
   9.0565221505092701          3.1512275564158179          5.1903566548107932E-002
   9.1169047712853235          3.1505791723904584          5.1553356958905242E-002
   9.1757075390078526          3.1499521255247478          5.1218169697360261E-002
   9.2328729983895048          3.1493466322621382          5.0897389428225699E-002
   9.2883452939326414          3.1487628934158822          5.0590835527290136E-002
   9.3420702245050524          3.1482010950240986          5.0298329824423921E-002
   9.3939952962992681          3.1476614091759307          5.0019702979256141E-002
   9.4440697741237383          3.1471439948077187          4.9754780426003779E-002
   9.4922447309757860          3.1466489984682928          4.9503399298181497E-002
   9.5384730958479409          3.1461765550526470          4.9265396536267575E-002
   9.5827096997210024          3.1457267885033899          4.9040597325487968E-002
   9.6249113196989775          3.1452998124795086          4.8828867423511002E-002
   9.6650367212429114          3.1448957309920762          4.8630047741718273E-002
   9.7030466984625470          3.1445146390066423          4.8443984294138417E-002
   9.7389041124268179          3.1441566230121238          4.8270541883152877E-002
   9.7725739274563246          3.1438217615560888          4.8109574018999936E-002
   9.8040232453633358          3.1435101257463751          4.7960948053302088E-002
   9.8332213376076982          3.1432217797190360          4.7824526339749832E-002
   9.8601396753406405          3.1429567810726318          4.7700176064908388E-002
   9.8847519573137284          3.1427151812688794          4.7587767680003015E-002
   9.9070341356395382          3.1424970259996363          4.7487166751120378E-002
   9.9269644394092662          3.1423023555200440          4.7398246049186195E-002
   9.9445233962172956          3.1421312049472609          4.7320872585974005E-002
   9.9596938517651417          3.1419836045230474          4.7254901840429832E-002
   9.9724609881074784          3.1418595798347178          4.7200186746664846E-002
   9.9828123425936077          3.1417591519745525          4.7156556222564011E-002
   9.9907378368328139          3.1416823375473824          4.7123831041429906E-002
   9.9962298765989885          3.1416291479368175          4.7101760978883092E-002
   9.9992843169336041          3.1415995801435397          4.7089994411788849E-002


==> anc/phase02+omnes02.dat <==
  -1.9932624487587929          0.0000000000000000          1.2771808694412887     
  -1.9646737262712932          0.0000000000000000          1.2756047358784524     
  -1.9139440337132032          0.0000000000000000          1.2727498731009292     
  -1.8422508487880491          0.0000000000000000          1.2685828645493464     
  -1.7512731647414914          0.0000000000000000          1.2630569123455992     
  -1.6431430735586139          0.0000000000000000          1.2561122859924927     
  -1.5203949344691035          0.0000000000000000          1.2476779144324492     
  -1.3859058097465633          0.0000000000000000          1.2376741141666903     
  -1.2428279855495163          0.0000000000000000          1.2260170175725122     
  -1.0945150703095916          0.0000000000000000          1.2126255726733619     
 -0.94444338293840846          0.0000000000000000          1.1974324017545219     
 -0.79613046769848383          0.0000000000000000          1.1804004352204043     
 -0.65305264350143677          0.0000000000000000          1.1615481870152911     
 -0.51856351877889650          0.0000000000000000          1.1409880972168920     
 -0.39581537968938618          0.0000000000000000          1.1189847779815771     
 -0.28768528850650854          0.0000000000000000          1.0960436124985575     
 -0.19670760445995084          0.0000000000000000          1.0730437269296469     
 -0.12501441953479675          0.0000000000000000          1.0514237692515609     
  -7.4284726976706739E-002     0.0000000000000000          1.0333735080381450     
  -4.5696004489207298E-002     0.0000000000000000          1.0217677164921959     
  -3.8751991658699844E-002     0.0000000000000000          1.0187487426514645     
  -3.7878817561813521E-002     0.0000000000000000          1.0183628735916483     
  -3.6341052988118183E-002     0.0000000000000000          1.0176797998254983     
  -3.4193920287115744E-002     0.0000000000000000          1.0167184207501307     
  -3.1514978014305112E-002     0.0000000000000000          1.0155061579362872     
  -2.8401039233579353E-002     0.0000000000000000          1.0140786803974104     
  -2.4964646007752278E-002     0.0000000000000000          1.0124795963327786     
  -2.1329996835242369E-002     0.0000000000000000          1.0107599304072354     
  -1.7628456412757631E-002     0.0000000000000000          1.0089772815619509     
  -1.3993807240247723E-002     0.0000000000000000          1.0071945523645371     
  -1.0557414014420648E-002     0.0000000000000000          1.0054781462249964     
  -7.4434752336948896E-003     0.0000000000000000          1.0038955592882552     
  -4.7645329608842577E-003     0.0000000000000000          1.0025123614465454     
  -2.6174002598818163E-003     0.0000000000000000          1.0013886711110926     
  -1.0796356861864746E-003     0.0000000000000000          1.0005753664150112     
  -2.0646158930015882E-004     0.0000000000000000          1.0001103106754858     
   2.0738219220638541E-008     0.0000000000000000         0.99999998891301145     
   1.0618886748770468E-007     0.0000000000000000         0.99999994322969399     
   2.4778588109692281E-007     0.0000000000000000         0.99999986752955838     
   4.2644296641369816E-007     0.0000000000000000         0.99999977201639756     
   6.1803672524754472E-007     0.0000000000000000         0.99999966958695619     
   7.9669381056432006E-007     0.0000000000000000         0.99999957407358708     
   9.3829082417353814E-007     0.0000000000000000         0.99999949837314372     
   1.0237414724406042E-006     0.0000000000000000         0.99999945268957924     
   1.0637392347176587E-006     0.0000000000000000         0.99999943130599633     
   1.1446272701630435E-006     0.0000000000000000         0.99999938806166133     
   1.2848116755708522E-006     0.0000000000000000         0.99999931311627177     
   1.4755177075220877E-006     0.0000000000000000         0.99999921116090984     
   1.7047668526655737E-006     0.0000000000000000         0.99999908859945630     
   1.9581556314147402E-006     0.0000000000000000         0.99999895313225029     
   2.2197631352302313E-006     0.0000000000000000         0.99999881327092122     
   2.4731519139793978E-006     0.0000000000000000         0.99999867780330420     
   2.7024010591228836E-006     0.0000000000000000         0.99999855524113057     
   2.8931070910741195E-006     0.0000000000000000         0.99999845328491732     
   3.0332914964819278E-006     0.0000000000000000         0.99999837833875593     
   3.1141795319273128E-006     0.0000000000000000         0.99999833509391933     
   1.5654307953090127E-004     0.0000000000000000         0.99991627092006885     
   8.0748961498394722E-004     0.0000000000000000         0.99956727183905181     
   1.9625715753522656E-003     0.0000000000000000         0.99894464710912156     
   3.5949785625140548E-003     0.0000000000000000         0.99805730641446455     
   5.6664809970682177E-003     0.0000000000000000         0.99691841346704702     
   8.1285325373038116E-003     0.0000000000000000         0.99554538866362985     
   1.0923427479131411E-002     0.0000000000000000         0.99396003512766873     
   1.3985656994022450E-002     0.0000000000000000         0.99218868602058352     
   1.7243445585378766E-002     0.0000000000000000         0.99026234941721547     
   2.0620433779957387E-002     0.0000000000000000         0.98821682434102498     
   2.4037468067046600E-002     0.0000000000000000         0.98609275063138713     
   2.7414456261625222E-002     0.0000000000000000         0.98393553769217257     
   3.0672244852981537E-002     0.0000000000000000         0.98179509553311795     
   3.3734474367872580E-002     0.0000000000000000         0.97972526470150745     
   3.6529369309700174E-002     0.0000000000000000         0.97778281680734669     
   3.8991420849935773E-002     0.0000000000000000         0.97602588622180475     
   4.1062923284489933E-002     0.0000000000000000         0.97451171817386528     
   4.2695330271651719E-002     0.0000000000000000         0.97329370642441504     
   4.3850412232020040E-002     0.0000000000000000         0.97241785848839657     
   4.4501358767473090E-002     0.0000000000000000         0.97191894534013501     
   4.4751725226090291E-002     0.0000000000000000         0.97172600397136621     
   4.5163131606309151E-002     0.0000000000000000         0.97140767114847737     
   4.5893157902309772E-002     0.0000000000000000         0.97083878471595375     
   4.6924859605990840E-002     0.0000000000000000         0.97002579321073723     
   4.8234075143364169E-002     0.0000000000000000         0.96897825171458762     
   4.9790122617179536E-002     0.0000000000000000         0.96770880335708309     
   5.1556531298207399E-002     0.0000000000000000         0.96623328276886156     
   5.3491898784638281E-002     0.0000000000000000         0.96457086511609258     
   5.5550862061791870E-002     0.0000000000000000         0.96274426504376853     
   5.7685160984216353E-002     0.0000000000000000         0.96078000120596063     
   5.9844769539712662E-002     0.0000000000000000         0.95870875131730338     
   6.1979068462137146E-002     0.0000000000000000         0.95656583397850259     
   6.4038031739290735E-002     0.0000000000000000         0.95439186571210244     
   6.5973399225721624E-002     0.0000000000000000         0.95223364575355463     
   6.7739807906749480E-002     0.0000000000000000         0.95014529754810850     
   6.9295855380564847E-002     0.0000000000000000         0.94818957175364427     
   7.0605070917938176E-002     0.0000000000000000         0.94643887156023909     
   7.1636772621619244E-002     0.0000000000000000         0.94497477956725506     
   7.2366798917619865E-002     0.0000000000000000         0.94388363704642420     
   7.2778205297838724E-002     0.0000000000000000         0.94324497352934911     
   7.2921645400328694E-002     0.0000000000000000         0.94301781536847717     
   7.3116870257916577E-002     0.0000000000000000         0.94270466225893601     
   7.3455208065616950E-002     0.0000000000000000         0.94215032482932615     
   7.3915480808351183E-002     0.0000000000000000         0.94136997672581724     
   7.4468778109569478E-002     0.0000000000000000         0.94038523571144828     
   7.5080336889224539E-002     0.0000000000000000         0.93922353974312034     
   7.5711731722775469E-002     0.0000000000000000         0.93791743342901768     
   7.6323290502430530E-002     0.0000000000000000         0.93650367483228447     
   7.6876587803648824E-002     0.0000000000000000         0.93502216378552716     
   7.7336860546383057E-002     0.0000000000000000         0.93351474884956909     
   7.7675198354083430E-002     0.0000000000000000         0.93202424983852938     
   7.7870423211671314E-002     0.0000000000000000         0.93059688028608112     
   7.7920252735342435E-002    -2.9098417189931232E-004    0.92955255180728202     
   7.7934451470834484E-002    -6.6645061513886906E-004    0.92954059835904068     
   7.7959646632546925E-002    -1.0406104619437298E-003    0.92952410147603581     
   7.7995253420145752E-002    -1.4097218398002702E-003    0.92949825860183788     
   7.8040437953033504E-002    -1.7714581316074039E-003    0.92946545878610554     
   7.8094141316802465E-002    -2.1237137332467794E-003    0.92942651100525864     
   7.8155104808956904E-002    -2.4644536043403127E-003    0.92938234512036133     
   7.8221899521778576E-002    -2.7916842651195947E-003    0.92933401228662127     
   7.8292959856196775E-002    -3.1034522639657868E-003    0.92928265880781624     
   7.8366620225402348E-002    -3.3978522813427232E-003    0.92922599097643710     
   7.8441154097797630E-002    -3.6730400258174409E-003    0.92917578092893538     
   7.8514814467003202E-002    -3.9272480947890164E-003    0.92912276633974822     
   7.8585874801421401E-002    -4.1588037897323290E-003    0.92907166969458099     
   7.8652669514243073E-002    -4.3661481018885603E-003    0.92902372327686289     
   7.8713633006397513E-002    -4.5478551397202275E-003    0.92898001450548762     
   7.8767336370166474E-002    -4.7026512860542337E-003    0.92894155196919959     
   7.8812520903054226E-002    -4.8294334060310128E-003    0.92890434353792228     
   7.8848127690653053E-002    -4.9272855515537957E-003    0.92888376111490334     
   7.8873322852365493E-002    -4.9954943101928658E-003    0.92886575647179170     
   7.8887521587857543E-002    -5.0335721898470877E-003    0.92885561366012548     
   7.8899478568231193E-002    -5.0654417352168982E-003    0.92884707430903590     
   7.8936180428320582E-002    -5.1621796313859568E-003    0.92882087465873842     
   7.9001978172016304E-002    -5.3317392312411576E-003    0.92877394949574710     
   7.9096490801854241E-002    -5.5673932660531660E-003    0.92870664570161732     
   7.9219151715497024E-002    -5.8609990029774772E-003    0.92861947236276243     
   7.9369223649102524E-002    -6.2040723090191242E-003    0.92851308750746553     
   7.9545804197472189E-002    -6.5885262546520086E-003    0.92838392542796666     
   7.9747831444024447E-002    -7.0070686085604737E-003    0.92824600727599615     
   7.9974090401303835E-002    -7.4533362017420567E-003    0.92808729403650347     
   8.0223220336070517E-002    -7.9218673005281674E-003    0.92791329383026022     
   8.0493722959936967E-002    -8.4079942511074996E-003    0.92772525882903334     
   8.0783971443331465E-002    -8.9077095234940899E-003    0.92752466431292513     
   8.1092220200921411E-002    -9.4175341144830914E-003    0.92731266803848678     
   8.1416615390532507E-002    -9.9344014457013758E-003    0.92709085665149593     
   8.1755206062792476E-002    -1.0455560950833810E-002    0.92686073555499393     
   8.2105955894611907E-002    -1.0978501095024325E-002    0.92662384538069720     
   8.2466755436017183E-002    -1.1500889686103953E-002    0.92638162149350811     
   8.2835434796723187E-002    -1.2020528781555163E-002    0.92613586478280840     
   8.3209776696169982E-002    -1.2535321556993535E-002    0.92588800861366283     
   8.3587529798551899E-002    -1.3043248807725016E-002    0.92563958830460524     
   8.3966422252648096E-002    -1.3542353122734612E-002    0.92539211564141544     
   8.4344175355030013E-002    -1.4030729120290231E-002    0.92514707192056411     
   8.4718517254476808E-002    -1.4506518437072260E-002    0.92490586274577957     
   8.5087196615182811E-002    -1.4967908412888873E-002    0.92466990944095695     
   8.5447996156588088E-002    -1.5413133614992948E-002    0.92444048054755257     
   8.5798745988407518E-002    -1.5840479507362344E-002    0.92421884253563269     
   8.6137336660667488E-002    -1.6248287698875118E-002    0.92400621965249463     
   8.6461731850278584E-002    -1.6634962307006548E-002    0.92380370635911058     
   8.6769980607868530E-002    -1.6998977056167201E-002    0.92361235524304930     
   8.7060229091263028E-002    -1.7338882796554329E-002    0.92343313778913527     
   8.7330731715129478E-002    -1.7653315183864749E-002    0.92326693732502518     
   8.7579861649896160E-002    -1.7941002305075459E-002    0.92311456922249380     
   8.7806120607175547E-002    -1.8200772072809457E-002    0.92297677258083732     
   8.8008147853727806E-002    -1.8431559242322041E-002    0.92285419807029290     
   8.8184728402097470E-002    -1.8632411932740678E-002    0.92274742737789561     
   8.8334800335702970E-002    -1.8802497561356581E-002    0.92265694070339677     
   8.8457461249345753E-002    -1.8941108138496428E-002    0.92258315913752187     
   8.8551973879183690E-002    -1.9047664984746582E-002    0.92252641760245246     
   8.8617771622879413E-002    -1.9121723643643354E-002    0.92248697100978294     
   8.8654473482968801E-002    -1.9162989692925739E-002    0.92246498760723694     
   8.8706794254991742E-002    -1.9221763326687097E-002    0.92243367343598726     
   8.8892264302076557E-002    -1.9429607498970217E-002    0.92232289614638518     
   8.9221374442323712E-002    -1.9796557909002217E-002    0.92212722565719840     
   8.9686485759891091E-002    -2.0311296322024414E-002    0.92185276055458398     
   9.0276705744402871E-002    -2.0958456874401742E-002    0.92150734319391214     
   9.0978202396159294E-002    -2.1719594642698816E-002    0.92110159972417527     
   9.1774533996721738E-002    -2.2574063226956022E-002    0.92064695860290569     
   9.2647035533143768E-002    -2.3499774994899580E-002    0.92015598373727570     
   9.3575256470690871E-002    -2.4473828241156424E-002    0.91964176434817346     
   9.4537440191382285E-002    -2.5473021607567470E-002    0.91911735936080508     
   9.5511033989951019E-002    -2.6474290480646433E-002    0.91859549906088245     
   9.6473217710642434E-002    -2.7455097407309510E-002    0.91808871698940098     
   9.7401438648189537E-002    -2.8393797995047872E-002    0.91760675428681104     
   9.8273940184611566E-002    -2.9269992187892977E-002    0.91716098936853852     
   9.9070271785174011E-002    -3.0064861744437437E-002    0.91675992199613088     
   9.9771768436930433E-002    -3.0761489152612446E-002    0.91641112315192230     
  0.10036198842144221         -3.1345150732104324E-002    0.91612080923933203     
  0.10082709973900959         -3.1803576681298691E-002    0.91589406243386839     
  0.10115620987925675         -3.2127174741061616E-002    0.91573464332702392     
  0.10134167992634156         -3.2309259536004234E-002    0.91564522086528077     
  0.10142909998832507         -3.2395015217651008E-002    0.91560316905224803     
  0.10161457003540988         -3.2576809732386899E-002    0.91551415617181431     
  0.10194368017565704         -3.2898921053626351E-002    0.91535693774070692     
  0.10240879149322442         -3.3353123528148017E-002    0.91513615570050677     
  0.10299901147773620         -3.3927833827200861E-002    0.91485846265636650     
  0.10370050812949262         -3.4608558109439469E-002    0.91453198499318444     
  0.10449683973005507         -3.5378354459594294E-002    0.91416598353544987     
  0.10536934126647710         -3.6218331842339586E-002    0.91377054179603068     
  0.10629756220402420         -3.7108167689519474E-002    0.91335612001147404     
  0.10725974592471561         -3.8026628703843698E-002    0.91293326084132265     
  0.10823333972328435         -3.8952083662048498E-002    0.91251222956769928     
  0.10919552344397576         -3.9862999994906237E-002    0.91210277783325489     
  0.11012374438152286         -4.0738417569327903E-002    0.91171393519000588     
  0.11099624591794489         -4.1558393858642066E-002    0.91135385110687650     
  0.11179257751850734         -4.2304415084394718E-002    0.91102973840679302     
  0.11249407417026376         -4.2959768322574983E-002    0.91074770464355925     
  0.11308429415477554         -4.3509870199497161E-002    0.91051292927579619     
  0.11354940547234292         -4.3942548929181036E-002    0.91032953980950226     
  0.11387851561259008         -4.4248280172670872E-002    0.91020062342144337     
  0.11406398565967489         -4.4420419602997863E-002    0.91012827995161827     
  0.11414968787145467         -4.4499924354300641E-002    0.91009492579605256     
  0.11432786875056269         -4.4665144461846093E-002    0.91002573169451351     
  0.11464404451605320         -4.4958071101835452E-002    0.90990344990612637     
  0.11509087646951331         -4.5371504349368111E-002    0.90973171960124299     
  0.11565790018768457         -4.5895242186258428E-002    0.90951561873682640     
  0.11633182728300759         -4.6516427302267224E-002    0.90926138327993511     
  0.11709686221387611         -4.7219913199131498E-002    0.90897618782622391     
  0.11793507352198929         -4.7988677646480689E-002    0.90866781547076836     
  0.11882681440014295         -4.8804271377010232E-002    0.90834439607083639     
  0.11975118328833233         -4.9647287797399561E-002    0.90801412754650412     
  0.12068651382633432         -5.0497840301512477E-002    0.90768502492548775     
  0.12161088271452369         -5.1336035121109000E-002    0.90736473226772063     
  0.12250262359267736         -5.2142429120082219E-002    0.90706033627770100     
  0.12334083490079054         -5.2898463416601704E-002    0.90677826087937330     
  0.12410586983165905         -5.3586865170963942E-002    0.90652419402295947     
  0.12477979692698207         -5.4192011295083976E-002    0.90630301922463130     
  0.12534682064515335         -5.4700249237289521E-002    0.90611884201930115     
  0.12579365259861344         -5.5100171580475268E-002    0.90597489717703228     
  0.12610982836410395         -5.5382844945805539E-002    0.90587368891042652     
  0.12628800924321198         -5.5542033043865902E-002    0.90581693083582404     
  0.12633171927420372         -5.5581071547024942E-002    0.90580302210840413     
  0.12633900844218052         -5.5587581208959624E-002    0.90580070363647969     
  0.12635194281693718         -5.5599132044533477E-002    0.90579659027386872     
  0.12637022218104443         -5.5615455411061020E-002    0.90579077860304291     
  0.12639341844738497         -5.5636168319142892E-002    0.90578340618969766     
  0.12642098800381837         -5.5660784539604873E-002    0.90577464748657610     
  0.12645228467351230         -5.5688726271645811E-002    0.90576471894660016     
  0.12648657490182114         -5.5719337801495974E-002    0.90575383634991091     
  0.12652305496121458         -5.5751900955762913E-002    0.90574226551844472     
  0.12656086979371661         -5.5785652000630147E-002    0.90573026901023379     
  0.12659913305428339         -5.5819799589530102E-002    0.90571814752310997     
  0.12663694788678542         -5.5853543335748865E-002    0.90570617559827060     
  0.12667342794617886         -5.5886092572994990E-002    0.90569459405483843     
  0.12670771817448770         -5.5916684864600497E-002    0.90568375093901654     
  0.12673901484418162         -5.5944603830292754E-002    0.90567385977900983     
  0.12676658440061503         -5.5969195878261907E-002    0.90566515074644593     
  0.12678978066695556         -5.5989885460713325E-002    0.90565782626091162     
  0.12680806003106282         -5.6006188522474833E-002    0.90565205631492707     
  0.12682099440581948         -5.6017723966224148E-002    0.90564797458337865     
  0.12682828357379627         -5.6024224580099077E-002    0.90564567470639268     
  0.12683171927420372         -5.6027288554230774E-002    0.90564459077057546     
  0.12683900844218052         -5.6033788970414965E-002    0.90564229129992169     
  0.12685194281693718         -5.6045323401885394E-002    0.90563821164900438     
  0.12687022218104443         -5.6061623590197618E-002    0.90563244760908790     
  0.12689341844738497         -5.6082307093360775E-002    0.90562513561887870     
  0.12692098800381837         -5.6106888376579664E-002    0.90561644870186775     
  0.12695228467351230         -5.6134790463352471E-002    0.90560659218623440     
  0.12698657490182114         -5.6165358574244963E-002    0.90559579871817619     
  0.12702305496121458         -5.6197875557844945E-002    0.90558432302097391     
  0.12706086979371661         -5.6231578765604424E-002    0.90557243493145434     
  0.12709913305428339         -5.6265677973789958E-002    0.90556041340473059     
  0.12713694788678542         -5.6299373929628235E-002    0.90554854021002984     
  0.12717342794617886         -5.6331877085307160E-002    0.90553709312058117     
  0.12720771817448770         -5.6362426081123032E-002    0.90552633945185201     
  0.12723901484418162         -5.6390305547304141E-002    0.90551652988832088     
  0.12726658440061503         -5.6414862812791171E-002    0.90550786907221026     
  0.12728978066695557         -5.6435523139664316E-002    0.90550060503675955     
  0.12730806003106282         -5.6451803153211161E-002    0.90549488271186407     
  0.12732099440581948         -5.6463322291403446E-002    0.90549083466852254     
  0.12732828357379627         -5.6469813717458434E-002    0.90548855377353266     
  0.12735198124728078         -5.6490916944994779E-002    0.90548114029315074     
  0.12744566661023832         -5.6574331727823959E-002    0.90545186049483151     
  0.12761362228019366         -5.6723819564019506E-002    0.90539948181162344     
  0.12785487572099671         -5.6938422032623726E-002    0.90532450222628535     
  0.12816798062051241         -5.7216722006281771E-002    0.90522763337055379     
  0.12855105503514228         -5.7556882075438437E-002    0.90510979466967967     
  0.12900179548058457         -5.7956662653129001E-002    0.90497209741242846     
  0.12951749130293422         -5.8413441237299711E-002    0.90481581334948469     
  0.13009504111876061         -5.8924234205797850E-002    0.90464235994708964     
  0.13073097151317001         -5.9485721081113503E-002    0.90445328946231407     
  0.13142145794726823         -6.0094270986544920E-002    0.90425027270235214     
  0.13216234776725175         -6.0745970967401919E-002    0.90403499067385273     
  0.13294918518273116         -6.1436655840516927E-002    0.90380924979006816     
  0.13377723806632821         -6.2161939238368075E-002    0.90357484657913834     
  0.13464152641431526         -6.2917245523874676E-002    0.90333362160677977     
  0.13553685229756110         -6.3697842265775517E-002    0.90308738129360466     
  0.13645783112286150         -6.4498872981054708E-002    0.90283789468547859     
  0.13739892401675216         -6.5315389869345028E-002    0.90258692323499645     
  0.13835447113710167         -6.6142386284122084E-002    0.90233612091250071     
  0.13931872571217740         -6.6974828706511225E-002    0.90208709859074410     
  0.14028588860248925         -6.7807688009463227E-002    0.90184143294703534     
  0.14125014317756499         -6.8635969822718593E-002    0.90160034890145802     
  0.14220569029791449         -6.9454743832171040E-002    0.90136535702424603     
  0.14314678319180515         -7.0259171870672529E-002    0.90113763499838784     
  0.14406776201710556         -7.1044534680683294E-002    0.90091828077035518     
  0.14496308790035140         -7.1806257252080161E-002    0.90070832409088497     
  0.14582737624833844         -7.2539932660500739E-002    0.90050870983906817     
  0.14665542913193549         -7.3241344352431750E-002    0.90032019990405920     
  0.14744226654741491         -7.3906486842484673E-002    0.90014354016442899     
  0.14818315636739843         -7.4531584805626133E-002    0.89997956167740734     
  0.14887364280149665         -7.5113110562325558E-002    0.89982831113112505     
  0.14950957319590605         -7.5647799967511462E-002    0.89969075760556871     
  0.15008712301173244         -7.6132666724943635E-002    0.89956709381360322     
  0.15060281883408208         -7.6565015157493130E-002    0.89945777582534892     
  0.15105355927952438         -7.6942451472255813E-002    0.89936302526279244     
  0.15143663369415425         -7.7262893572375438E-002    0.89928308704414306     
  0.15174973859366994         -7.7524579506424010E-002    0.89921821288295956     
  0.15199099203447300         -7.7726074831453287E-002    0.89916842414982834     
  0.15215894770442834         -7.7866280485261535E-002    0.89913382388174590     
  0.15225263306738587         -7.7944461557165917E-002    0.89911460250012187     
  0.15235695050928544         -7.8031493795771595E-002    0.89909324038456329     
  0.15270790099632131         -7.8324127262228233E-002    0.89902164956288066     
  0.15333707211025482         -7.8848113441837980E-002    0.89889442299246536     
  0.15424082067754485         -7.9599348333916853E-002    0.89871415472036509     
  0.15541372873393097         -8.0571826840881211E-002    0.89848442799771289     
  0.15684874641589552         -8.1757816883033532E-002    0.89820985944456977     
  0.15853724474542050         -8.3147971398027321E-002    0.89789574603244016     
  0.16046906946491277         -8.4731451656240089E-002    0.89754802142441426     
  0.16263260262263371         -8.6496064625696506E-002    0.89717298870803264     
  0.16501483261666222         -8.8428412027605874E-002    0.89677722919790503     
  0.16760143251539214         -9.0514047991783489E-002    0.89636701754234993     
  0.17037684625084393         -9.2737642124388842E-002    0.89594907490712694     
  0.17332438218882942         -9.5083144873018111E-002    0.89552944716125560     
  0.17642631352170537         -9.7533952230346152E-002    0.89511386131722370     
  0.17966398488348437        -0.10007306703860169         0.89470750783443398     
  0.18301792454771318        -0.10268325443822689         0.89431504430893838     
  0.18646796153412484        -0.10534718933978442         0.89394043228752884     
  0.18999334692017097        -0.10804759417856585         0.89358690211787672     
  0.19357287862806849        -0.11076736562128763         0.89325719441097295     
  0.19718502893699977        -0.11348968931513850         0.89295306518155737     
  0.20080807395366693        -0.11619814218155967         0.89267585346593636     
  0.20442022426259820        -0.11887678214217914         0.89242616995657720     
  0.20799975597049572        -0.12151022550717988         0.89220408098753956     
  0.21152514135654185        -0.12408371254633142         0.89200910922357701     
  0.21497517834295352        -0.12658316199390407         0.89184036139728318     
  0.21832911800718233        -0.12899521540915779         0.89169651033307240     
  0.22156678936896132        -0.13130727242624157         0.89157592209719272     
  0.22466872070183727        -0.13350751798628729         0.89147674803708499     
  0.22761625663982277        -0.13558494265729337         0.89058488406354641     
  0.23039167037527455        -0.13752935712225278         0.89133411803597340     
  0.23297827027400447        -0.13933140186139656         0.89128627195597865     
  0.23536050026803298        -0.14098255297876044         0.89125104003569555     
  0.23752403342575393        -0.14247512503442059         0.89122630552754967     
  0.23945585814524620        -0.14380227164944953         0.89120976325858592     
  0.24114435647477117        -0.14495798456025480         0.89119967996556859     
  0.24257937415673572        -0.14593709173143535         0.89119426746836172     
  0.24375228221312184        -0.14673525515943769         0.89119189445599467     
  0.24465603078041187        -0.14734896947998052         0.89119130344744446     
  0.24528520189434538        -0.14777556643324674         0.89119160175687473     
  0.24563615238138126        -0.14801328730772906         0.89119198216776541     
  0.24576367735333840        -0.14809962654356074         0.89119216238576604     
  0.24595653097965944        -0.14823015381084986         0.89119250085297463     
  0.24630329165224615        -0.14846472161347823         0.89119315927535592     
  0.24680369766348700        -0.14880293645347970         0.89119450006102219     
  0.24745726952323566        -0.14924416363662457         0.89119659538065876     
  0.24826337089423084        -0.14978757110571950         0.89120003415042348     
  0.24922121489995266        -0.15043213704089492         0.89120522262010160     
  0.25032986595345952        -0.15117665514598227         0.89121273859424588     
  0.25158824095332943        -0.15201974018519193         0.89122315650666628     
  0.25299511043569189        -0.15295983412270955         0.89123720372845650     
  0.25454909981199669        -0.15399521290101301         0.89125558137976435     
  0.25624869072804884        -0.15512399382482062         0.89127912148092903     
  0.25809222255519604        -0.15634414349644238         0.89130863437357988     
  0.26007789401682496        -0.15765348623938946         0.89134498325806100     
  0.26220376495049991        -0.15904971294230771         0.89138912656523206     
  0.26446775820489088        -0.16053039025246416         0.89144189627151227     
  0.26686766167005860        -0.16209297004644541         0.89150424267539696     
  0.26940113043932656        -0.16373479910517882         0.89157708467369501     
  0.27206568910074336        -0.16545312892076233         0.89166137060801176     
  0.27485873415596040        -0.16724512556382640         0.89175785019052267     
  0.27777753656419779        -0.16910787954218631         0.89186747717530424     
  0.28081924440883738        -0.17103841558433125         0.89199125623779107     
  0.28398088568404795        -0.17303370228475326         0.89213038373486286     
  0.28725937119873135        -0.17509066155219033         0.89228383698869707     
  0.29065149759495607        -0.17720617780644227         0.89245417501945568     
  0.29415395047793252        -0.17937710687443834         0.89264146620835105     
  0.29776330765447573        -0.18160028454159280         0.89284639128480670     
  0.30147604247679100        -0.18387253472009088         0.89306925300170348     
  0.30528852728831840        -0.18619067720149854         0.89331088351286336     
  0.30919703696826800        -0.18855153496690022         0.89357146067576942     
  0.31319775257138527        -0.19095194103354807         0.89385145197496030     
  0.31728676505938885        -0.19338874482267687         0.89415119607263649     
  0.32146007912043628        -0.19585881803861108         0.89447081491243585     
  0.32571361707288554        -0.19835906005452519         0.89481057300737687     
  0.33004322284953802        -0.20088640280512501         0.89517062372773326     
  0.33444466605847056        -0.20343781519108350         0.89555077319874488     
  0.33891364611648905        -0.20601030700422440         0.89595127937851193     
  0.34344579645116358        -0.20860093238619010         0.89637192805651045     
  0.34803668876734162        -0.21120679283663696         0.89681257900695999     
  0.35268183737396852        -0.21382503978985704         0.89727304818068787     
  0.35737670356698881        -0.21645287678113387         0.89775303939752238     
  0.36211670006404573        -0.21908756122611234         0.89825240486285696     
  0.36689719548664557        -0.22172640583800218         0.89877036490256723     
  0.37171351888540749        -0.22436677970857180         0.89930688492556266     
  0.37656096430397784        -0.22700610907963789         0.89986137180809977     
  0.38143479537714881        -0.22964187783214920         0.90043477698716812     
  0.38633024995868914        -0.23227162772002866         0.90102212843997787     
  0.39124254477436532        -0.23489295837570487         0.90162708977525285     
  0.39616688009560597        -0.23750352711376996         0.90224771295962580     
  0.40109844442924442        -0.24010104855847322         0.90288324172422607     
  0.40603241921875549        -0.24268329411983214         0.90353293011701974     
  0.41096398355239394        -0.24524809134205164         0.90419601266407579     
  0.41588831887363459        -0.24779332314670974         0.90487166505962502     
  0.42080061368931077        -0.25031692699182817         0.90555909012189983     
  0.42569606827085110        -0.25281689396652751         0.90625738436004910     
  0.43056989934402207        -0.25529126783948802         0.90696557870727090     
  0.43541734476259242        -0.25773814407792517         0.90768287120515279     
  0.44023366816135434        -0.26015566885226610         0.90840809865082073     
  0.44501416358395418        -0.26254203804019072         0.90914021544477208     
  0.44975416008101110        -0.26489549624220615         0.90987912092904266     
  0.45444902627403139        -0.26721433581945286         0.91062263867470494     
  0.45909417488065829        -0.26949689596302856         0.91137010900507243     
  0.46368506719683633        -0.27174156180275094         0.91212042389458448     
  0.46821721753151085        -0.27394676356198605         0.91287260416719318     
  0.47268619758952934        -0.27611097576393828         0.91362595384304734     
  0.47708764079846189        -0.27823271649365205         0.91437765047397124     
  0.48141724657511437        -0.28031054671890088         0.91512820924969351     
  0.48567078452756363        -0.28234306967214445         0.91587602937829993     
  0.48984409858861105        -0.28432893029483436         0.91661976239435816     
  0.49393311107661464        -0.28626681474450799         0.91735823856899468     
  0.49793382667973191        -0.28815544996437520         0.91809026784691417     
  0.50184233635968156        -0.28999360331442808         0.91881454361512382     
  0.50565482117120886        -0.29178008226251073         0.91952999351768616     
  0.50936755599352423        -0.29351373413327736         0.92023513512279287     
  0.51297691317006733        -0.29519344591251140         0.92092824503976556     
  0.51647936605304379        -0.29681814410390572         0.92160988725184034     
  0.51987149244926856        -0.29838679463508611         0.92228642042798847     
  0.52314997796395202        -0.29989840280940594         0.92292870313258546     
  0.52631161923916259        -0.30135201329984035         0.92356397794232192     
  0.52935332708380212        -0.30274671018115806         0.92418152164317613     
  0.53227212949203950        -0.30408161699645342         0.92478012581320834     
  0.53506517454725655        -0.30535589685406145         0.92535849057181618     
  0.53772973320867334        -0.30656875255086258         0.92591520094813662     
  0.54026320197794131        -0.30771942671800834         0.92644937943317618     
  0.54266310544310903        -0.30880720198514811         0.92695978730961814     
  0.54492709869750000        -0.30983140115932645         0.92744545094939335     
  0.54705296963117500        -0.31079138741483098         0.92790457118823322     
  0.54903864109280387        -0.31168656449041415         0.92833677999022102     
  0.55088217291995112        -0.31251637689048467         0.92874083466784607     
  0.55258176383600321        -0.31328031008707613         0.92911579390269639     
  0.55413575321230801        -0.31397789071967375         0.92946060833531519     
  0.55554262269467047        -0.31460868679037829         0.92977442162246637     
  0.55680099769454039        -0.31517230785255829         0.93005653970864277     
  0.55790964874804727        -0.31566840519256217         0.93030630686981142     
  0.55886749275376912        -0.31609667200766656         0.93052275942450713     
  0.55967359412476425        -0.31645684359460297         0.93070561226435111     
  0.56032716598451293        -0.31674869760515822         0.93085446923166160     
  0.56082757199575373        -0.31697205463041334         0.93096834049815791     
  0.56117433266834049        -0.31712678082823392         0.93104753498881354     
  0.56136718629466154        -0.31721281496238918         0.93109159054543966     
  0.56147328097211846        -0.31726013947853815         0.93111585662469909     
  0.56173258153772898        -0.31737578650999432         0.93117526755169544     
  0.56219619748362359        -0.31758249947067851         0.93128147285383422     
  0.56285931863047545        -0.31787803714634377         0.93143376237678155     
  0.56371492856248251        -0.31825913903388553         0.93163087277623358     
  0.56475396068663608        -0.31872160248342624         0.93187108713550904     
  0.56596540204068757        -0.31926033819596839         0.93215236681504754     
  0.56733641147305558        -0.31986943332335388         0.93247237552320583     
  0.56885245614640489        -0.32054222340622635         0.93282830595871025     
  0.57049746571772320        -0.32127137230791447         0.93321698738515069     
  0.57225400273818827        -0.32204895894416785         0.93363508827825326     
  0.57410344751658637        -0.32286656950625642         0.93407816984240499     
  0.57602619550337830        -0.32371539384795717         0.93455036238962075     
  0.57800186510942597        -0.32458632472018079         0.93502397519567459     
  0.58000951375911458        -0.32547005857865807         0.93551893147869281     
  0.58202785988888528        -0.32635719675310038         0.93601693438087252     
  0.58403550853857389        -0.32723834584461875         0.93651999889401760     
  0.58601117814462156        -0.32810421630660092         0.93701892355318706     
  0.58793392613141349        -0.32894571825796109         0.93750899773540630     
  0.58978337090981159        -0.32975405367271404         0.93798449765473801     
  0.59153990793027666        -0.33052080418302876         0.93844025464533176     
  0.59318491750159497        -0.33123801382206502         0.93887071637588326     
  0.59470096217494428        -0.33189826611666906         0.93927066217871524     
  0.59607197160731229        -0.33249475501825404         0.93963517278592923     
  0.59728341296136378        -0.33302134923465154         0.93995984519427467     
  0.59832244508551735        -0.33347264960370232         0.94023927659189266     
  0.59917805501752441        -0.33384403926222361         0.94047097576627392     
  0.59984117616437627        -0.33413172668548952         0.94065135929111943     
  0.60030479211027088        -0.33433278362586938         0.94077791738980387     
  0.60056409267588140        -0.33444520709858605         0.94084858816922923     
  0.60067255699090005        -0.33449222745744928         0.94087827586612338     
  0.60087552391581156        -0.33458020629836699         0.94093387536105566     
  0.60124046881592974        -0.33473836615596148         0.94103400279017302     
  0.60176711625962209        -0.33496653546840255         0.94117886818635677     
  0.60245496161214362        -0.33526442069061418         0.94136870838871478     
  0.60330333516652757        -0.33563163470108481         0.94160395738877767     
  0.60431140878222722        -0.33606770046156442         0.94188504408335094     
  0.60547819780985779        -0.33657205280198788         0.94221214006155418     
  0.60680256234985297        -0.33714404007613685         0.94258734069267769     
  0.60828320846490991        -0.33778292594602782         0.94301011287281633     
  0.60991868948266703        -0.33848789134210888         0.94348199748438555     
  0.61170740742600671        -0.33925803660224851         0.94400433334661571     
  0.61364761458244144        -0.34009238378025947         0.94457857972268977     
  0.61573741521590430        -0.34098987911036921         0.94520673736277749     
  0.61797476742129342        -0.34194939561213394         0.94589121952402455     
  0.62035748512087718        -0.34296973581933932         0.94663497408365649     
  0.62288324020104657        -0.34404963461592175         0.94744212742227507     
  0.62554956478755741        -0.34518776216175856         0.94831794689591442     
  0.62835385365715701        -0.34638272689121613         0.94927032990359272     
  0.63129336678330839        -0.34763307856758502         0.95031089810276859     
  0.63436523201356310        -0.34893731137695133         0.95146039699758234     
  0.63756644787599059        -0.35029386704564031         0.95276590139920769     
  0.64089388651193535        -0.35153806898402390         0.95444763982298864     
  0.64434429673224602        -0.35236543517255442         0.95595395248582893     
  0.64791430719399723        -0.35321915160873202         0.95733323369592149     
  0.65160042969460108        -0.35409817018314543         0.95866351600832023     
  0.65539906258009639        -0.35500142134456636         0.95996821624096651     
  0.65930649426428278        -0.35592781608317314         0.96125882221002379     
  0.66331890685526640        -0.35687624789069289         0.96254094223950293     
  0.66743237988587201        -0.35784559469174493         0.96381933022631694     
  0.67164289414427802        -0.35883472074118666         0.96509535018330506     
  0.67594633560113260        -0.35984247848277751         0.96637080064139058     
  0.68033849942931246        -0.36086771036499199         0.96764678405037352     
  0.68481509411239971        -0.36190925061032592         0.96892360473074046     
  0.68937174563785875        -0.36296592693493251         0.97020157897150661     
  0.69400400177082044        -0.36403656221591379         0.97148089252399172     
  0.69870733640429383        -0.36511997610405450         0.97276129948870182     
  0.70347715398155886        -0.36621498658023055         0.97404252087517218     
  0.70830879398641522        -0.36732041145414479         0.97532466777366023     
  0.71319753549690346        -0.36843506980443530         0.97660671252542819     
  0.71813860179804667        -0.36955778335957445         0.97788860227354790     
  0.72312716504910657        -0.37068737781931088         0.97916981604607267     
  0.72815835100079429        -0.37182268411672614         0.98044975175742033     
  0.73322724375782522        -0.37296253962125592         0.98172771275958803     
  0.73832889058216644        -0.37410578928328869         0.98300347712051428     
  0.74345830673228197        -0.37525128672117869         0.98427612261319253     
  0.74861048033364819        -0.37639789525171574         0.98554523682693929     
  0.75378037727578084        -0.37754448886527309         0.98680906729715201     
  0.75896294613098791        -0.37868995314700371         0.98806835503934076     
  0.76415312309004302        -0.37983318614558892         0.98932175831806446     
  0.76934583690995695        -0.38097309919114913         0.99056853027340841     
  0.77453601386901205        -0.38210861766401594         0.99180794249584614     
  0.77971858272421912        -0.38323868171613201         0.99303941147850250     
  0.78488847966635178        -0.38436224694689763         0.99426202246922601     
  0.79004065326771800        -0.38547828503531945         0.99547502722486680     
  0.79517006941783352        -0.38658578433033630         0.99667764207969500     
  0.80027171624217475        -0.38768375040120590         0.99786898202514696     
  0.80534060899920568        -0.38877120654983471         0.99904852187061777     
  0.81037179495089340        -0.38984719428691633          1.0002152703541418     
  0.81536035820195329        -0.39091077377372385          1.0012653309805166     
  0.82030142450309651        -0.39196102423136925          1.0024182974173927     
  0.82519016601358475        -0.39299704431930760          1.0036308386072619     
  0.83002180601844111        -0.39401795248481730          1.0047385368413098     
  0.83479162359570613        -0.39502288728514501          1.0058293740495530     
  0.83949495822917952        -0.39601100768394554          1.0069026997571708     
  0.84412721436214122        -0.39698149332359872          1.0079575341514517     
  0.84868386588760025        -0.39793354477492304          1.0089933108949367     
  0.85316046057068751        -0.39886638376574923          1.0100096434893513     
  0.85755262439886737        -0.39977925338975617          1.0110039867021288     
  0.86185606585572194        -0.40067141829691066          1.0119774763070293     
  0.86606658011412796        -0.40154216486679156          1.0129286084046412     
  0.87018005314473357        -0.40239080136601785          1.0138566369290023     
  0.87419246573571718        -0.40321665809093948          1.0147608180456968     
  0.87809989741990357        -0.40401908749669230          1.0156404428800521     
  0.88189853030539889        -0.40479746431365610          1.0164947422702151     
  0.88558465280600274        -0.40555118565230264          1.0173235591463832     
  0.88915466326775394        -0.40627967109736002          1.0181246251595497     
  0.89260507348806462        -0.40698236279216965          1.0188987215767671     
  0.89593251212400937        -0.40765872551405735          1.0196447955609367     
  0.89913372798643687        -0.40830824674148991          1.0203623547787852     
  0.90220559321669158        -0.40893043671374113          1.0210502643243884     
  0.90514510634284295        -0.40952482848374283          1.0217085643569486     
  0.90794939521244256        -0.41009097796475213          1.0223360992727919     
  0.91061571979895339        -0.41062846397142533          1.0229325872332771     
  0.91314147487912278        -0.41113688825584421          1.0234978800602688     
  0.91552419257870654        -0.41161587553900758          1.0240302326618451     
  0.91776154478409566        -0.41206507353826272          1.0245300296618920     
  0.91985134541755853        -0.41248415299112001          1.0249973535765124     
  0.92179155257399326        -0.41287280767587453          1.0254305415499025     
  0.92358027051733294        -0.41323075442943924          1.0258304855639524     
  0.92521575153509006        -0.41355773316281225          1.0261957898181713     
  0.92669639765014700        -0.41385350687465788          1.0265264868220374     
  0.92802076219014218        -0.41411786166367848          1.0268222164512755     
  0.92918755121777274        -0.41435060674098245          1.0270828348790484     
  0.93019562483347240        -0.41455157444522334          1.0273075424173579     
  0.93104399838785634        -0.41472062026838574          1.0274973323882175     
  0.93173184374037787        -0.41485762291975736          1.0276509108243133     
  0.93225849118407023        -0.41496248455177864          1.0277684923767789     
  0.93262343608418841        -0.41503513195362640          1.0278499508465913     
  0.93282640300909991        -0.41507552921652058          1.0278952654742415     
  0.93291801725723589        -0.41509376210190840          1.0279157209357968     
  0.93310580403251342        -0.41513113225429527          1.0279576543982565     
  0.93344246125040553        -0.41519811867543860          1.0280328159848817     
  0.93392603951965514        -0.41529431760104718          1.0281407846485171     
  0.93455363979303296        -0.41541912990399166          1.0282808945264417     
  0.93532148982577801        -0.41557177700804226          1.0284523097635168     
  0.93622497241969338        -0.41575130738879706          1.0286538207998746     
  0.93725865422916710        -0.41595660334506790          1.0288846962426235     
  0.93841631871433695        -0.41618638872584734          1.0291431389835755     
  0.93969100362025171        -0.41643923765639279          1.0294277164613506     
  0.94107504288464539        -0.41671358420962978          1.0297364526425294     
  0.94256011275830043        -0.41700773294387328          1.0300675265144223     
  0.94413728187262169        -0.41731987021744693          1.0304199284674771     
  0.94579706495784543        -0.41764807618496247          1.0307903330953980     
  0.94752947989070979        -0.41799033737648095          1.0311765871468825     
  0.94932410772935594        -0.41834455975884011          1.0315924664450331     
  0.95117015537481853        -0.41870858217784779          1.0319894112758980     
  0.95305652048246559        -0.41908019008064845          1.0324100816865012     
  0.95497185823311848        -0.41945712941925284          1.0328377252802756     
  0.95690464956234866        -0.41983712063884859          1.0332690340580106     
  0.95884327043765116        -0.42021787265795152          1.0336954917681762     
  0.96077606176688135        -0.42059709675158680          1.0341327995462370     
  0.96269139951753424        -0.42097252025336696          1.0345603906332530     
  0.96457776462518130        -0.42134189999743404          1.0349815437607477     
  0.96642381227064389        -0.42170303542662635          1.0353935582498934     
  0.96821844010929003        -0.42205378129880555          1.0357940603439655     
  0.96995085504215439        -0.42239205992892226          1.0361809298114697     
  0.97161063812737813        -0.42271587291002100          1.0365510159603220     
  0.97318780724169940        -0.42302331226190487          1.0369037340200542     
  0.97467287711535444        -0.42331257096152874          1.0372353888433461     
  0.97605691637974812        -0.42358195281432720          1.0375444632509427     
  0.97733160128566288        -0.42382988163059099          1.0378292189317981     
  0.97848926577083273        -0.42405490967571835          1.0380877363563372     
  0.97952294758030645        -0.42425572536787182          1.0383186668122992     
  0.98042643017422182        -0.42443116020186417          1.0385205213713182     
  0.98119428020696686        -0.42458019488627197          1.0386920155813304     
  0.98182188048034469        -0.42470196470176680          1.0388321332508668     
  0.98230545874959430        -0.42479576417843101          1.0389401753543719     
  0.98264211596748641        -0.42486105180844125          1.0390153934390907     
  0.98282990274276394        -0.42489746426905162          1.0390573520720254     
  0.98294797967000413        -0.42492035798429484          1.0390837370925001     
  0.98326388579693513        -0.42498160167435739          1.0391544570661211     
  0.98383190115209618        -0.42509169621465970          1.0392812246911256     
  0.98465159704228877        -0.42525051626657684          1.0394645160126457     
  0.98572218803309841        -0.42545784893914740          1.0397038240811798     
  0.98704263176486895        -0.42571341355422399          1.0399989752614942     
  0.98861163928535978        -0.42601686418282603          1.0403496366282348     
  0.99042767804549325        -0.42636779087592336          1.0407557225333663     
  0.99248897385838042        -0.42676572080606429          1.0412166735397215     
  0.99479351278642048        -0.42721011950092835          1.0417322900859798     
  0.99733904316884181        -0.42770039220322797          1.0423016145261141     
   1.0001230778478856        -0.42823588536080287          1.0429246314259697     
   1.0031428966114619        -0.42881588824231320          1.0436006879130286     
   1.0063955488574527        -0.42943963467097024          1.0443291074678456     
   1.0098778564802009        -0.43010630486741885          1.0451094219688550     
   1.0135864169777979        -0.43081502739218069          1.0459406567504992     
   1.0175176067778138        -0.43156488117764835          1.0468224199706506     
   1.0216675847785788        -0.43235489763937335          1.0477537991176491     
   1.0260322961027377        -0.43318406285626909          1.0487340546012591     
   1.0306074760595227        -0.43405131980933842          1.0497622830946709     
   1.0353886543119253        -0.43495557066860852          1.0508377880796138     
   1.0403711592447393        -0.43589567911812022          1.0519592153180164     
   1.0455501225292265        -0.43687047270905721          1.0531267588260558     
   1.0509204838799584        -0.43787874523140174          1.0543383480743969     
   1.0564769959991955        -0.43891925909487450          1.0555934667589677     
   1.0622142297039818        -0.43999074771033386          1.0568909996672502     
   1.0681265792309447        -0.44109191786327173          1.0582299421390837     
   1.0742082677136231        -0.44222145207154678          1.0596092924440017     
   1.0804533528269715        -0.44337801092002505          1.0610278984716712     
   1.0868557325935293        -0.44456023536534994          1.0624846686720610     
   1.0934091513455793        -0.44576674900463054          1.0639784142253295     
   1.1001072058374728        -0.44699616030241207          1.0655079807512002     
   1.1069433515021514        -0.44824706477086945          1.0670721811409478     
   1.1139109088457468        -0.44951804709873455          1.0686695076326127     
   1.1210030699740183        -0.45080768322503462          1.0702994143889140     
   1.1282129052442449        -0.45211454235426446          1.0719598219211537     
   1.1355333700360775        -0.45343718891014900          1.0736501657873543     
   1.1429573116347311        -0.45477418442565948          1.0753685189465352     
   1.1504774762197969        -0.45612408936743604          1.0771135390194295     
   1.1580865159528406        -0.45748546489322250          1.0788841996640997     
   1.1657769961568649        -0.45885687454135660          1.0806801243677466     
   1.1735414025806206        -0.46023688585175249          1.0824960332548554     
   1.1813721487406683        -0.46162407191819144          1.0843342568711352     
   1.1892615833340170        -0.46301701287206731          1.0861921919402830     
   1.1972019977140955        -0.46441429729805206          1.0880679918444003     
   1.2051856334227560        -0.46581452358241898          1.0899603400229885     
   1.2132046897709445        -0.46721630119501362          1.0918674729571500     
   1.2212513314606377        -0.46861825190608286          1.0937879131540349     
   1.2293176962405923        -0.47001901093936627          1.0957198298724014     
   1.2373959025884329        -0.47141722806301639          1.0976616238354482     
   1.2454780574115671        -0.47281156862006307          1.0996114914224659     
   1.2535562637594078        -0.47420071450024837          1.1015677680024396     
   1.2616226285393624        -0.47558336505515691          1.1035285994709487     
   1.2696692702290555        -0.47695823795864334          1.1054916508853583     
   1.2776883265772441        -0.47832407001461186          1.1074564896939945     
   1.2856719622859045        -0.47967961791424557          1.1094193213837311     
   1.2936123766659831        -0.48102365894480331          1.1113801637486362     
   1.3015018112593317        -0.48235499165211465          1.1133358351344491     
   1.3093325574193795        -0.48367243645889613          1.1152841556385515     
   1.3170969638431351        -0.48497483624100252          1.1172236211371729     
   1.3247874440471594        -0.48626105686369708          1.1191520904214425     
   1.3323964837802031        -0.48752998767999384          1.1210667015379148     
   1.3399166483652689        -0.48878054199308585          1.1229593121614163     
   1.3473405899639226        -0.49001165748482300          1.1248496518377780     
   1.3546610547557552        -0.49122229661215183          1.1267123766205358     
   1.3618708900259817        -0.49241144697337358          1.1285529011379742     
   1.3689630511542532        -0.49357812164601617          1.1303692529296141     
   1.3759306084978487        -0.49472135949805041          1.1321590385657079     
   1.3827667541625273        -0.49584022547411866          1.1339198450776073     
   1.3894648086544208        -0.49693381085837501          1.1356477013573634     
   1.3960182274064707        -0.49800123351546965          1.1373411597615151     
   1.4024206071730285        -0.49904163811114116          1.1389940635695397     
   1.4086656922863769        -0.50005419631381498          1.1406128824424093     
   1.4147473807690554        -0.50103810697853413          1.1421835702702852     
   1.4206597302960182        -0.50199259631448767          1.1437148562879715     
   1.4263969640008045        -0.50291691803733318          1.1451755882365691     
   1.4319534761200416        -0.50381035350744230          1.1465755283920451     
   1.4373238374707735        -0.50467221185514577          1.1477549657370654     
   1.4425028007552607        -0.50559583790705831          1.1490805375829380     
   1.4474853056880748        -0.50657388005288639          1.1503227485427014     
   1.4522664839404773        -0.50750379234300125          1.1516136554021905     
   1.4568416638972623        -0.50838574962004324          1.1528380286375119     
   1.4612063752214213        -0.50921994996027198          1.1541429869167297     
   1.4653563532221863        -0.51000660988684809          1.1552741146847827     
   1.4692875430222021        -0.51074595980630688          1.1563348187854445     
   1.4729961035197991        -0.51143823967658275          1.1574163235391364     
   1.4764784111425473        -0.51208369491332995          1.1584445307364670     
   1.4797310633885381        -0.51268257253987037          1.1594086427183370     
   1.4827508821521145        -0.51323511758483009          1.1605120166307152     
   1.4855349168311582        -0.51374156973053464          1.1611564458416737     
   1.4880804472135796        -0.51420216021432730          1.1619209295645336     
   1.4903849861416196        -0.51461710898438384          1.1626037281938588     
   1.4924462819545068        -0.51498662211127411          1.1632313880682226     
   1.4942623207146402        -0.51531088945680326          1.1637866271180002     
   1.4958313282351310        -0.51559008260351158          1.1642677617667436     
   1.4971517719669016        -0.51582435305500174          1.1646768488815336     
   1.4982223629577112        -0.51601383074422358          1.1650072546997299     
   1.4990420588479039        -0.51615862301925808          1.1652600834450315     
   1.4996100742030649        -0.51625881521583850          1.1654356682563622     
   1.4999259803299960        -0.51631448728538165          1.1655332810428920     
   1.5005009781464778        -0.51641572623469434          1.1657096181671671     
   1.5026390863807073        -0.51679112931085824          1.1663729276884947     
   1.5064835142170310        -0.51746196415275258          1.1675718311398300     
   1.5120313601844739        -0.51842063499964619          1.1693181673870077     
   1.5192773083247644        -0.51965606477908122          1.1716171337532009     
   1.5282143037644003        -0.52115392016214945          1.1744999496886506     
   1.5388336226478929        -0.52289676896874349          1.1779519968562313     
   1.5511248924135139        -0.52486427140784575          1.1820147495980144     
   1.5650761050523228        -0.52703341538053394          1.1866996645442285     
   1.5806736298803894        -0.52937879820640565          1.1920125613558408     
   1.5979022272615520        -0.53187295417456137          1.1979780469783283     
   1.6167450636746108        -0.53448672471844905          1.2046116195295760     
   1.6371837282456656        -0.53718966543673419          1.2119118523358712     
   1.6591982507805731        -0.53995048178286731          1.2199081318665599     
   1.6827671213012279        -0.54273748323598614          1.2286012297162852     
   1.7078673110762177        -0.54551904432733644          1.2380046172824277     
   1.7344742951299619        -0.54826406015107076          1.2481285834006834     
   1.7625620762107153        -0.55094238398511763          1.2589839042905933     
   1.7921032101952985        -0.55352523536370435          1.2705836211614359     
   1.8230688329064417        -0.55598556829209833          1.2829471540123130     
   1.8554286883169495        -0.55829839114278346          1.2960984332010508     
   1.8891511581133829        -0.56044103195864103          1.3100722207936961     
   1.9242032925905126        -0.56239334524121520          1.3249293907862132     
   1.9605508428464637        -0.56413785865698796          1.3407643086007131     
   1.9981582942471512        -0.56565986030892534          1.3577478043494104     
   2.0369889011273465        -0.56694742918172769          1.3762252365707821     
   2.0770047226945034        -0.56799141299885858          1.3971905423994875     
   2.1181666601002735        -0.56507471555392463          1.4230844400216165     
   2.1604344946435114        -0.55906371838124180          1.4439730544291813     
   2.2037669270674369        -0.55296714952251580          1.4628101792820898     
   2.2481216179125827        -0.54679466549862243          1.4804457540880531     
   2.2934552288860850        -0.54055577987993442          1.4972022186459082     
   2.3397234652069150        -0.53425984220150202          1.5132457600324651     
   2.3868811188856656        -0.52791601882215677          1.5286755460376797     
   2.4348821128966236        -0.52153327572126218          1.5435560415312795     
   2.4836795461989452        -0.51512036321141486          1.5579299954303467     
   2.5332257395629725        -0.50868580253149398          1.5718297763799947     
   2.5834722821568974        -0.50223787427211986          1.5852778005272874     
   2.6343700788482618        -0.49578460857480355          1.5982919777391269     
   2.6858693981740740        -0.48933377703684983          1.6108860262626867     
   2.7379199209326739        -0.48289288624636206          1.6230724440070674     
   2.7904707893498690        -0.47646917286544099          1.6348597117670078     
   2.8434706567712955        -0.47006960017479399          1.6462562006622359     
   2.8968677378324621        -0.46370085598939120          1.6572708214776624     
   2.9506098590574443        -0.45736935185243199          1.6679094133402765     
   3.0046445098368006        -0.45108122341360646          1.6781793824100790     
   3.0589188937348930        -0.44484233189736366          1.6880861658593058     
   3.1133799800764859        -0.43865826656751195          1.6976375715601368     
   3.1679745557622145        -0.43253434809587549          1.7068392363338447     
   3.2226492772622994        -0.42647563274481903          1.7156981284021051     
   3.2773507227377006        -0.42048691727610971          1.7242204499476066     
   3.3320254442377855        -0.41457274450174247          1.7324148450012389     
   3.3866200199235141        -0.40873740939589909          1.7402836306210423     
   3.4410811062651070        -0.40298496569106740          1.7478376216015981     
   3.4953554901631994        -0.39731923288544513          1.7550830964908759     
   3.5493901409425557        -0.39174380359300587          1.7620270734662657     
   3.6031322621675379        -0.38626205117196477          1.7686773345333209     
   3.6565293432287045        -0.38087713757177999          1.7750396250708196     
   3.7095292106501310        -0.37559202134322800          1.7811229997836062     
   3.7620800790673261        -0.37040946576042816          1.7869350102790280     
   3.8141306018259260        -0.36533204700796201          1.7924917080755176     
   3.8656299211517382        -0.36036216239036789          1.7977738959910989     
   3.9165277178431026        -0.35550203852529805          1.8028162843144548     
   3.9667742604370275        -0.35075373948545668          1.8076174781463190     
   4.0163204538010548        -0.34611917485809984          1.8121848560622333     
   4.0651178871033764        -0.34160010769433768          1.8165263141692258     
   4.1131188811143344        -0.33719816232374977          1.8206492196509680     
   4.1602765347930850        -0.33291483201288297          1.8245611565013868     
   4.2065447711139150        -0.32875148644905161          1.8282694651274780     
   4.2518783820874173        -0.32470937903351293          1.8317810173297797     
   4.2962330729325631        -0.32078965397052434          1.8351032999419976     
   4.3395655053564886        -0.31699335314103538          1.8382432823381551     
   4.3818333398997265        -0.31332142275181168          1.8412058104015789     
   4.4229952773054961        -0.30977471975264331          1.8440034693121288     
   4.4630110988726539        -0.30635401801597018          1.8466371818297860     
   4.5018417057528488        -0.30306001427475621          1.8491149453982236     
   4.5394491571535358        -0.29989333381578454          1.8514432088756716     
   4.5757967074094879        -0.29685453592673333          1.8536281182143506     
   4.6108488418866171        -0.29394411909642287          1.8556746912095103     
   4.6445713116830500        -0.29116252596853243          1.8575891436534808     
   4.6769311670935583        -0.28851014804985242          1.8593765175247483     
   4.7078967898047015        -0.28598733017479866          1.8610434586155391     
   4.7374379237892850        -0.28359437472844984          1.8625930033814393     
   4.7655257048700381        -0.28133154563081825          1.8640307645756045     
   4.7921326889237825        -0.27919907208540667          1.8653613754822913     
   4.8172328786987721        -0.27719715209536067          1.8665883942391852     
   4.8408017492194269        -0.27532595575070046          1.8677150532807323     
   4.8628162717543342        -0.27358562829021088          1.8687490164328850     
   4.8832549363253897        -0.27197629294157111          1.8696898028701243     
   4.9020977727384478        -0.27049805354321621          1.8705419132217029     
   4.9193263701196104        -0.26915099695118833          1.8713083924039560     
   4.9349238949476772        -0.26793519523374343          1.8719919873346773     
   4.9488751075864865        -0.26685070765543284          1.8725952662761061     
   4.9611663773521073        -0.26589758244990574          1.8731203771303007     
   4.9717856962355995        -0.26507585837397946          1.8735692090456992     
   4.9807226916752354        -0.26438556601438917          1.8739433914203434     
   4.9879686398155263        -0.26382672873823365          1.8742445442453186     
   4.9935164857829690        -0.26339936278635201          1.8744738378128700     
   4.9973609136192927        -0.26310347323180089          1.8746318093795240     
   4.9994990218535218        -0.26293900304990570          1.8747196599864240     
   5.0007156830663968        -0.26284544258843257          1.8747694290747530     
   5.0037701234010106        -0.26261065087403890          1.8748943970133154     
   5.0092621631671870        -0.26218881686929368          1.8751177160945265     
   5.0171876574063914        -0.26158082786936476          1.8754384857376083     
   5.0275390118925207        -0.26078808289206129          1.8758533294710800     
   5.0403061482348575        -0.25981241174869096          1.8763592833702767     
   5.0554766037827044        -0.25865605870309322          1.8769534112941402     
   5.0730355605907338        -0.25732166972793413          1.8776294029107587     
   5.0929658643604609        -0.25581227878227430          1.8783835401862568     
   5.1152480426862708        -0.25413129251846012          1.8792076349654820     
   5.1398603246593595        -0.25228247340074378          1.8800948721062529     
   5.1667786623923018        -0.25026992134545878          1.8810460203177382     
   5.1959767546366651        -0.24809805403314561          1.8820452634029698     
   5.2274260725436754        -0.24577158606065402          1.8830878909438464     
   5.2610958875731821        -0.24329550711053621          1.8841658715939931     
   5.2969533015374539        -0.24067505931993977          1.8852713062028055     
   5.3349632787570886        -0.23791571403303374          1.8863954429590652     
   5.3750886803010216        -0.23502314812025737          1.8875305869683836     
   5.4172903002789976        -0.23200322004466173          1.8886674678111401     
   5.4615269041520591        -0.22886194585053837          1.8897984724705110     
   5.5077552690242140        -0.22560547524260571          1.8909142113189465     
   5.5559302258762617        -0.22224006791546652          1.8920074693493250     
   5.6060047037007319        -0.21877207028308610          1.8930695195115901     
   5.6579297754949476        -0.21520789274689645          1.8940920559209633     
   5.7116547060673586        -0.21155398762904731          1.8950694191731534     
   5.7671270016104952        -0.20781682788453032          1.8959913407002162     
   5.8242924609921474        -0.20400288669262762          1.8968550331067933     
   5.8830952287146765        -0.20011861801460257          1.8976501984094925     
   5.9434778494907308        -0.19617043819095864          1.8983719176622582     
   6.0053813243820535        -0.19216470863814028          1.8990142047129261     
   6.0687451684465472        -0.18810771969140133          1.8995723891304905     
   6.1335074698372649        -0.18400567562788289          1.9000411710517484     
   6.1996049502955923        -0.17986468089184665          1.9004171203619584     
   6.2669730269795227        -0.17569072753261566          1.9006967154809009     
   6.3355458755666048        -0.17148968385517133          1.9008686676158064     
   6.4052564945699215        -0.16726728427360660          1.9009399593394949     
   6.4760367708042459        -0.16302912034879052          1.9009037365579662     
   6.5478175459384254        -0.15878063298368905          1.9007593808286853     
   6.6205286840689457        -0.15452710574281875          1.9005090676074767     
   6.6940991402486771        -0.15027365925627928          1.9001362286816967     
   6.7684570299038196        -0.14602524666371003          1.8996554929197824     
   6.8435296990712411        -0.14178665004929536          1.8990617590528167     
   6.9192437953875654        -0.13756247781558867          1.8983546167670837     
   6.9955253397606603        -0.13335716294136724          1.8975344097778426     
   7.0722997986534919        -0.12917496206692713          1.8966019346060321     
   7.1494921569097150        -0.12501995534912219          1.8955580550515898     
   7.2270269910498470        -0.12089604702797013          1.8944045410244104     
   7.3048285429664084        -0.11680696664674856          1.8931424631160589     
   7.3828207939460206        -0.11275627086810086          1.8917743433565282     
   7.4609275389461427        -0.10874734582972073          1.8903023621213886     
   7.5390724610538573        -0.10478340998461200          1.8887286944780892     
   7.6171792060539794        -0.10086751737267513          1.8870558765595911     
   7.6951714570335916         -9.7002561272397314E-002     1.8852871562356344     
   7.7729730089501530         -9.3191278183662074E-002     1.8834264164782690     
   7.8505078430902850         -8.9436252095107083E-002     1.8814753000450262     
   7.9277002013465081         -8.5739918991992403E-002     1.8794384364382875     
   8.0044746602393406         -8.2104571563160644E-002     1.8773193224705571     
   8.0807562046124346         -7.8532364068336358E-002     1.8751182346822342     
   8.1564703009287580         -7.5025317329696251E-002     1.8728490848162651     
   8.2315429700961804         -7.1585323814307322E-002     1.8705060899740815     
   8.3059008597513220         -6.8214152776667758E-002     1.8680961166000845     
   8.3794713159310543         -6.4913455433151412E-002     1.8656238622441712     
   8.4521824540615746         -6.1684770142665157E-002     1.8630936401939415     
   8.5239632291957541         -5.8529527570224893E-002     1.8605100316018512     
   8.5947435054300794         -5.5449055812473835E-002     1.8578782324211620     
   8.6644541244333944         -5.2444585466354110E-002     1.8551984021675039     
   8.7330269730204773         -4.9517254624227292E-002     1.8524801942847295     
   8.8003950497044077         -4.6668113780694354E-002     1.8497262101369822     
   8.8664925301627360         -4.3898130638199917E-002     1.8469394973377879     
   8.9312548315534528         -4.1208194800215869E-002     1.8441309052936972     
   8.9946186756179465         -3.8599122342378944E-002     1.8412987096499154     
   9.0565221505092701         -3.6071660253424120E-002     1.8384501231103505     
   9.1169047712853235         -3.3626490739089854E-002     1.8355899329071157     
   9.1757075390078526         -3.1264235383398287E-002     1.8327227929055379     
   9.2328729983895048         -2.8985459162823135E-002     1.8298334387716644     
   9.2883452939326414         -2.6790674309857376E-002     1.8269892732961535     
   9.3420702245050524         -2.4680344023394030E-002     1.8241330200028585     
   9.3939952962992681         -2.2654886024130461E-002     1.8212906442424346     
   9.4440697741237383         -2.0714675953913630E-002     1.8184667489111004     
   9.4922447309757860         -1.8860050618563551E-002     1.8156673740562383     
   9.5384730958479409         -1.7091311074246218E-002     1.8129017626459873     
   9.5827096997210024         -1.5408725557929048E-002     1.8101703497522836     
   9.6249113196989775         -1.3812532262839405E-002     1.8074812050011824     
   9.6650367212429114         -1.2302941960165681E-002     1.8048391829934887     
   9.7030466984625470         -1.0880140468501942E-002     1.8022544563282139     
   9.7389041124268179         -9.5442909727359027E-003     1.7997297094293880     
   9.7725739274563246         -8.2955361942255168E-003     1.7972722870116882     
   9.8040232453633358         -7.1340004142014246E-003     1.7948945515636405     
   9.8332213376076982         -6.0597913523671165E-003     1.7925985791879582     
   9.8601396753406405         -5.0730019026354878E-003     1.7903957182445926     
   9.8847519573137284         -4.1737117278162206E-003     1.7882922992145036     
   9.9070341356395382         -3.3619887147657845E-003     1.7863014428592481     
   9.9269644394092662         -2.6378902908489321E-003     1.7844299396064960     
   9.9445233962172956         -2.0014646009279824E-003     1.7826972329000579     
   9.9596938517651417         -1.4527515396595136E-003     1.7811100828567137     
   9.9724609881074784         -9.9178361978513596E-004     1.7796866353132139     
   9.9828123425936077         -6.1858660344138450E-004     1.7784462076932503     
   9.9907378368328139         -3.3317956188327891E-004     1.7774121230609727     
   9.9962298765989885         -1.3557217437265567E-004     1.7766153293739231     
   9.9992843169336041         -2.5730712953087043E-005     1.7761022596575358     


==> anc/phase11+omnes11.dat <==
  -1.9932624487587929          0.0000000000000000         0.23409386863314294     
  -1.9646737262712932          0.0000000000000000         0.23663924684443444     
  -1.9139440337132032          0.0000000000000000         0.24129610250565639     
  -1.8422508487880491          0.0000000000000000         0.24820182803587296     
  -1.7512731647414914          0.0000000000000000         0.25756143140867593     
  -1.6431430735586139          0.0000000000000000         0.26965699083720918     
  -1.5203949344691035          0.0000000000000000         0.28485893138736040     
  -1.3859058097465633          0.0000000000000000         0.30363913914477708     
  -1.2428279855495163          0.0000000000000000         0.32658425543978153     
  -1.0945150703095916          0.0000000000000000         0.35440527643803660     
 -0.94444338293840846          0.0000000000000000         0.38793539680685118     
 -0.79613046769848383          0.0000000000000000         0.42810041536975491     
 -0.65305264350143677          0.0000000000000000         0.47583304641188356     
 -0.51856351877889650          0.0000000000000000         0.53188275048759981     
 -0.39581537968938618          0.0000000000000000         0.59644913663850463     
 -0.28768528850650854          0.0000000000000000         0.66855729093076177     
 -0.19670760445995084          0.0000000000000000         0.74515012036310380     
 -0.12501441953479675          0.0000000000000000         0.82009960986098851     
  -7.4284726976706739E-002     0.0000000000000000         0.88382959863210586     
  -4.5696004489207298E-002     0.0000000000000000         0.92479660528657937     
  -3.8751991658699844E-002     0.0000000000000000         0.93539445141014421     
  -3.7878817561813521E-002     0.0000000000000000         0.93674636750950602     
  -3.6341052988118183E-002     0.0000000000000000         0.93913794523675043     
  -3.4193920287115744E-002     0.0000000000000000         0.94250027397954261     
  -3.1514978014305112E-002     0.0000000000000000         0.94673358223697757     
  -2.8401039233579353E-002     0.0000000000000000         0.95170850650649141     
  -2.4964646007752278E-002     0.0000000000000000         0.95726768352825731     
  -2.1329996835242369E-002     0.0000000000000000         0.96322833089481152     
  -1.7628456412757631E-002     0.0000000000000000         0.96938615683489004     
  -1.3993807240247723E-002     0.0000000000000000         0.97552086660264281     
  -1.0557414014420648E-002     0.0000000000000000         0.98140341316346680     
  -7.4434752336948896E-003     0.0000000000000000         0.98680495112100752     
  -4.7645329608842577E-003     0.0000000000000000         0.99150720125629532     
  -2.6174002598818163E-003     0.0000000000000000         0.99531364797341493     
  -1.0796356861864746E-003     0.0000000000000000         0.99806074271938894     
  -2.0646158930015882E-004     0.0000000000000000         0.99962847182871883     
   2.0738219220638541E-008     0.0000000000000000          1.0000000373346514     
   1.0618886748770468E-007     0.0000000000000000          1.0000001911699847     
   2.4778588109692281E-007     0.0000000000000000          1.0000004460847760     
   4.2644296641369816E-007     0.0000000000000000          1.0000007677184257     
   6.1803672524754472E-007     0.0000000000000000          1.0000011126420409     
   7.9669381056432006E-007     0.0000000000000000          1.0000014342761905     
   9.3829082417353814E-007     0.0000000000000000          1.0000016891917207     
   1.0237414724406042E-006     0.0000000000000000          1.0000018430276467     
   1.0637392347176587E-006     0.0000000000000000          1.0000019150352268     
   1.1446272701630435E-006     0.0000000000000000          1.0000020606572031     
   1.2848116755708522E-006     0.0000000000000000          1.0000023130299984     
   1.4755177075220877E-006     0.0000000000000000          1.0000026563566877     
   1.7047668526655737E-006     0.0000000000000000          1.0000030690726285     
   1.9581556314147402E-006     0.0000000000000000          1.0000035252474773     
   2.2197631352302313E-006     0.0000000000000000          1.0000039962189746     
   2.4731519139793978E-006     0.0000000000000000          1.0000044523948097     
   2.7024010591228836E-006     0.0000000000000000          1.0000048651124791     
   2.8931070910741195E-006     0.0000000000000000          1.0000052084412112     
   3.0332914964819278E-006     0.0000000000000000          1.0000054608158591     
   3.1141795319273128E-006     0.0000000000000000          1.0000056064390392     
   1.5654307953090127E-004     0.0000000000000000          1.0002819143771335     
   8.0748961498394722E-004     0.0000000000000000          1.0014561784275915     
   1.9625715753522656E-003     0.0000000000000000          1.0035478138360288     
   3.5949785625140548E-003     0.0000000000000000          1.0065212859936230     
   5.6664809970682177E-003     0.0000000000000000          1.0103244692997932     
   8.1285325373038116E-003     0.0000000000000000          1.0148889101118608     
   1.0923427479131411E-002     0.0000000000000000          1.0201298474011284     
   1.3985656994022450E-002     0.0000000000000000          1.0259463955929156     
   1.7243445585378766E-002     0.0000000000000000          1.0322220282192074     
   2.0620433779957387E-002     0.0000000000000000          1.0388254931002496     
   2.4037468067046600E-002     0.0000000000000000          1.0456122906927452     
   2.7414456261625222E-002     0.0000000000000000          1.0524268388852873     
   3.0672244852981537E-002     0.0000000000000000          1.0591054246652609     
   3.3734474367872580E-002     0.0000000000000000          1.0654800022004920     
   3.6529369309700174E-002     0.0000000000000000          1.0713828354391335     
   3.8991420849935773E-002     0.0000000000000000          1.0766519003822694     
   4.1062923284489933E-002     0.0000000000000000          1.0811368597725701     
   4.2695330271651719E-002     0.0000000000000000          1.0847053097279278     
   4.3850412232020040E-002     0.0000000000000000          1.0872489064730151     
   4.4501358767473090E-002     0.0000000000000000          1.0886892403187205     
   4.4751725226090291E-002     0.0000000000000000          1.0892445551050658     
   4.5163131606309151E-002     0.0000000000000000          1.0901586780819597     
   4.5893157902309772E-002     0.0000000000000000          1.0917857492219727     
   4.6924859605990840E-002     0.0000000000000000          1.0940961909550484     
   4.8234075143364169E-002     0.0000000000000000          1.0970469387417232     
   4.9790122617179536E-002     0.0000000000000000          1.1005819327184854     
   5.1556531298207399E-002     0.0000000000000000          1.1046324790380615     
   5.3491898784638281E-002     0.0000000000000000          1.1091177699310708     
   5.5550862061791870E-002     0.0000000000000000          1.1139456367946792     
   5.7685160984216353E-002     0.0000000000000000          1.1190135969479376     
   5.9844769539712662E-002     0.0000000000000000          1.1242102498864925     
   6.1979068462137146E-002     0.0000000000000000          1.1294170696138714     
   6.4038031739290735E-002     0.0000000000000000          1.1345106193095462     
   6.5973399225721624E-002     0.0000000000000000          1.1393652438099320     
   6.7739807906749480E-002     0.0000000000000000          1.1438561450795335     
   6.9295855380564847E-002     0.0000000000000000          1.1478628917256846     
   7.0605070917938176E-002     0.0000000000000000          1.1512733619696112     
   7.1636772621619244E-002     0.0000000000000000          1.1539879539984494     
   7.2366798917619865E-002     0.0000000000000000          1.1559240859222377     
   7.2778205297838724E-002     0.0000000000000000          1.1570086416319501     
   7.2921645400328694E-002     0.0000000000000000          1.1574045609074624     
   7.3116870257916577E-002     0.0000000000000000          1.1579273799015062     
   7.3455208065616950E-002     0.0000000000000000          1.1588358859304821     
   7.3915480808351183E-002     0.0000000000000000          1.1600769080213802     
   7.4468778109569478E-002     0.0000000000000000          1.1615768766598300     
   7.5080336889224539E-002     0.0000000000000000          1.1632457916327008     
   7.5711731722775469E-002     0.0000000000000000          1.1649820097426185     
   7.6323290502430530E-002     0.0000000000000000          1.1666779049213223     
   7.6876587803648824E-002     0.0000000000000000          1.1682261398436844     
   7.7336860546383057E-002     0.0000000000000000          1.1695262378927354     
   7.7675198354083430E-002     0.0000000000000000          1.1704910867466045     
   7.7870423211671314E-002     0.0000000000000000          1.1710530627314577     
   7.7920252735342435E-002     1.0685289900163915E-008     1.1711976791975718     
   7.7934451470834484E-002     1.2827802381129309E-007     1.1712390626760150     
   7.7959646632546925E-002     4.8767210048798608E-007     1.1713125052446343     
   7.7995253420145752E-002     1.2101456721172136E-006     1.1714162827505918     
   7.8040437953033504E-002     2.3954282323647196E-006     1.1715480412262846     
   7.8094141316802465E-002     4.1156270306873791E-006     1.1717046732044951     
   7.8155104808956904E-002     6.4106503760553543E-006     1.1718824553331004     
   7.8221899521778576E-002     9.2853740503686395E-006     1.1720772536189026     
   7.8292959856196775E-002     1.2708700066484228E-005     1.1722845139665297     
   7.8366620225402348E-002     1.6614553671622290E-005     1.1724993900052776     
   7.8441154097797630E-002     2.0904760243662459E-005     1.1727168431113901     
   7.8514814467003202E-002     2.5453644088138759E-005     1.1729317608019101     
   7.8585874801421401E-002     3.0114101364454299E-005     1.1731391198436700     
   7.8652669514243073E-002     3.4724823990948486E-005     1.1733340079567309     
   7.8713633006397513E-002     3.9118294010900546E-005     1.1735119382051509     
   7.8767336370166474E-002     4.3129131130988284E-005     1.1736687371315306     
   7.8812520903054226E-002     4.6602361666545655E-005     1.1738006323460386     
   7.8848127690653053E-002     4.9401186978675500E-005     1.1739045808220656     
   7.8873322852365493E-002     5.1413877504340279E-005     1.1739781354862495     
   7.8887521587857543E-002     5.2559745160649001E-005     1.1740195827713265     
   7.8899478568231193E-002     5.3531133081782112E-005     1.1740544912966790     
   7.8936180428320582E-002     5.6549138559382843E-005     1.1741616471633580     
   7.9001978172016304E-002     6.2094271694974914E-005     1.1743537690840944     
   7.9096490801854241E-002     7.0352099572979765E-005     1.1746297727696029     
   7.9219151715497024E-002     8.1562251916710138E-005     1.1749880412832887     
   7.9369223649102524E-002     9.5996912263175612E-005     1.1754263600690578     
   7.9545804197472189E-002     1.1393875944814361E-004     1.1759424591788603     
   7.9747831444024447E-002     1.3566114582960897E-004     1.1765329857944564     
   7.9974090401303835E-002     1.6141141682914209E-004     1.1771945454193724     
   8.0223220336070517E-002     1.9139747608005669E-004     1.1779232809003390     
   8.0493722959936967E-002     2.2577733645384233E-004     1.1787148936372585     
   8.0783971443331465E-002     2.6465128871459875E-004     1.1795646684298224     
   8.1092220200921411E-002     3.0805633260076487E-004     1.1804675809674439     
   8.1416615390532507E-002     3.5596256955159499E-004     1.1814182956116828     
   8.1755206062792476E-002     4.0827131379674389E-004     1.1824111740204535     
   8.2105955894611907E-002     4.6481472515250751E-004     1.1834403141735996     
   8.2466755436017183E-002     5.2535680016472727E-004     1.1844995330181078     
   8.2835434796723187E-002     5.8959558013724645E-004     1.1855827040533737     
   8.3209776696169982E-002     6.5716644808183134E-004     1.1866832181004101     
   8.3587529798551899E-002     7.2764639447794389E-004     1.1877944876061162     
   8.3966422252648096E-002     8.0055913608570765E-004     1.1889098745957700     
   8.4344175355030013E-002     8.7538097444384011E-004     1.1900226893330841     
   8.4718517254476808E-002     9.5154728213516209E-004     1.1911262342677309     
   8.5087196615182811E-002     1.0284595060741312E-003     1.1922138441200574     
   8.5447996156588088E-002     1.1054925783605721E-003     1.1932789562317361     
   8.5798745988407518E-002     1.1820026268770552E-003     1.1943151148045545     
   8.6137336660667488E-002     1.2573348798973301E-003     1.1953160256473789     
   8.6461731850278584E-002     1.3308316615675087E-003     1.1962755794078928     
   8.6769980607868530E-002     1.4018403782309651E-003     1.1971879598088211     
   8.7060229091263028E-002     1.4697213991846758E-003     1.1980473688868312     
   8.7330731715129478E-002     1.5338557395675259E-003     1.1988491223775137     
   8.7579861649896160E-002     1.5936524576808135E-003     1.1995878383703886     
   8.7806120607175547E-002     1.6485556841323180E-003     1.2002589988542705     
   8.8008147853727806E-002     1.6980512058157697E-003     1.2008585453558585     
   8.8184728402097470E-002     1.7416725340347865E-003     1.2013827790248848     
   8.8334800335702970E-002     1.7790063936206093E-003     1.2018284639920607     
   8.8457461249345753E-002     1.8096975811955334E-003     1.2021928443931229     
   8.8551973879183690E-002     1.8334531700425025E-003     1.2024736734981909     
   8.8617771622879413E-002     1.8500462036597264E-003     1.2026692153654928     
   8.8654473482968801E-002     1.8593212611012799E-003     1.2027782978375019     
   8.8706794254991742E-002     1.8725674881916773E-003     1.2029338162845664     
   8.8892264302076557E-002     1.9197501010553648E-003     1.2034852462554972     
   8.9221374442323712E-002     2.0043339698868896E-003     1.2044642716389726     
   8.9686485759891091E-002     2.1257109409724526E-003     1.2058462147851019     
   9.0276705744402871E-002     2.2827573034659306E-003     1.2076082773487771     
   9.0978202396159294E-002     2.4736659040735243E-003     1.2097021056258941     
   9.1774533996721738E-002     2.6957792491063858E-003     1.2120830056997416     
   9.2647035533143768E-002     2.9454670911911438E-003     1.2146964438595251     
   9.3575256470690871E-002     3.2180705244824739E-003     1.2174825586749045     
   9.4537440191382285E-002     3.5079227337655194E-003     1.2203769307574757     
   9.5511033989951019E-002     3.8084467133738453E-003     1.2233122460939223     
   9.6473217710642434E-002     4.1123229031623269E-003     1.2262198207044073     
   9.7401438648189537E-002     4.4117147769149219E-003     1.2290316097866165     
   9.8273940184611566E-002     4.6985375496363772E-003     1.2316802867352621     
   9.9070271785174011E-002     4.9647538198579338E-003     1.2341027980523538     
   9.9771768436930433E-002     5.2026796795521515E-003     1.2362408509726446     
  0.10036198842144221          5.4052853051373990E-003     1.2380427412581319     
  0.10082709973900959          5.5664752012867993E-003     1.2394646076033666     
  0.10115620987925675          5.6813358423932819E-003     1.2404717539523884     
  0.10134167992634156          5.7463561097924765E-003     1.2410397119634224     
  0.10142909998832507          5.7770751698859859E-003     1.2413075174826940     
  0.10161457003540988          5.8424010819416094E-003     1.2418758752858483     
  0.10194368017565704          5.9588268734397801E-003     1.2428851029611452     
  0.10240879149322442          6.1244604312867910E-003     1.2443128724404975     
  0.10299901147773620          6.3364714782727085E-003     1.2461272045151510     
  0.10370050812949262          6.5910653585300643E-003     1.2482873663016834     
  0.10449683973005507          6.8834519153600079E-003     1.2507445473543477     
  0.10536934126647710          7.2078415084678455E-003     1.2534428539041833     
  0.10629756220402420          7.5574816021952247E-003     1.2563205935615482     
  0.10725974592471561          7.9247419181541767E-003     1.2593113838012844     
  0.10823333972328435          8.3012510726618548E-003     1.2623460624286502     
  0.10919552344397576          8.6780828099229500E-003     1.2653533347352062     
  0.11012374438152286          9.0459857689759275E-003     1.2682623296266495     
  0.11099624591794489          9.3956474020537844E-003     1.2710038330149709     
  0.11179257751850734          9.7179802542219501E-003     1.2735120980218582     
  0.11249407417026376          1.0004417294276291E-002     1.2757265233368702     
  0.11308429415477554          1.0247202317579284E-002     1.2775932408948194     
  0.11354940547234292          1.0439661687127868E-002     1.2790665828729817     
  0.11387851561259008          1.0576445778741774E-002     1.2801103487632008     
  0.11406398565967489          1.0653748683093392E-002     1.2806990165125498     
  0.11414968787145467          1.0689521859472672E-002     1.2809683636944504     
  0.11432786875056269          1.0764003678199996E-002     1.2815371261578046     
  0.11464404451605320          1.0896523283622752E-002     1.2825422002334053     
  0.11509087646951331          1.1084573909764193E-002     1.2839642412942005     
  0.11565790018768457          1.1324494808444378E-002     1.2857715713039792     
  0.11633182728300759          1.1611505376514935E-002     1.2879237024409664     
  0.11709686221387611          1.1939735950087429E-002     1.2903721675775091     
  0.11793507352198929          1.2302282986050999E-002     1.2930614577817130     
  0.11882681440014295          1.2691297096367902E-002     1.2959301863935149     
  0.11975118328833233          1.3098108862244108E-002     1.2989123082204324     
  0.12068651382633432          1.3513394271013876E-002     1.3019386386731928     
  0.12161088271452369          1.3927378421022152E-002     1.3049383224639097     
  0.12250262359267736          1.4330073037129432E-002     1.3078405145662333     
  0.12334083490079054          1.4711540556215557E-002     1.3105760734363456     
  0.12410586983165905          1.5062175245034868E-002     1.3130792829112690     
  0.12477979692698207          1.5372990119190849E-002     1.3152895391061030     
  0.12534682064515335          1.5635897439213998E-002     1.3171529514301605     
  0.12579365259861344          1.5843970444124337E-002     1.3186238151790302     
  0.12610982836410395          1.5991675827521652E-002     1.3196658926493747     
  0.12628800924321198          1.6075087813230509E-002     1.3202536270436711     
  0.12633171927420372          1.6095568805931944E-002     1.3203978672872707     
  0.12633900844218052          1.6098984982002289E-002     1.3204219219816595     
  0.12635194281693718          1.6105047378760153E-002     1.3204646076402407     
  0.12637022218104443          1.6113616109972268E-002     1.3205249356958484     
  0.12639341844738497          1.6124491594165645E-002     1.3206014945057178     
  0.12642098800381837          1.6137420213619469E-002     1.3206924980860177     
  0.12645228467351230          1.6152100244380754E-002     1.3207959729185661     
  0.12648657490182114          1.6168188826545155E-002     1.3209091798752215     
  0.12652305496121458          1.6185309891854193E-002     1.3210294745565814     
  0.12656086979371661          1.6203062884073964E-002     1.3211543496010494     
  0.12659913305428339          1.6221032079084978E-002     1.3212807215473952     
  0.12663694788678542          1.6238796293349071E-002     1.3214056283578359     
  0.12667342794617886          1.6255938756782429E-002     1.3215261412284129     
  0.12670771817448770          1.6272056918711877E-002     1.3216394341272073     
  0.12673901484418162          1.6286771953859070E-002     1.3217428458975511     
  0.12676658440061503          1.6299737739696056E-002     1.3218339520143689     
  0.12678978066695556          1.6310649088162224E-002     1.3219106127088536     
  0.12680806003106282          1.6319249038908801E-002     1.3219710278650083     
  0.12682099440581948          1.6325335101313010E-002     1.3220137795224121     
  0.12682828357379627          1.6328765189192577E-002     1.3220378685514984     
  0.12683171927420372          1.6330382009804266E-002     1.3220492250409144     
  0.12683900844218052          1.6333812401952329E-002     1.3220733193552439     
  0.12685194281693718          1.6339900022368778E-002     1.3221160756574948     
  0.12687022218104443          1.6348504395680204E-002     1.3221765034455528     
  0.12689341844738497          1.6359425100860504E-002     1.3222531908206463     
  0.12692098800381837          1.6372407454866334E-002     1.3223443426881614     
  0.12695228467351230          1.6387148468573122E-002     1.3224478287272068     
  0.12698657490182114          1.6403303847329680E-002     1.3225612251084666     
  0.12702305496121458          1.6420495952709759E-002     1.3226818774830584     
  0.12706086979371661          1.6438322560121822E-002     1.3228069606894661     
  0.12709913305428339          1.6456366218305200E-002     1.3229335416769878     
  0.12713694788678542          1.6474203998430817E-002     1.3230586558725510     
  0.12717342794617886          1.6491417407871401E-002     1.3231793686935074     
  0.12720771817448770          1.6507602236363213E-002     1.3232928482219883     
  0.12723901484418162          1.6522378100579410E-002     1.3233964318044653     
  0.12726658440061503          1.6535397457587236E-002     1.3234876896254968     
  0.12728978066695557          1.6546353869382510E-002     1.3235644769350050     
  0.12730806003106282          1.6554989324988088E-002     1.3236249918628686     
  0.12732099440581948          1.6561100507016938E-002     1.3236678137814892     
  0.12732828357379627          1.6564544749817924E-002     1.3236919474401319     
  0.12735198124728078          1.6575743683969739E-002     1.3237704108675634     
  0.12744566661023832          1.6620038368415403E-002     1.3240806064389383     
  0.12761362228019366          1.6699533293144386E-002     1.3246371144410618     
  0.12785487572099671          1.6813911498000864E-002     1.3254368288812743     
  0.12816798062051241          1.6962689226601577E-002     1.3264758418237592     
  0.12855105503514228          1.7145227324844581E-002     1.3277485142849099     
  0.12900179548058457          1.7360729599127128E-002     1.3292480819532864     
  0.12951749130293422          1.7608239900135877E-002     1.3309665300846680     
  0.13009504111876061          1.7886639082588595E-002     1.3328947522268528     
  0.13073097151317001          1.8194642260258652E-002     1.3350221030112708     
  0.13142145794726823          1.8530796675355319E-002     1.3373371466002046     
  0.13216234776725175          1.8893480473388433E-002     1.3398272288376736     
  0.13294918518273116          1.9280902652421057E-002     1.3424786409222578     
  0.13377723806632821          1.9691104428796725E-002     1.3452766816127701     
  0.13464152641431526          2.0121962229176883E-002     1.3482056918746521     
  0.13553685229756110          2.0571192482173796E-002     1.3512491418506127     
  0.13645783112286150          2.1036358343472485E-002     1.3543893591478002     
  0.13739892401675216          2.1514878447451022E-002     1.3576093170709129     
  0.13835447113710167          2.2004037737004652E-002     1.3608893401997031     
  0.13931872571217740          2.2501000382339958E-002     1.3642104466964162     
  0.14028588860248925          2.3002824759446715E-002     1.3675530086646712     
  0.14125014317756499          2.3506480420084720E-002     1.3708970157326930     
  0.14220569029791449          2.4008866947611791E-002     1.3742222345150290     
  0.14314678319180515          2.4506834556936002E-002     1.3775083622605322     
  0.14406776201710556          2.4997206262414581E-002     1.3807350545339581     
  0.14496308790035140          2.5476801404814103E-002     1.3838822857930095     
  0.14582737624833844          2.5942460297760015E-002     1.3869301822808828     
  0.14665542913193549          2.6391069725821732E-002     1.3898593587647576     
  0.14744226654741491          2.6819589001001183E-002     1.3926499568485096     
  0.14818315636739843          2.7225076262525225E-002     1.3952870672473050     
  0.14887364280149665          2.7604714687167322E-002     1.3977503087675871     
  0.14950957319590605          2.7955838264586978E-002     1.4000245223173489     
  0.15008712301173244          2.8275956785157322E-002     1.4020946259777773     
  0.15060281883408208          2.8562779687363128E-002     1.4039467990289229     
  0.15105355927952438          2.8814238419496752E-002     1.4055686120089212     
  0.15143663369415425          2.9028506989695332E-002     1.4069491051566363     
  0.15174973859366994          2.9204020423898337E-002     1.4080789318035856     
  0.15199099203447300          2.9339491004000764E-002     1.4089503909166121     
  0.15215894770442834          2.9433923084405181E-002     1.4095577471233753     
  0.15225263306738587          2.9486640008677682E-002     1.4098963783477232     
  0.15235695050928544          2.9545375756649762E-002     1.4102738204156782     
  0.15270790099632131          2.9743257273198341E-002     1.4115446919130639     
  0.15333707211025482          3.0099090400590518E-002     1.4138272893045305     
  0.15424082067754485          3.0612635213573870E-002     1.4171155675828535     
  0.15541372873393097          3.1283384022676705E-002     1.4214000297251277     
  0.15684874641589552          3.2110565210635600E-002     1.4266681547909550     
  0.15853724474542050          3.3093077937190941E-002     1.4329041370351081     
  0.16046906946491277          3.4229412398825321E-002     1.4400888972167143     
  0.16263260262263371          3.5517562879687464E-002     1.4481998811022514     
  0.16501483261666222          3.6954937302406142E-002     1.4572108303371913     
  0.16760143251539214          3.8538266168582538E-002     1.4670916231928026     
  0.17037684625084393          4.0263513263094332E-002     1.4778080165555834     
  0.17332438218882942          4.2125790064413596E-002     1.4893213245718837     
  0.17642631352170537          4.4119275466295335E-002     1.5015881696043485     
  0.17966398488348437          4.6237142202867537E-002     1.5145602543258876     
  0.18301792454771318          4.8471491291655351E-002     1.5281840040462318     
  0.18646796153412484          5.0813295860216191E-002     1.5424003466584844     
  0.18999334692017097          5.3252355878745383E-002     1.5571444756333925     
  0.19357287862806849          5.5777265549242394E-002     1.5723456680504797     
  0.19718502893699977          5.8375395361428224E-002     1.5879271581490970     
  0.20080807395366693          6.1032891073893029E-002     1.6038061232624679     
  0.20442022426259820          6.3734692073373692E-002     1.6198938248956274     
  0.20799975597049572          6.6464571665092370E-002     1.6360955299523632     
  0.21152514135654185          6.9205201815743564E-002     1.6523110379597024     
  0.21497517834295352          7.1938244676066423E-002     1.6684353502571243     
  0.21832911800718233          7.4644472826880498E-002     1.6843587584629442     
  0.22156678936896132          7.7303919604827145E-002     1.6999680853883183     
  0.22466872070183727          7.9896060067030802E-002     1.7151470368899731     
  0.22761625663982277          8.2400022156440697E-002     1.7297795710055435     
  0.23039167037527455          8.4794826456664085E-002     1.7437467462573657     
  0.23297827027400447          8.7059651618918335E-002     1.7569326289730809     
  0.23536050026803298          8.9174121164139961E-002     1.7692236067668068     
  0.23752403342575393          9.1118605986377513E-002     1.7805104983811266     
  0.23945585814524620          9.2874535598986716E-002     1.7906901629978964     
  0.24114435647477117          9.4424710073232290E-002     1.7996672422885616     
  0.24257937415673572          9.5753603834719869E-002     1.8073557550927493     
  0.24375228221312184          9.6847652182760841E-002     1.8136807427248975     
  0.24465603078041187          9.7695512159108280E-002     1.8185794675265046     
  0.24528520189434538          9.8288295452954741E-002     1.8220029180323989     
  0.24563615238138126          9.8619851812186410E-002     1.8239172187375889     
  0.24576367735333840          9.8740490119649943E-002     1.8246136535217774     
  0.24595653097965944          9.8923092034965077E-002     1.8256676857689411     
  0.24630329165224615          9.9251913600541822E-002     1.8275654521083144     
  0.24680369766348700          9.9727553815213477E-002     1.8303099079976153     
  0.24745726952323566         0.10035078250098464          1.8339047786763480     
  0.24826337089423084         0.10112259861465830          1.8383549036941229     
  0.24922121489995266         0.10204423711096561          1.8436662505152539     
  0.25032986595345952         0.10311717181973615          1.8498459589653722     
  0.25158824095332943         0.10434311799910134          1.8569023610950486     
  0.25299511043569189         0.10572403514808328          1.8648449572731889     
  0.25454909981199669         0.10726213022921628          1.8736844767715786     
  0.25624869072804884         0.10895986136375710          1.8834329675736414     
  0.25809222255519604         0.11081994203875913          1.8941036154624438     
  0.26007789401682496         0.11284534585708043          1.9057109749222498     
  0.26220376495049991         0.11503931185690454          1.9182709314163282     
  0.26446775820489088         0.11740535042349451          1.9318005625059305     
  0.26686766167005860         0.11994724981169504          1.9463185434482067     
  0.26940113043932656         0.12266908329280790          1.9618447515232342     
  0.27206568910074336         0.12557521693372495          1.9784005248091907     
  0.27485873415596040         0.12867031800953135          1.9960088473985613     
  0.27777753656419779         0.13195936404306211          2.0146940910598010     
  0.28081924440883738         0.13544765245601414          2.0344819932494373     
  0.28398088568404795         0.13914081080598745          2.0553999876762408     
  0.28725937119873135         0.14304480757209004          2.0774770327254268     
  0.29065149759495607         0.14716596343820104          2.1007436838812308     
  0.29415395047793252         0.15151096300737132          2.1252320230109141     
  0.29776330765447573         0.15608686686277415          2.1509758244123720     
  0.30147604247679100         0.16090112386968489          2.1780104600277497     
  0.30528852728831840         0.16596158358869725          2.2063728927212001     
  0.30919703696826800         0.17127650864221683          2.2361017590492991     
  0.31319775257138527         0.17685458684363004          2.2672370546500917     
  0.31728676505938885         0.18270494286073519          2.2998203967152766     
  0.32146007912043628         0.18883714914134542          2.3338949018829482     
  0.32571361707288554         0.19526123577863289          2.3695049643366768     
  0.33004322284953802         0.20198769893597601          2.4066964739642858     
  0.33444466605847056         0.20902750738495160          2.4455161182629723     
  0.33891364611648905         0.21639210663483949          2.4860114348995128     
  0.34344579645116358         0.22409342004677360          2.5282319663055315     
  0.34803668876734162         0.23214384622978437          2.5722258813703389     
  0.35268183737396852         0.24055625190883798          2.6180426031333357     
  0.35737670356698881         0.24934395933632181          2.6657313599983001     
  0.36211670006404573         0.25852072718826824          2.7153406321273437     
  0.36689719548664557         0.26810072374554383          2.7669180428105404     
  0.37171351888540749         0.27809849100951434          2.8205095272602296     
  0.37656096430397784         0.28852889824355377          2.8761583310466765     
  0.38143479537714881         0.29940708326959337          2.9339056372240755     
  0.38633024995868914         0.31074837968768537          2.9937875560819052     
  0.39124254477436532         0.32256822803313867          3.0558361537845551     
  0.39616688009560597         0.33488206874935389          3.1200771892638164     
  0.40109844442924442         0.34770521474695687          3.1865295415313830     
  0.40603241921875549         0.36105270125625671          3.2552036572180891     
  0.41096398355239394         0.37493911067897484          3.3260994095380538     
  0.41588831887363459         0.38937837022881988          3.3992055740368907     
  0.42080061368931077         0.40438352034467634          3.4744976861513890     
  0.42569606827085110         0.41996645219409895          3.5519363193060722     
  0.43056989934402207         0.43613761308991339          3.6314649148365485     
  0.43541734476259242         0.45290567935133486          3.7130082617876741     
  0.44023366816135434         0.47027719708377425          3.7964701581747295     
  0.44501416358395418         0.48825619255392527          3.8817329915511780     
  0.44975416008101110         0.50684375531480963          3.9686539125476981     
  0.45444902627403139         0.52603759898981939          4.0570634599846356     
  0.45909417488065829         0.54583160663448071          4.1467696138593420     
  0.46368506719683633         0.56621536981008613          4.2375485538848094     
  0.46821721753151085         0.58717373284003094          4.3291506555019890     
  0.47268619758952934         0.60868635605341803          4.4212985265092843     
  0.47708764079846189         0.63072731398563120          4.5136898334312647     
  0.48141724657511437         0.65326474629823195          4.6059981605975455     
  0.48567078452756363         0.67626058036793402          4.6978770467562176     
  0.48984409858861105         0.69967034483230328          4.7889562950800046     
  0.49393311107661464         0.72344309263712681          4.8788747096042080     
  0.49793382667973191         0.74752145012091209          4.9672363744450978     
  0.50184233635968156         0.77184180528957025          5.0536608694708756     
  0.50565482117120886         0.79633464368650642          5.1377825101352901     
  0.50936755599352423         0.82092503429768071          5.2192330642521707     
  0.51297691317006733         0.84553326104678717          5.2976781630992784     
  0.51647936605304379         0.87007558807494401          5.3728099799467888     
  0.51987149244926856         0.89446513971571606          5.4443564000193128     
  0.52314997796395202         0.91861286948118603          5.5120880207018370     
  0.52631161923916259         0.94242858706636801          5.5758210710268612     
  0.52935332708380212         0.96582200886700154          5.6354218398541374     
  0.53227212949203950         0.98870379614081816          5.6908052695977300     
  0.53506517454725655          1.0109865458677993          5.7419469867966813     
  0.53772973320867334          1.0325857024951375          5.7888596105501291     
  0.54026320197794131          1.0534203637858637          5.8316109850524196     
  0.54266310544310903          1.0734139604515383          5.8703083980036643     
  0.54492709869750000          1.0924947965570693          5.9050984547066170     
  0.54705296963117500          1.1105964452255999          5.9361585207550860     
  0.54903864109280387          1.1276580013705992          5.9636910158629082     
  0.55088217291995112          1.1436241995672871          5.9879164738273349     
  0.55258176383600321          1.1584454104097435          6.0090664343423370     
  0.55413575321230801          1.1720775325979471          6.0273783119740161     
  0.55554262269467047          1.1844818005188178          6.0430872169118812     
  0.55680099769454039          1.1956245283072651          6.0564225365952566     
  0.55790964874804727          1.2054768114701964          6.0675989085289928     
  0.55886749275376912          1.2140142063725390          6.0768180308669875     
  0.55967359412476425          1.2212164065602145          6.0842573581298920     
  0.56032716598451293          1.2270669337261764          6.0900724626692622     
  0.56082757199575373          1.2315528629635972          6.0943515043652940     
  0.56117433266834049          1.2346646288010350          6.0973202913425082     
  0.56136718629466154          1.2363963720209508          6.0989234043666727     
  0.56147328097211846          1.2373493908817674          6.0997987421127240     
  0.56173258153772898          1.2396796013422051          6.1019149738081602     
  0.56219619748362359          1.2438493222057461          6.1056208031506261     
  0.56285931863047545          1.2498207799859513          6.1107465941282708     
  0.56371492856248251          1.2575379113140563          6.1157324694530599     
  0.56475396068663608          1.2669268923369938          6.1242347851440648     
  0.56596540204068757          1.2778960711044964          6.1319811760347704     
  0.56733641147305558          1.2903360012477623          6.1398716191651879     
  0.56885245614640489          1.3041197204036141          6.1475368972949518     
  0.57049746571772320          1.3191033737522890          6.1545620192590551     
  0.57225400273818827          1.3351272629344795          6.1605833499176867     
  0.57410344751658637          1.3520173739258825          6.1652486163164770     
  0.57602619550337830          1.3695874019717384          6.1682738939885118     
  0.57800186510942597          1.3876412498240396          6.1694368991254471     
  0.58000951375911458          1.4059759316860601          6.1686030652232153     
  0.58202785988888528          1.4243847749249667          6.1657216438683475     
  0.58403550853857389          1.4426607803349478          6.1608362884442212     
  0.58601117814462156          1.4605999841228248          6.1540809594180477     
  0.58793392613141349          1.4780046635295285          6.1456735574888794     
  0.58978337090981159          1.4946862432833445          6.1359052931508264     
  0.59153990793027666          1.5104677895628904          6.1251252870941091     
  0.59318491750159497          1.5251860174717649          6.1137280164133738     
  0.59470096217494428          1.5386927817332434          6.1021269915344210     
  0.59607197160731229          1.5508560628980852          6.0907488264726650     
  0.59728341296136378          1.5615604982141531          6.0800059420069248     
  0.59832244508551735          1.5707075343944219          6.0702850273151716     
  0.59917805501752441          1.5782152979411472          6.0619371207116473     
  0.59984117616437627          1.5840182909006617          6.0552550589750664     
  0.60030479211027088          1.5880670556258771          6.0504746796811837     
  0.60056409267588140          1.5903284861133260          6.0477624856016883     
  0.60067255699090005          1.5912737787520024          6.0466197610610406     
  0.60087552391581156          1.5930416414442936          6.0444684379607807     
  0.60124046881592974          1.5962169038997720          6.0405557712480435     
  0.60176711625962209          1.6007911888368676          6.0348208649142618     
  0.60245496161214362          1.6067513029145271          6.0271598923077070     
  0.60330333516652757          1.6140796289404693          6.0174525866366322     
  0.60431140878222722          1.6227539812169600          6.0055460371297276     
  0.60547819780985779          1.6327473962345493          5.9912992869817288     
  0.60680256234985297          1.6440279087939562          5.9745060549833839     
  0.60828320846490991          1.6565583360185978          5.9549791069471976     
  0.60991868948266703          1.6702960892891472          5.9325216890709846     
  0.61170740742600671          1.6851930343858998          5.9069282619810757     
  0.61364761458244144          1.7011954201510198          5.8780450367370163     
  0.61573741521590430          1.7182438951078531          5.8455562381870712     
  0.61797476742129342          1.7362736294357148          5.8094195091626286     
  0.62035748512087718          1.7552145563833543          5.7694263965678836     
  0.62288324020104657          1.7749917426212736          5.7254229715795546     
  0.62554956478755741          1.7955258913216536          5.6772243356690506     
  0.62835385365715701          1.8167339751911897          5.6243858992276010     
  0.63129336678330839          1.8379708178264293          5.5653099086613578     
  0.63436523201356310          1.8592889685184877          5.5082001940721108     
  0.63756644787599059          1.8815047875853215          5.4499567975877419     
  0.64089388651193535          1.9045965682926951          5.3889714198909662     
  0.64434429673224602          1.9285417480165794          5.3240086143888679     
  0.64791430719399723          1.9533169302889886          5.2532465459209092     
  0.65160042969460108          1.9779581610257582          5.1716347968132430     
  0.65539906258009639          2.0015590110773633          5.0897473693338808     
  0.65930649426428278          2.0250664368342068          5.0066264335706769     
  0.66331890685526640          2.0484081732191792          4.9218938594244808     
  0.66743237988587201          2.0715175398883110          4.8357070193097869     
  0.67164289414427802          2.0943338412878179          4.7483452430345858     
  0.67594633560113260          2.1168026218859586          4.6601184146285686     
  0.68033849942931246          2.1388757818880206          4.5713578761799578     
  0.68481509411239971          2.1605115638921335          4.4823872862455483     
  0.68937174563785875          2.1816744248552542          4.3935220540213695     
  0.69400400177082044          2.2023348103380544          4.3050336463984884     
  0.69870733640429383          2.2224688493311455          4.2172162052068103     
  0.70347715398155886          2.2420579881720690          4.1303098662573481     
  0.70830879398641522          2.2610885813414083          4.0445382124838227     
  0.71319753549690346          2.2795514555040732          3.9600980474455807     
  0.71813860179804667          2.2974414612660490          3.8771624940077345     
  0.72312716504910657          2.3147570249567306          3.7958892545344134     
  0.72815835100079429          2.3314997104996373          3.7163745132657540     
  0.73322724375782522          2.3476737992393275          3.6387491317656488     
  0.73832889058216644          2.3632858935505867          3.5630862675905726     
  0.74345830673228197          2.3783445482327421          3.4894485706700991     
  0.74861048033364819          2.3928599321220929          3.4178833667099897     
  0.75378037727578084          2.4068435210497690          3.3484221453067957     
  0.75896294613098791          2.4203078222236796          3.2810866557985565     
  0.76415312309004302          2.4332661293024276          3.2158689253288060     
  0.76934583690995695          2.4457323068297665          3.1527790848081261     
  0.77453601386901205          2.4577206022804630          3.0917986985190242     
  0.77971858272421912          2.4692454837019633          3.0325592723322439     
  0.78488847966635178          2.4803215007919754          2.9760766693002969     
  0.79004065326771800          2.4909631672035797          2.9212752651272078     
  0.79517006941783352          2.5011848618935164          2.8684659104132009     
  0.80027171624217475          2.5110007474062193          2.8176088395555654     
  0.80534060899920568          2.5204247030995721          2.7686606212671965     
  0.81037179495089340          2.5294702714551605          2.7215768654670689     
  0.81536035820195329          2.5381506157656104          2.6763111532429389     
  0.82030142450309651          2.5464784876465574          2.6328170691054895     
  0.82519016601358475          2.5544662029749965          2.5910466757133928     
  0.83002180601844111          2.5621256250050837          2.5509557223865333     
  0.83479162359570613          2.5694681535539639          2.5124875471350090     
  0.83949495822917952          2.5765047192822079          2.4756050250878903     
  0.84412721436214122          2.5832457822148553          2.4402586906183377     
  0.84868386588760025          2.5897013337595420          2.4064052219044414     
  0.85316046057068751          2.5958809015778241          2.3739975169946721     
  0.85755262439886737          2.6017935567548522          2.3429956135458205     
  0.86185606585572194          2.6074479227916667          2.3133572055564571     
  0.86606658011412796          2.6128521860141829          2.2850424653131087     
  0.87018005314473357          2.6180141070541829          2.2580124572006484     
  0.87419246573571718          2.6229410331111280          2.2322303111784203     
  0.87809989741990357          2.6276399107500619          2.2076603540150961     
  0.88189853030539889          2.6321172990310560          2.1842686192151128     
  0.88558465280600274          2.6363793828002722          2.1620229745559887     
  0.88915466326775394          2.6404319860023140          2.1408891626695752     
  0.89260507348806462          2.6442805848988593          2.1208411520078667     
  0.89593251212400937          2.6479303210999574          2.1018498852240173     
  0.89913372798643687          2.6513860143324530          2.0838874906709095     
  0.90220559321669158          2.6546521748850829          2.0669297432512810     
  0.90514510634284295          2.6577330156823180          2.0509526024216709     
  0.90794939521244256          2.6606324639492387          2.0359336755693200     
  0.91061571979895339          2.6633541724380128          2.0218503547941618     
  0.91314147487912278          2.6659015301930253          2.0086847160809569     
  0.91552419257870654          2.6682776728366822          1.9964175328973077     
  0.91776154478409566          2.6704854923615406          1.9850316602378708     
  0.91985134541755853          2.6725276464168548          1.9745110358733495     
  0.92179155257399326          2.6744065670790551          1.9648411943077262     
  0.92358027051733294          2.6761244690962980          1.9560083102084767     
  0.92521575153509006          2.6776833575971679          1.9479999990597721     
  0.92669639765014700          2.6790850352532698          1.9408052928448170     
  0.92802076219014218          2.6803311088852753          1.9344141970860189     
  0.92918755121777274          2.6814229955031879          1.9288176836177076     
  0.93019562483347240          2.6823619277775683          1.9240082141736476     
  0.93104399838785634          2.6831489589610085          1.9199790229846616     
  0.93173184374037787          2.6837849673692769          1.9167243572613384     
  0.93225849118407023          2.6842706609755034          1.9142397874083241     
  0.93262343608418841          2.6846065858206218          1.9125218724692643     
  0.93282640300909991          2.6847931867153600          1.9115676871775886     
  0.93291801725723589          2.6848773608534597          1.9111372787780601     
  0.93310580403251342          2.6850497945381475          1.9102558089239758     
  0.93344246125040553          2.6853585823357462          1.9086773511663155     
  0.93392603951965514          2.6858013558088203          1.9064132957870017     
  0.93455363979303296          2.6863746451713508          1.9034848499455594     
  0.93532148982577801          2.6870739786884261          1.8999138642351883     
  0.93622497241969338          2.6878939450009454          1.8957290092403725     
  0.93725865422916710          2.6888282619032515          1.8909633404450945     
  0.93841631871433695          2.6898698533921430          1.8856541573601122     
  0.93969100362025171          2.6910109337352948          1.8798422805458925     
  0.94107504288464539          2.6922430968107847          1.8735710532211880     
  0.94256011275830043          2.6935574088665963          1.8668880873169049     
  0.94413728187262169          2.6949445028708818          1.8598420810744685     
  0.94579706495784543          2.6963946727169112          1.8524835180052186     
  0.94752947989070979          2.6978979656917126          1.8448516796030612     
  0.94932410772935594          2.6994442718014300          1.8370258782162106     
  0.95117015537481853          2.7010234087577762          1.8290463519172391     
  0.95305652048246559          2.7026252016574523          1.8209643653426739     
  0.95497185823311848          2.7042395566196578          1.8128250384423301     
  0.95690464956234866          2.7058565278764428          1.8046849054565595     
  0.95884327043765116          2.7074663780287453          1.7965936343635003     
  0.96077606176688135          2.7090596313810815          1.7885978668429228     
  0.96269139951753424          2.7106271204452943          1.7807440125476826     
  0.96457776462518130          2.7121600258554603          1.7730748715463498     
  0.96642381227064389          2.7136499100603451          1.7656337352660700     
  0.96821844010929003          2.7150887452565113          1.7584578041266563     
  0.96995085504215439          2.7164689360951173          1.7515882295383538     
  0.97161063812737813          2.7177833377403666          1.7450558299979231     
  0.97318780724169940          2.7190252698798516          1.7388935303158892     
  0.97467287711535444          2.7201885272894337          1.7331304629436766     
  0.97605691637974812          2.7212673875409128          1.7277935014439558     
  0.97733160128566288          2.7222566164126230          1.7229075246585872     
  0.97848926577083273          2.7231514715245018          1.7184935116775664     
  0.97952294758030645          2.7239477046736411          1.7145727819336660     
  0.98042643017422182          2.7246415632987508          1.7111586908304013     
  0.98119428020696686          2.7252297914634562          1.7082689808436813     
  0.98182188048034469          2.7257096307599173          1.7059138252902390     
  0.98230545874959430          2.7260788218173220          1.7041038469965843     
  0.98264211596748641          2.7263356094648539          1.7028457560869794     
  0.98282990274276394          2.7264787889830884          1.7021447517543935     
  0.98294797967000413          2.7265688265011336          1.7017043686213200     
  0.98326388579693513          2.7268095552314766          1.7005266725771730     
  0.98383190115209618          2.7272417181058279          1.6984131253359898     
  0.98465159704228877          2.7278638332696170          1.6953710581293620     
  0.98572218803309841          2.7286736545286918          1.6914142369898357     
  0.98704263176486895          2.7296682699285162          1.6865562453312126     
  0.98861163928535978          2.7308441382429036          1.6808210840769171     
  0.99042767804549325          2.7321971254568136          1.6742279561389384     
  0.99248897385838042          2.7337225453793232          1.6668049437805692     
  0.99479351278642048          2.7354152043720195          1.6585815671677915     
  0.99733904316884181          2.7372694495434553          1.6495889661966563     
   1.0001230778478856          2.7392792196035809          1.6398615666656589     
   1.0031428966114619          2.7414380975238624          1.6294367664608131     
   1.0063955488574527          2.7437393641427739          1.6183513392384585     
   1.0098778564802009          2.7461760518762128          1.6066452709280450     
   1.0135864169777979          2.7487409977321264          1.5943588721784503     
   1.0175176067778138          2.7514268948846672          1.5815331870694698     
   1.0216675847785788          2.7542263421323829          1.5682124044862313     
   1.0260322961027377          2.7571318906443176          1.5544354982163342     
   1.0306074760595227          2.7601360874845779          1.5402462893467566     
   1.0353886543119253          2.7632315154970399          1.5256860313653204     
   1.0403711592447393          2.7664108292249550          1.5107950537170460     
   1.0455501225292265          2.7696667866328872          1.4956150588004589     
   1.0509204838799584          2.7729922764887842          1.4801841493205854     
   1.0564769959991955          2.7763803413504533          1.4645414736931377     
   1.0622142297039818          2.7798241961820680          1.4487236987653664     
   1.0681265792309447          2.7833172427017425          1.4327665567250536     
   1.0742082677136231          2.7868530796301734          1.4167032795511227     
   1.0804533528269715          2.7904255090726000          1.4005678310767851     
   1.0868557325935293          2.7940285393218809          1.3843900939663882     
   1.0934091513455793          2.7976563844193745          1.3681990734547449     
   1.1001072058374728          2.8013034608528007          1.3520228190304093     
   1.1069433515021514          2.8049643818063688          1.3358866206397848     
   1.1139109088457468          2.8086339494083354          1.3198149301455910     
   1.1210030699740183          2.8123071454446271          1.3038298401455566     
   1.1282129052442449          2.8159791210238998          1.2879523702187292     
   1.1355333700360775          2.8196451856888820          1.2722016317408560     
   1.1429573116347311          2.8233007964702330          1.2565953433934052     
   1.1504774762197969          2.8269415473714443          1.2411496583911483     
   1.1580865159528406          2.8305631597553900          1.2258794735494492     
   1.1657769961568649          2.8341614740738219          1.2107980850372928     
   1.1735414025806206          2.8377324433393136          1.1959183189795599     
   1.1813721487406683          2.8412721286841136          1.1812505729681668     
   1.1892615833340170          2.8447766972817292          1.1668052450157311     
   1.1972019977140955          2.8482424228251477          1.1525912178404820     
   1.2051856334227560          2.8516656886615492          1.1386166509082063     
   1.2132046897709445          2.8550429935792847          1.1248886673806511     
   1.2212513314606377          2.8583709601319320          1.1114139363335618     
   1.2293176962405923          2.8616463452705263          1.0981973692058100     
   1.2373959025884329          2.8648660529436123          1.0852447395983771     
   1.2454780574115671          2.8680271482212585          1.0725601659571098     
   1.2535562637594078          2.8711268724095502          1.0601474234419226     
   1.2616226285393624          2.8741626585520557          1.0480098842601804     
   1.2696692702290555          2.8771321466695823          1.0361503137874943     
   1.2776883265772441          2.8800331980730220          1.0245710582341865     
   1.2856719622859045          2.8828639080987468          1.0132740628975647     
   1.2936123766659831          2.8856226166621881          1.0022605339949873     
   1.3015018112593317          2.8883079161013181         0.99153200703113653     
   1.3093325574193795          2.8909186558840290         0.98108914178275997     
   1.3170969638431351          2.8934539438762519         0.97093232880151681     
   1.3247874440471594          2.8959131440041279         0.96106165012923161     
   1.3323964837802031          2.8982958702857058         0.95147686739829440     
   1.3399166483652689          2.9006019773473826         0.94217749530763573     
   1.3473405899639226          2.9028315476699569         0.93316269395038731     
   1.3546610547557552          2.9049848759219481         0.92443162792476274     
   1.3618708900259817          2.9070624508286245         0.91598208169193085     
   1.3689630511542532          2.9090649350904627         0.90781333944798692     
   1.3759306084978487          2.9109931439030619         0.89992321912692885     
   1.3827667541625273          2.9128480226421165         0.89230964275107449     
   1.3894648086544208          2.9146306242639533         0.88497085389843100     
   1.3960182274064707          2.9163420869375121         0.87790397351986516     
   1.4024206071730285          2.9179836123717426         0.87110650831413106     
   1.4086656922863769          2.9195564452377978         0.86457605109120050     
   1.4147473807690554          2.9210618540128594         0.85830970101071336     
   1.4206597302960182          2.9225011134964585         0.85230467567791024     
   1.4263969640008045          2.9238754891746481         0.84655810019136135     
   1.4319534761200416          2.9251862235357526         0.84106713154417512     
   1.4373238374707735          2.9264345243760586         0.83582877806839362     
   1.4425028007552607          2.9276215550765783         0.83084018780692936     
   1.4474853056880748          2.9287484267838462         0.82609844399919785     
   1.4522664839404773          2.9298161923889690         0.82160070166409771     
   1.4568416638972623          2.9308258421697051         0.81734422005634211     
   1.4612063752214213          2.9317783009395733         0.81332674145883022     
   1.4653563532221863          2.9326744265350229         0.80954412409199050     
   1.4692875430222021          2.9335150094655553         0.80599554455008826     
   1.4729961035197991          2.9343007735511462         0.80267747323837679     
   1.4764784111425473          2.9350323773753804         0.79958832955459036     
   1.4797310633885381          2.9357104163902421         0.79672553914443056     
   1.4827508821521145          2.9363354255185605         0.79408674881527330     
   1.4855349168311582          2.9369078821119028         0.79167114976296105     
   1.4880804472135796          2.9374282091344659         0.78947584195356757     
   1.4903849861416196          2.9378967784568162         0.78749952695653358     
   1.4924462819545068          2.9383139141567107         0.78574084382314002     
   1.4942623207146402          2.9386798957378502         0.78419833109045256     
   1.4958313282351310          2.9389949611919417         0.78287088589976039     
   1.4971517719669016          2.9392593098488100         0.78175745515428707     
   1.4982223629577112          2.9394731050004022         0.78085722424918169     
   1.4990420588479039          2.9396364764437442         0.78016945547008287     
   1.4996100742030649          2.9397495241571159         0.77969362408252807     
   1.4999259803299960          2.9398123394055791         0.77942914919771233     
   1.5005009781464778          2.9399265684675702         0.77894847184858762     
   1.5026390863807073          2.9403501526672251         0.77716675105158639     
   1.5064835142170310          2.9411072116200963         0.77398496713898124     
   1.5120313601844739          2.9421896879055858         0.76944271619413074     
   1.5192773083247644          2.9435864693136620         0.76359649381727257     
   1.5282143037644003          2.9452843034167087         0.75651764956467371     
   1.5388336226478929          2.9472687675235565         0.74829030073882108     
   1.5511248924135139          2.9495253446925220         0.73900898892134370     
   1.5650761050523228          2.9520405362732580         0.72877618160496604     
   1.5806736298803894          2.9548029208282429         0.71769912103646227     
   1.5979022272615520          2.9578040648117230         0.70588747799160445     
   1.6167450636746108          2.9610392009561388         0.69345009882935604     
   1.6371837282456656          2.9645076164787230         0.68049312108650528     
   1.6591982507805731          2.9682127315279239         0.66711682668670758     
   1.6827671213012279          2.9721618908958818         0.65341500983320211     
   1.7078673110762177          2.9763659284805861         0.63947266697700422     
   1.7344742951299619          2.9808385842750384         0.62536549675203545     
   1.7625620762107153          2.9855958510249407         0.61115928296493971     
   1.7921032101952985          2.9906552997148412         0.59690952460112789     
   1.8230688329064417          2.9960353802656403         0.58266127414140501     
   1.8554286883169495          3.0017546161007145         0.56844878045447567     
   1.8891511581133829          3.0078305024161449         0.55429544455346635     
   1.9242032925905126          3.0142777592078640         0.54021284973577532     
   1.9605508428464637          3.0211053403618360         0.52619941765958334     
   1.9981582942471512          3.0283111805529175         0.51223794126737954     
   2.0369889011273465          3.0358729266651512         0.49828987214642878     
   2.0770047226945034          3.0437315833492118         0.48427032055425145     
   2.1181666601002735          3.0512460388821347         0.46997159521111759     
   2.1604344946435114          3.0577603332925776         0.45589314349625015     
   2.2037669270674369          3.0635895835095259         0.44217360198949590     
   2.2481216179125827          3.0688272482348018         0.42887411045177765     
   2.2934552288860850          3.0735511999222807         0.41602874106174131     
   2.3397234652069150          3.0778267698306543         0.40365408216246557     
   2.3868811188856656          3.0817091156451117         0.39175519140120973     
   2.4348821128966236          3.0852450797311950         0.38032988586638178     
   2.4836795461989452          3.0884746603206508         0.36937096029526612     
   2.5332257395629725          3.0914321856735616         0.35886927409351960     
   2.5834722821568974          3.0941472582344645         0.34880783178302055     
   2.6343700788482618          3.0966455191664806         0.33917675801997799     
   2.6858693981740740          3.0989492714989257         0.32995963029989350     
   2.7379199209326739          3.1010779911597490         0.32114102370195191     
   2.7904707893498690          3.1030487484860165         0.31270536870797827     
   2.8434706567712955          3.1048765577857527         0.30463714323076857     
   2.8968677378324621          3.1065746687190945         0.29692102332924780     
   2.9506098590574443          3.1081548103591077         0.28954212918478428     
   3.0046445098368006          3.1096273965542993         0.28248583115379217     
   3.0589188937348930          3.1110016994796137         0.27573820981154834     
   3.1133799800764859          3.1122859969083998         0.26928558662905877     
   3.1679745557622145          3.1134876976742296         0.26311496022047504     
   3.2226492772622994          3.1146134489510513         0.25721385605958075     
   3.2773507227377006          3.1156692283123628         0.25157040411465881     
   3.3320254442377855          3.1166604229965942         0.24617292786875133     
   3.3866200199235141          3.1175918983774142         0.24101076509320424     
   3.4410811062651070          3.1184680572919148         0.23607352345159077     
   3.4953554901631994          3.1192928915992559         0.23135129042218458     
   3.5493901409425557          3.1200700271140058         0.22683469176026153     
   3.6031322621675379          3.1208027628716288         0.22251487859893762     
   3.6565293432287045          3.1214941055301355         0.21838328346634442     
   3.7095292106501310          3.1221467995854177         0.21443196740099713     
   3.7620800790673261          3.1227633539730548         0.21065328333485628     
   3.8141306018259260          3.1233460655423930         0.20704002627759313     
   3.8656299211517382          3.1238970398161574         0.20358534522318519     
   3.9165277178431026          3.1244182093882080         0.20028278265483906     
   3.9667742604370275          3.1249113502611183         0.19712626252418244     
   4.0163204538010548          3.1253780963824096         0.19410981030608632     
   4.0651178871033764          3.1258199526020745         0.19122811741110687     
   4.1131188811143344          3.1262383062433821         0.18847590314411544     
   4.1602765347930850          3.1266344374529238         0.18584829959940688     
   4.2065447711139150          3.1270095284737018         0.18334061371829985     
   4.2518783820874173          3.1273646719661334         0.18094848780098235     
   4.2962330729325631          3.1277008784856442         0.17866778773969741     
   4.3395655053564886          3.1280190832116364         0.17649458379039887     
   4.3818333398997265          3.1283201520106347         0.17442517422063070     
   4.4229952773054961          3.1286048869061331         0.17245609805719153     
   4.4630110988726539          3.1288740310187237         0.17058406294470732     
   4.5018417057528488          3.1291282730323999         0.16880625210875130     
   4.5394491571535358          3.1293682512361953         0.16711891342027552     
   4.5757967074094879          3.1295945571845198         0.16552012560461737     
   4.6108488418866171          3.1298077390144452         0.16400707385870614     
   4.6445713116830500          3.1300083044537708         0.16257727736458569     
   4.6769311670935583          3.1301967235497945         0.16122859620442456     
   4.7078967898047015          3.1303734311453200         0.15995878165812491     
   4.7374379237892850          3.1305388291254075         0.15876590265647478     
   4.7655257048700381          3.1306932884557530         0.15764849875357537     
   4.7921326889237825          3.1308371510312258         0.15660367242374656     
   4.8172328786987721          3.1309707313510367         0.15562873107081851     
   4.8408017492194269          3.1310943180351667         0.15472860635464425     
   4.8628162717543342          3.1312081751950593         0.15389514539205129     
   4.8832549363253897          3.1313125436701106         0.15312931172262781     
   4.9020977727384478          3.1314076421402084         0.15243001721973229     
   4.9193263701196104          3.1314936681233880         0.15179620223807799     
   4.9349238949476772          3.1315707988666568         0.15122694085226968     
   4.9488751075864865          3.1316391921371203         0.15072132553862236     
   4.9611663773521073          3.1316989869198300         0.15027868479191847     
   4.9717856962355995          3.1317503040283556         0.14989834503797089     
   4.9807226916752354          3.1317932466346603         0.14957975077192176     
   4.9879686398155263          3.1318279007291037         0.14932242867267337     
   4.9935164857829690          3.1318543355448960         0.14912601427648636     
   4.9973609136192927          3.1318726041518632         0.14899021689804690     
   4.9994990218535218          3.1318827468566113         0.14891477925458416     
   5.0007156830663968          3.1318885128442746         0.14887185416572921     
   5.0037701234010106          3.1319029706140964         0.14876429368150984     
   5.0092621631671870          3.1319289025571178         0.14857130401235666     
   5.0171876574063914          3.1319661806124435         0.14829367375327757     
   5.0275390118925207          3.1320146143880510         0.14793267681674438     
   5.0403061482348575          3.1320739580771746         0.14748977421200521     
   5.0554766037827044          3.1321439139032341         0.14696694680030212     
   5.0730355605907338          3.1322241357897829         0.14636641418547522     
   5.0929658643604609          3.1323142334649026         0.14569069375488744     
   5.1152480426862708          3.1324137769566809         0.14494258503041638     
   5.1398603246593595          3.1325223013965524         0.14412513174699226     
   5.1667786623923018          3.1326393120378588         0.14324156207901345     
   5.1959767546366651          3.1327642893956145         0.14229533611834988     
   5.2274260725436754          3.1328966944160412         0.14129005076923312     
   5.2610958875731821          3.1330359735897115         0.14022937981955347     
   5.2969533015374539          3.1331815639295155         0.13911717375115257     
   5.3349632787570886          3.1333328977436006         0.13795730358552558     
   5.3750886803010216          3.1334894071434891         0.13675362259134308     
   5.4172903002789976          3.1336505282382636         0.13551019852293017     
   5.4615269041520591          3.1338157049766231         0.13423080035515028     
   5.5077552690242140          3.1339843926093787         0.13291934199541119     
   5.5559302258762617          3.1341560607552172         0.13157963775100387     
   5.6060047037007319          3.1343301960621073         0.13021541570753969     
   5.6579297754949476          3.1345063044652908         0.12883049153593748     
   5.7116547060673586          3.1346839130503308         0.12742783434181257     
   5.7671270016104952          3.1348625715360212         0.12601141939939656     
   5.8242924609921474          3.1350418533971576         0.12458429841263505     
   5.8830952287146765          3.1352213566511762         0.12314961040940291     
   5.9434778494907308          3.1354007043356131         0.12171029664864351     
   6.0053813243820535          3.1355795447052333         0.12026922878214211     
   6.0687451684465472          3.1357575511787066         0.11882902902167237     
   6.1335074698372649          3.1359344220649219         0.11739221248778271     
   6.1996049502955923          3.1361098800986040         0.11596117754530169     
   6.2669730269795227          3.1362836718138913         0.11453786031738049     
   6.3355458755666048          3.1364555667831384         0.11312456432175538     
   6.4052564945699215          3.1366253567464581         0.11172306203890309     
   6.4760367708042459          3.1367928546555590         0.11033511651574932     
   6.5478175459384254          3.1369578936533467         0.10896219622074996     
   6.6205286840689457          3.1371203260085712         0.10760581992354734     
   6.6940991402486771          3.1372800220226629         0.10626732303970113     
   6.7684570299038196          3.1374368689237500         0.10494782307716076     
   6.8435296990712411          3.1375907697608265         0.10364839063181809     
   6.9192437953875654          3.1377416423091158         0.10236996976971810     
   6.9955253397606603          3.1378894179958601         0.10111336668680733     
   7.0722997986534919          3.1380340408541461          9.9879346887092060E-002
   7.1494921569097150          3.1381754665108561          9.8666285244371182E-002
   7.2270269910498470          3.1383136612135045          9.7481456884169815E-002
   7.3048285429664084          3.1384486008995278          9.6318548621727534E-002
   7.3828207939460206          3.1385802703105457          9.5180244080170159E-002
   7.4609275389461427          3.1387086621532059          9.4066816347986096E-002
   7.5390724610538573          3.1388337763074592          9.2978571949429448E-002
   7.6171792060539794          3.1389556190824357          9.1915550276007257E-002
   7.6951714570335916          3.1390742025195579          9.0878034952565662E-002
   7.7729730089501530          3.1391895437420700          8.9866017938343756E-002
   7.8505078430902850          3.1393016643497993          8.8879575337199826E-002
   7.9277002013465081          3.1394105898576798          8.7918674356060544E-002
   8.0044746602393406          3.1395163491763438          8.6983266529006606E-002
   8.0807562046124346          3.1396189741329348          8.6073282684931834E-002
   8.1564703009287580          3.1397184990301721          8.5188597488572326E-002
   8.2315429700961804          3.1398149602416403          8.4329106949450172E-002
   8.3059008597513220          3.1399083958412373          8.3494621742511307E-002
   8.3794713159310543          3.1399988452647061          8.2684984396836844E-002
   8.4521824540615746          3.1400863490012103          8.1899987874803265E-002
   8.5239632291957541          3.1401709483129396          8.1139450817265160E-002
   8.5947435054300794          3.1402526849807915          8.0403094861653993E-002
   8.6644541244333944          3.1403316010742484          7.9690768405051002E-002
   8.7330269730204773          3.1404077387436344          7.9002128470030367E-002
   8.8003950497044077          3.1404811400330286          7.8337013762686356E-002
   8.8664925301627360          3.1405518467121909          7.7695155557854598E-002
   8.9312548315534528          3.1406199001259507          7.7076273304361551E-002
   8.9946186756179465          3.1406853410595916          7.6480166866023130E-002
   9.0565221505092701          3.1407482096188621          7.5906550885340318E-002
   9.1169047712853235          3.1408085451233196          7.5355127552651169E-002
   9.1757075390078526          3.1408663860118140          7.4825709154825101E-002
   9.2328729983895048          3.1409217697589873          7.4318016580649363E-002
   9.2883452939326414          3.1409747328017494          7.3831858329764716E-002
   9.3420702245050524          3.1410253104747698          7.3366908481920359E-002
   9.3939952962992681          3.1410735369540976          7.2922995460876563E-002
   9.4440697741237383          3.1411194452080755          7.2499877130292892E-002
   9.4922447309757860          3.1411630669548090          7.2097362946141191E-002
   9.5384730958479409          3.1412044326254764          7.1715149434959158E-002
   9.5827096997210024          3.1412435713328555          7.1353117843143590E-002
   9.6249113196989775          3.1412805108444699          7.1011059409600022E-002
   9.6650367212429114          3.1413152775598312          7.0688762077416395E-002
   9.7030466984625470          3.1413478964912778          7.0386054164480183E-002
   9.7389041124268179          3.1413783912479736          7.0102790119494995E-002
   9.7725739274563246          3.1414067840226614          6.9838776092713051E-002
   9.8040232453633358          3.1414330955808016          6.9593886927179591E-002
   9.8332213376076982          3.1414573452517702          6.9367980587201866E-002
   9.8601396753406405          3.1414795509218165          6.9160934291886009E-002
   9.8847519573137284          3.1414997290285211          6.8972610107497348E-002
   9.9070341356395382          3.1415178945565199          6.8802903176091321E-002
   9.9269644394092662          3.1415340610343088          6.8651752364606508E-002
   9.9445233962172956          3.1415482405319914          6.8519064735134846E-002
   9.9596938517651417          3.1415604436599649          6.8404908965655417E-002
   9.9724609881074784          3.1415706795688512          6.8308743671450428E-002
   9.9828123425936077          3.1415789559522054          6.8231059225632620E-002
   9.9907378368328139          3.1415852790593157          6.8171615879638894E-002
   9.9962298765989885          3.1415896537664691          6.8130412618198147E-002
   9.9992843169336041          3.1415920843382876          6.8107461558074150E-002

